Can a Language Model Write the Weights? An Empirical Study of LLM-Written Scoring Networks for Column Generation and MILP Branching, with a Bus-Driver Scheduling Application

This paper was generated by an AI model (Claude Opus 5.5, Anthropic) under the author's direction; all results come from computations run on the author's machine, and every reference was checked. Weight-space programming (WSP) is the idea that a large language model (LLM) can write the weights of a small neural network directly, guided only by reading forward-pass outputs, with no gradient training. We test whether WSP can improve exact operations research algorithms where they rely on cheap scoring rules. In four studies, an LLM wrote small multilayer perceptrons that (i) select arcs, labels and ng-neighbourhoods inside column generation for the vehicle routing problem with time windows, and (ii) choose branching variables in SCIP's branch-and-bound. The algorithms stay exact whatever the weights; a bad network only costs time. In column generation, no lever gave a material gain. In branching on synthetic classes, a hand-written network solved independent-set instances in 0.37x the time of SCIP's default rule (18 paired instances, Wilcoxon $p<10^{-5}$) and matched or beat networks trained by imitation of strong branching, but on 39 MIPLIB 2017 instances it solved 19 versus 24. In an application built from the real GTFS feed of Atlanta's transit agency (MARTA), a crew scheduling set-partitioning model solved by a native C plugin with SCIP's factory settings, the LLM-written rules took 0.63x the default's time on 32 held-out instances ($p<10^{-4}$), but SCIP's plain pseudocost rule did exactly as well (ratio 0.99, $p=0.19$). In these settings, the gains came from being cheap, not from what the LLM wrote. All code, logs and the numbers behind every figure are released.

==> anc/README.md <==
# Ancillary files — "Can a Language Model Write the Weights?"

Machine-readable entry point for people and AI agents.

- `summary.json` — every number quoted in the paper, keyed by finding (produced by `figs.py`).
- `figs.py` — regenerates all data figures and `summary.json` from the JSONL logs.
- `wsp-mip/` — MILP branching study (Python + native C SCIP plugin `csrc/wspsolve.c`):
  - `nets/*.json` — every network the LLM wrote, each with a `note` justifying its weights;
    `trained_*.json` are the gradient-trained baselines.
  - `gen.py`, `marta_gen.py` — instance generators (synthetic classes; MARTA GTFS crew scheduling).
  - `results/*.jsonl` — one JSON object per solver run: instance, rule, status, nodes, time, gap, obj.
- `wsp-cg/` — column generation for VRPTW (Rust); `results/*.jsonl` one object per run.

Not included for size (in the public repository https://github.com/butkeraites/llm-written-weights-or): strong-branching diagnostic logs
(`sb_train.jsonl`, `marta_diag2.jsonl`, `marta_prac.jsonl`, `diag_*.jsonl`), the full
`trace`/`misses` fields of `wsp-cg/results/sweep1.jsonl`, raw GTFS and instance files
(regenerable with the generators; MARTA GTFS from itsmarta.com).

Provenance: generated by Claude Opus 5.5 (Anthropic) under the direction of the human author;
all runs executed locally (Apple M5, 10 cores, 32 GB, macOS 27), 2026-11-03 to 2026-11-05.


==> anc/figs.py <==
"""Build every data figure of the paper from the raw result files (JSONL) of the two POC repos.

Each figure is computed from logged runs only; nothing is typed in by hand except the strong-
branching agreement ratios, which are recomputed here from the logged diagnostics.
Also writes figs/summary.json, the machine-readable numbers quoted in the text.

usage: uv run --with matplotlib --with numpy python scripts/figs.py
"""

from __future__ import annotations

import collections
import json
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

HERE = Path(__file__).resolve().parent
# works from the monorepo (wsp-paper/scripts/), side-by-side checkouts, or the arXiv anc/ folder
ROOT = next(b for b in (HERE, HERE.parent, HERE.parent.parent) if (b / "wsp-mip").exists())
MIP = ROOT / "wsp-mip"
CG = ROOT / "wsp-cg"
OUT = HERE.parent / "figs"
OUT.mkdir(exist_ok=True)
SUMMARY: dict = {}

# colour follows the entity, in every figure (validated palette, light mode)
C = {
    "default": "#7a7974",   # SCIP default (relpscost) — neutral baseline
    "wsp": "#2a78d6",       # LLM-written nets
    "trained": "#eb6834",   # gradient-trained nets / plain pseudocost (other cheap rules)
    "strong": "#1baf7a",    # full strong branching (gold standard)
    "look": "#6250d6",      # net-guided lookahead
    "pscost": "#eda100",
}
INK, INK2 = "#0b0b0b", "#52514e"
plt.rcParams.update({
    "font.family": "serif", "font.size": 8.5, "axes.titlesize": 9, "axes.labelsize": 8.5,
    "axes.edgecolor": INK2, "axes.labelcolor": INK, "xtick.color": INK2, "ytick.color": INK2,
    "axes.spines.top": False, "axes.spines.right": False, "axes.grid": True,
    "grid.color": "#e4e3df", "grid.linewidth": 0.6, "axes.axisbelow": True,
    "legend.frameon": False, "legend.fontsize": 7.5, "savefig.bbox": "tight",
    "pdf.fonttype": 42,
})


def load(path):
    import gzip
    path = Path(path)
    if not path.exists() and path.with_suffix(".jsonl.gz").exists():
        return [json.loads(line) for line in gzip.open(path.with_suffix(".jsonl.gz"), "rt") if line.strip()]
    return [json.loads(line) for line in open(path) if line.strip()]


def sgm(xs, shift):
    xs = list(xs)
    return math.exp(sum(math.log(x + shift) for x in xs) / len(xs)) - shift


def by_inst(rows, key=lambda r: r["rule"]):
    d = collections.defaultdict(dict)
    for r in rows:
        d[r["instance"]][key(r)] = r
    return d


def save(fig, name):
    fig.savefig(OUT / f"{name}.pdf")
    plt.close(fig)


# ---------------------------------------------------------------- 1. headroom (step 0)
def fig_headroom():
    rows = load(MIP / "results/step0.jsonl")
    classes = ["setcover", "indset", "cfl", "cauction"]
    names = {"setcover": "Set\ncover", "indset": "Indep.\nset", "cfl": "Facility\nlocation",
             "cauction": "Comb.\nauction"}
    rules = ["relpscost", "fullstrong", "pscost", "mostinf"]
    lab = {"relpscost": "SCIP default (relpscost)", "fullstrong": "Full strong branching",
           "pscost": "Pseudocost", "mostinf": "Most infeasible"}
    col = {"relpscost": C["default"], "fullstrong": C["strong"], "pscost": C["pscost"],
           "mostinf": C["trained"]}
    tab = {}
    for cl in classes:
        for ru in rules:
            rs = [r for r in rows if r["instance"].split("/")[-2] == cl and r["rule"] == ru]
            tab[(cl, ru)] = (sgm([r["nodes"] for r in rs], 10), sgm([r["time"] for r in rs], 1),
                             sum(r["status"] == "optimal" for r in rs), len(rs))
    SUMMARY["headroom"] = {f"{c}/{r}": {"nodes": round(v[0], 1), "time": round(v[1], 2),
                                        "solved": v[2], "n": v[3]} for (c, r), v in tab.items()}
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.4))
    w = 0.2
    x = np.arange(len(classes))
    for k, ru in enumerate(rules):
        for ax, idx in zip(axes, (0, 1)):
            vals = [tab[(cl, ru)][idx] for cl in classes]
            ax.bar(x + (k - 1.5) * w, vals, w - 0.03, color=col[ru], label=lab[ru])
    for ax, t in zip(axes, ("Nodes (shifted geo. mean)", "Time, s (shifted geo. mean)")):
        ax.set_yscale("log")
        ax.set_xticks(x, [names[c] for c in classes])
        ax.set_title(t, loc="left")
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, ncol=4, loc="upper center", bbox_to_anchor=(0.5, -0.02))
    save(fig, "headroom")


# ---------------------------------------------------------------- 2. synthetic paired: v1 vs default
def fig_synthetic_scatter():
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.9))
    out = {}
    for ax, cl, title in zip(axes, ("indset", "setcover"), ("Independent set", "Set cover")):
        for f, mk, setname in (("gen_test", "o", "test"), ("gen_medium", "^", "medium")):
            d = by_inst([r for r in load(MIP / f"results/{f}.jsonl")
                         if r["instance"].split("/")[-2] == cl])
            pts = [(v["relpscost"]["time"], v["net:v1"]["time"]) for v in d.values()
                   if "relpscost" in v and "net:v1" in v]
            a = np.array(pts)
            ax.scatter(a[:, 0], a[:, 1], s=22, marker=mk, color=C["wsp"], edgecolor="white",
                       linewidth=0.6, label=f"{setname} set (n={len(a)})", zorder=3)
            out[f"{cl}/{setname}"] = {
                "time_default": round(sgm(a[:, 0], 1), 2), "time_v1": round(sgm(a[:, 1], 1), 2),
                "v1_faster": int((a[:, 1] < a[:, 0]).sum()), "n": len(a)}
        lo, hi = 1, 400
        ax.plot([lo, hi], [lo, hi], color=INK2, lw=0.8, ls="--")
        ax.text(hi * 0.6, hi * 0.75, "equal time", color=INK2, fontsize=7, ha="right")
        ax.set_xscale("log"); ax.set_yscale("log")
        ax.set_xlim(lo, hi); ax.set_ylim(lo, hi)
        ax.set_xlabel("SCIP default time (s)"); ax.set_ylabel("LLM-written v1 time (s)")
        ax.set_title(title, loc="left")
        ax.legend(loc="upper left")
    SUMMARY["synthetic_v1_vs_default"] = out
    save(fig, "synthetic_scatter")


# ---------------------------------------------------------------- 3. SB agreement (imitation quality)
def sb_ratio_of(net_json, samples):
    import sys
    sys.path.insert(0, str(MIP))
    from branching import Net  # noqa: E402
    net = Net(str(net_json))
    r = []
    for s in samples:
        x = np.array(s["features"]); sb = np.array(s["sb"])
        k = int(np.argmax(net(x)))
        r.append(sb[k] / sb.max() if sb.max() > 0 else 1.0)
    return float(np.mean(r))


def fig_agreement():
    samples = collections.defaultdict(list)
    for r in load(MIP / "results/sb_train.jsonl"):
        samples[r["instance"].split("/")[-2]].extend(r.get("diag", []))
    nets = [("ps", "Pseudocost only", C["pscost"]), ("v0", "LLM v0", C["wsp"]),
            ("v1", "LLM v1", C["wsp"]), ("trained_joint", "Trained (joint)", C["trained"])]
    per = {"setcover": "trained_setcover", "indset": "trained_indset"}
    tab = {}
    for cl in ("setcover", "indset"):
        for n, _, _ in nets:
            tab[(cl, n)] = sb_ratio_of(MIP / f"nets/{n}.json", samples[cl])
        tab[(cl, "per")] = sb_ratio_of(MIP / f"nets/{per[cl]}.json", samples[cl])
        rnd = np.mean([np.mean(np.array(s["sb"]) / max(max(s["sb"]), 1e-12)) for s in samples[cl]])
        tab[(cl, "random")] = float(rnd)
    SUMMARY["sb_agreement_train"] = {f"{c}/{n}": round(v, 3) for (c, n), v in tab.items()}
    SUMMARY["sb_train_nodes"] = {c: len(v) for c, v in samples.items()}
    order = [("random", "Random pick", "#c3c2b7")] + nets + [("per", "Trained (per class)",
                                                               C["trained"])]
    fig, ax = plt.subplots(figsize=(6.6, 2.3))
    x = np.arange(2)
    w = 0.13
    for k, (n, lab, col) in enumerate(order):
        vals = [tab[(cl, n)] for cl in ("setcover", "indset")]
        hatch = "////" if n in ("v0", "per") else None
        bars = ax.bar(x + (k - 2.5) * w, vals, w - 0.02, color=col, hatch=hatch,
                      edgecolor="white", linewidth=0, label=lab)
        for b, v in zip(bars, vals):
            ax.text(b.get_x() + b.get_width() / 2, v + 0.01, f"{v:.2f}", ha="center",
                    fontsize=6.5, color=INK2)
    ax.set_xticks(x, ["Set cover", "Independent set"])
    ax.set_ylabel("Mean SB-score ratio of pick")
    ax.set_ylim(0, 0.6)
    ax.legend(ncol=3, loc="upper left", fontsize=7)
    save(fig, "agreement")


# ---------------------------------------------------------------- 4. hand-written vs trained
def fig_hand_vs_trained():
    rules = [("relpscost", "SCIP default", C["default"], None),
             ("net:v1", "LLM-written v1", C["wsp"], None),
             ("net:trained_joint", "Trained (joint)", C["trained"], None),
             ("per", "Trained (per class)", C["trained"], "////")]
    cells = []
    tab = {}
    for f, setname in (("vs_trained_test", "test"), ("vs_trained_medium", "medium")):
        rows = load(MIP / f"results/{f}.jsonl")
        for cl in ("setcover", "indset"):
            rs = [r for r in rows if r["instance"].split("/")[-2] == cl]
            for ru, *_ in rules:
                name = f"net:trained_{cl}" if ru == "per" else ru
                sel = [r for r in rs if r["rule"] == name]
                tab[(setname, cl, ru)] = (sgm([r["nodes"] for r in sel], 10),
                                          sgm([r["time"] for r in sel], 1), len(sel))
            cells.append((setname, cl))
    SUMMARY["hand_vs_trained"] = {f"{s}/{c}/{r}": {"nodes": round(v[0]), "time": round(v[1], 2),
                                                   "n": v[2]} for (s, c, r), v in tab.items()}
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.5))
    x = np.arange(len(cells))
    w = 0.2
    for k, (ru, lab, col, hatch) in enumerate(rules):
        nodes = [tab[(s, c, ru)][0] for s, c in cells]
        rel = [tab[(s, c, ru)][1] / tab[(s, c, "relpscost")][1] for s, c in cells]
        axes[0].bar(x + (k - 1.5) * w, nodes, w - 0.03, color=col, hatch=hatch,
                    edgecolor="white", linewidth=0, label=lab)
        axes[1].bar(x + (k - 1.5) * w, rel, w - 0.03, color=col, hatch=hatch,
                    edgecolor="white", linewidth=0)
    names = [f"{c.replace('setcover', 'SC').replace('indset', 'IS')}\n{s}" for s, c in cells]
    for ax in axes:
        ax.set_xticks(x, names)
    axes[0].set_title("Nodes (shifted geo. mean)", loc="left")
    axes[1].set_title("Time relative to SCIP default (same batch)", loc="left")
    axes[1].axhline(1, color=INK2, lw=0.8, ls="--")
    axes[0].legend(ncol=4, loc="upper left", bbox_to_anchor=(0, -0.2))
    save(fig, "hand_vs_trained")


# ---------------------------------------------------------------- 5. MIPLIB
def fig_miplib():
    rows = load(MIP / "results/miplib.jsonl") + load(MIP / "results/miplib2.jsonl")
    d = by_inst([r for r in rows if r["rule"] in ("relpscost", "net:v1")])
    items = []
    for inst, v in d.items():
        if "relpscost" not in v or "net:v1" not in v:
            continue
        a, b = v["relpscost"], v["net:v1"]
        if max(a["time"], b["time"]) < 10:
            continue
        if a["status"] != "optimal" and b["status"] != "optimal":
            continue  # both hit the limit: time ratio is 1 by construction (gaps in the table)
        name = Path(inst).name.replace(".mps.gz", "")
        items.append((name, b["time"] / a["time"], a["status"], b["status"], a, b))
    items.sort(key=lambda t: t[1])
    both = [t for t in items]
    solved_def = sum(t[4]["status"] == "optimal" for t in d.values() if False)  # placeholder
    allp = [(v["relpscost"], v["net:v1"]) for v in d.values() if "relpscost" in v and "net:v1" in v]
    bs = [(a, b) for a, b in allp if a["status"] == b["status"] == "optimal" and max(a["nodes"], b["nodes"]) > 1]
    SUMMARY["miplib"] = {
        "instances": len(allp),
        "solved_default": sum(a["status"] == "optimal" for a, _ in allp),
        "solved_v1": sum(b["status"] == "optimal" for _, b in allp),
        "time_default": round(sgm([a["time"] for a, _ in allp], 1), 1),
        "time_v1": round(sgm([b["time"] for _, b in allp], 1), 1),
        "nodes_both_solved_default": round(sgm([a["nodes"] for a, _ in bs], 10)),
        "nodes_both_solved_v1": round(sgm([b["nodes"] for _, b in bs], 10)),
        "both_solved_nontrivial": len(bs),
    }
    fig, ax = plt.subplots(figsize=(6.6, 0.2 * len(items) + 0.6))
    y = np.arange(len(items))
    cols = [C["wsp"] if r < 1 else C["default"] for _, r, *_ in items]
    ax.barh(y, [math.log2(r) for _, r, *_ in items], color=cols, height=0.7)
    ax.set_yticks(y, [f"{n}{'*' if s1 != 'optimal' or s2 != 'optimal' else ''}"
                      for n, _, s1, s2, *_ in items], fontsize=7)
    ticks = [-2, -1, 0, 1, 2, 3, 4, 5]
    ax.set_xticks(ticks, [f"{2.0 ** t:g}×" for t in ticks])
    ax.axvline(0, color=INK, lw=0.8)
    ax.set_xlabel("Time of LLM-written v1 relative to SCIP default (log scale; left = v1 faster)")
    ax.text(-2.1, len(items) - 1, "v1 faster", color=C["wsp"], fontsize=7.5, va="center")
    ax.text(4.9, 0, "default faster", color=INK2, fontsize=7.5, va="center", ha="right")
    ax.grid(axis="y", visible=False)
    save(fig, "miplib")


# ---------------------------------------------------------------- 6. MARTA: feature diagnostic
def fig_marta_features():
    samples = [s for r in load(MIP / "results/marta_diag2.jsonl") for s in r.get("diag", [])]
    names = ["frac", "ps", "obj", "deg", "tight", "dualm", "val", "fconf", "alt", "rowf", "eff"]
    res = []
    for k, n in enumerate(names):
        rr = []
        for s in samples:
            x = np.array(s["features"])[:, k]; sb = np.array(s["sb"])
            p = int(np.argmax(x)); rr.append(sb[p] / sb.max() if sb.max() > 0 else 1)
        res.append(float(np.mean(rr)))
    rnd = float(np.mean([np.mean(np.array(s["sb"]) / max(max(s["sb"]), 1e-12)) for s in samples]))
    prun = float(np.mean([max(s["sb"]) >= 1e8 for s in samples]))
    SUMMARY["marta_feature_argmax_ratio"] = dict(zip(names, [round(v, 3) for v in res]))
    SUMMARY["marta_random_ratio"] = round(rnd, 3)
    SUMMARY["marta_nodes_with_prunable_child"] = round(prun, 3)
    SUMMARY["marta_diag_nodes"] = len(samples)
    fig, ax = plt.subplots(figsize=(6.6, 2.2))
    x = np.arange(len(names))
    cols = [C["wsp"] if k >= 7 else "#9fc3ef" for k in range(len(names))]
    ax.bar(x, res, 0.7, color=cols)
    ax.axhline(rnd, color=INK2, ls="--", lw=0.8, label=f"random pick ({rnd:.2f})")
    ax.legend(loc="upper right", bbox_to_anchor=(1.0, 0.86))
    ax.set_xticks(x, names)
    ax.set_ylabel("SB-score ratio of argmax")
    ax.set_ylim(0, 0.4)
    ax.text(8, 0.36, "set-partitioning features (added)", color=C["wsp"], ha="center", fontsize=7)
    ax.text(3, 0.36, "generic features", color=INK2, ha="center", fontsize=7)
    save(fig, "marta_features")


# ---------------------------------------------------------------- 7. MARTA practice frontier
def fig_marta_practice():
    rows = load(MIP / "results/c_prac.jsonl")
    lab = {"c:relpscost": ("SCIP default", C["default"], "s"),
           "c:m3": ("net only (m3)", C["wsp"], "o"),
           "c:c_la3": ("net + SB top-3", C["look"], "^"),
           "c:c_la3i100": ("net + SB top-3, 100 it.", C["look"], "D"),
           "c:c_la8i100": ("net + SB top-8, 100 it.", C["look"], "v"),
           "c:c_la5d10": ("net + SB top-5, depth≤10", C["look"], "P")}
    pts = {}
    for ru in lab:
        rs = [r for r in rows if r["rule"] == ru]
        pts[ru] = (sgm([r["nodes"] for r in rs], 10), sgm([r["time"] for r in rs], 1))
    SUMMARY["marta_practice_c"] = {k: {"nodes": round(v[0]), "time": round(v[1], 1)}
                                   for k, v in pts.items()}
    fig, ax = plt.subplots(figsize=(4.4, 2.8))
    for ru, (lb, col, mk) in lab.items():
        n, t = pts[ru]
        ax.scatter(n, t, s=46, color=col, marker=mk, edgecolor="white", linewidth=0.8, zorder=3)
        ax.annotate(lb, (n, t), textcoords="offset points", xytext=(6, 3), fontsize=7, color=INK)
    ax.set_xscale("log")
    ax.set_xlabel("Nodes (shifted geo. mean, log)")
    ax.set_ylabel("Time, s (shifted geo. mean)")
    ax.set_xlim(150, 2500)
    ax.set_xticks([200, 300, 500, 1000, 2000], ["200", "300", "500", "1000", "2000"])
    ax.minorticks_off()
    save(fig, "marta_practice")


# ---------------------------------------------------------------- 8. MARTA test (decisive)
def fig_marta_test():
    ctrl = by_inst(load(MIP / "results/c_ctrl.jsonl"))
    look = by_inst(load(MIP / "results/c_test.jsonl"))
    series = [("c:pscost", ctrl, "SCIP pseudocost (no SB)", C["pscost"], "-"),
              ("c:v1", ctrl, "LLM v1 (generic)", C["wsp"], "--"),
              ("c:vm_fast", ctrl, "LLM vm_fast (MARTA)", C["wsp"], "-"),
              ("c:vm_la", look, "LLM vm_la (net + SB top-3)", C["look"], "-")]
    fig, ax = plt.subplots(figsize=(6.6, 2.7))
    summ = {}
    for ru, d, lb, col, ls in series:
        ratios = sorted(v[ru]["time"] / v["c:relpscost"]["time"] for v in d.values()
                        if ru in v and "c:relpscost" in v)
        y = np.arange(1, len(ratios) + 1) / len(ratios)
        ax.step(np.log2(ratios), y, where="post", color=col, ls=ls, lw=1.8, label=lb)
        summ[ru] = {"median_time_ratio": round(float(np.median(ratios)), 3),
                    "faster_share": round(float(np.mean(np.array(ratios) < 1)), 3)}
    for name, d in (("ctrl", ctrl), ("lookahead_batch", look)):
        rules = sorted({ru for v in d.values() for ru in v})
        summ[name] = {ru: {"solved": sum(v[ru]["status"] == "optimal" for v in d.values()),
                           "time": round(sgm([v[ru]["time"] for v in d.values()], 1), 1),
                           "nodes": round(sgm([v[ru]["nodes"] for v in d.values()], 10))}
                      for ru in rules}
    SUMMARY["marta_test_c"] = summ
    ax.axvline(0, color=INK, lw=0.8)
    ticks = [-3, -2, -1, 0, 1, 2]
    ax.set_xticks(ticks, [f"{2.0 ** t:g}×" for t in ticks])
    ax.set_xlabel("Time relative to SCIP default on the same garage (log scale)")
    ax.set_ylabel("Share of 32 test garages")
    ax.legend(loc="lower right")
    save(fig, "marta_test")


# ---------------------------------------------------------------- 9. column generation
def fig_cg():
    rows = load(CG / "results/sweep1.jsonl")
    d = by_inst(rows, key=lambda r: r["strategy"])
    strat = ["full", "rc4", "rc8", "rc16", "net8"]
    lab = {"full": "no reduction", "rc4": "rc top-4", "rc8": "rc top-8", "rc16": "rc top-16",
           "net8": "LLM net top-8"}
    parts = [("t_exact", "exact pricing", C["default"]), ("t_heur", "heuristic pricing", C["wsp"]),
             ("t_lp", "master LP", C["trained"]), ("t_reduce", "graph reduction", C["strong"])]
    tot = {s: {p: sum(v[s][p] for v in d.values() if s in v) for p, *_ in parts} for s in strat}
    SUMMARY["cg_time_breakdown_s"] = {s: {p: round(x, 1) for p, x in v.items()} for s, v in tot.items()}
    SUMMARY["cg_instances"] = len(d)
    rr = [d[i]["net8"]["t_total"] / d[i]["rc8"]["t_total"] for i in d if "net8" in d[i] and "rc8" in d[i]]
    SUMMARY["cg_net8_vs_rc8_time_geomean"] = round(float(np.exp(np.mean(np.log(rr)))), 3)
    fig, ax = plt.subplots(figsize=(6.6, 2.2))
    y = np.arange(len(strat))
    left = np.zeros(len(strat))
    for p, lb, col in parts:
        vals = np.array([tot[s][p] for s in strat])
        ax.barh(y, vals, left=left, color=col, height=0.6, label=lb, edgecolor="white",
                linewidth=1)
        left += vals
    ax.set_yticks(y, [lab[s] for s in strat])
    ax.set_xlabel(f"Total time over {len(d)} XTW instances (s)")
    ax.legend(ncol=4, loc="upper left", bbox_to_anchor=(0, -0.28))
    ax.grid(axis="y", visible=False)
    save(fig, "cg_breakdown")


# ---------------------------------------------------------------- 10. MARTA garage map
def fig_marta_map():
    import csv
    import pickle
    sys_path = MIP
    trips = pickle.load(open(sys_path / "data/gtfs_marta/trips.pkl", "rb"))
    head = open(MIP / "data/marta_practice/marta_s5_06.lp").readline()
    routes = eval(head.split("routes ")[1].split(" trips")[0])  # noqa: S307 — our own header
    g = MIP / "data/gtfs_marta"
    rid = {r["route_short_name"]: r["route_id"] for r in csv.DictReader(open(g / "routes.txt"))}
    shapes = collections.defaultdict(set)
    for r in csv.DictReader(open(g / "trips.txt")):
        if r["service_id"] == "5":
            shapes[r["route_id"]].add(r["shape_id"])
    want = {s: k for k in routes for s in shapes[rid[k]]}
    pts = collections.defaultdict(list)
    for r in csv.DictReader(open(g / "shapes.txt")):
        if r["shape_id"] in want:
            pts[r["shape_id"]].append((int(r["shape_pt_sequence"]), float(r["shape_pt_lon"]),
                                       float(r["shape_pt_lat"])))
    allbus = collections.defaultdict(list)
    sample = list({s for v in shapes.values() for s in list(v)[:1]})
    keep = set(sample)
    for r in csv.DictReader(open(g / "shapes.txt")):
        if r["shape_id"] in keep and r["shape_id"] not in want:
            allbus[r["shape_id"]].append((int(r["shape_pt_sequence"]), float(r["shape_pt_lon"]),
                                          float(r["shape_pt_lat"])))
    fig, ax = plt.subplots(figsize=(3.4, 3.4))
    for v in allbus.values():
        v.sort(); a = np.array(v)
        ax.plot(a[:, 1], a[:, 2], color="#d9d8d3", lw=0.5)
    cols = [C["wsp"], C["trained"], C["strong"]]
    for k, rt in enumerate(sorted(routes)):
        for s, r in want.items():
            if r != rt:
                continue
            v = sorted(pts[s]); a = np.array(v)
            ax.plot(a[:, 1], a[:, 2], color=cols[k], lw=1.4)
        ax.plot([], [], color=cols[k], lw=1.6, label=f"route {rt}")
    tr = [t for t in trips if t["service"] == "5" and t["route"] in routes]
    ends = np.array([t["to"] for t in tr] + [t["from"] for t in tr])
    ax.scatter(ends[:, 1], ends[:, 0], s=10, color=INK, zorder=4, label="terminals (relief)")
    ax.set_aspect(1 / math.cos(math.radians(33.75)))
    ax.set_xticks([]); ax.set_yticks([])
    ax.grid(False)
    for sp in ax.spines.values():
        sp.set_visible(False)
    ax.legend(loc="upper left", fontsize=6.5, bbox_to_anchor=(0.0, 1.0))
    SUMMARY["marta_map_garage"] = {"routes": sorted(routes), "trips": len(tr)}
    save(fig, "marta_map")


if __name__ == "__main__":
    for f in (fig_headroom, fig_synthetic_scatter, fig_agreement, fig_hand_vs_trained, fig_miplib,
              fig_marta_features, fig_marta_practice, fig_marta_test, fig_cg, fig_marta_map):
        f()
        print("ok", f.__name__, flush=True)
    json.dump(SUMMARY, open(OUT / "summary.json", "w"), indent=1)


# ---------------------------------------------------------------- paired significance tests
def tests():
    from scipy.stats import wilcoxon
    out = {}

    def paired(rows, a, b, name, pred=lambda inst: True):
        d = by_inst(rows)
        pairs = [(v[a]["time"], v[b]["time"]) for i, v in d.items() if a in v and b in v and pred(i)]
        x = np.log([p[0] for p in pairs]); y = np.log([p[1] for p in pairs])
        diff = y - x
        nz = diff[np.abs(diff) > 1e-9]
        p = float(wilcoxon(nz).pvalue) if len(nz) > 5 else None
        out[name] = {"n": len(pairs), "geomean_time_ratio": round(float(np.exp(diff.mean())), 3),
                     "wilcoxon_p": None if p is None else float(f"{p:.3g}")}

    syn = load(MIP / "results/gen_test.jsonl") + load(MIP / "results/gen_medium.jsonl")
    for cl in ("indset", "setcover"):
        rows = [r for r in syn if r["instance"].split("/")[-2] == cl]
        d = collections.defaultdict(list)
        paired(rows, "relpscost", "net:v1", f"synthetic_{cl}_v1_vs_default")
    mip = load(MIP / "results/miplib.jsonl") + load(MIP / "results/miplib2.jsonl")
    paired(mip, "relpscost", "net:v1", "miplib_v1_vs_default")
    ctrl = load(MIP / "results/c_ctrl.jsonl")
    paired(ctrl, "c:relpscost", "c:vm_fast", "marta_vmfast_vs_default")
    paired(ctrl, "c:relpscost", "c:pscost", "marta_pscost_vs_default")
    paired(ctrl, "c:pscost", "c:vm_fast", "marta_vmfast_vs_pscost")
    paired(ctrl, "c:v1", "c:vm_fast", "marta_vmfast_vs_v1")
    paired(load(MIP / "results/c_test.jsonl"), "c:relpscost", "c:vm_la", "marta_vmla_vs_default")
    SUMMARY["paired_tests_time"] = out


tests()
json.dump(SUMMARY, open(OUT / "summary.json", "w"), indent=1)


==> anc/summary.json <==
{
 "headroom": {
  "setcover/relpscost": {
   "nodes": 3303.8,
   "time": 56.51,
   "solved": 9,
   "n": 10
  },
  "setcover/fullstrong": {
   "nodes": 128.7,
   "time": 212.5,
   "solved": 3,
   "n": 10
  },
  "setcover/pscost": {
   "nodes": 5739.8,
   "time": 55.17,
   "solved": 9,
   "n": 10
  },
  "setcover/mostinf": {
   "nodes": 33376.7,
   "time": 222.12,
   "solved": 2,
   "n": 10
  },
  "indset/relpscost": {
   "nodes": 339.1,
   "time": 30.45,
   "solved": 10,
   "n": 10
  },
  "indset/fullstrong": {
   "nodes": 17.8,
   "time": 157.58,
   "solved": 5,
   "n": 10
  },
  "indset/pscost": {
   "nodes": 4537.8,
   "time": 61.04,
   "solved": 8,
   "n": 10
  },
  "indset/mostinf": {
   "nodes": 2849.1,
   "time": 46.22,
   "solved": 8,
   "n": 10
  },
  "cfl/relpscost": {
   "nodes": 28.9,
   "time": 8.48,
   "solved": 10,
   "n": 10
  },
  "cfl/fullstrong": {
   "nodes": 21.3,
   "time": 9.38,
   "solved": 10,
   "n": 10
  },
  "cfl/pscost": {
   "nodes": 73.9,
   "time": 6.72,
   "solved": 10,
   "n": 10
  },
  "cfl/mostinf": {
   "nodes": 70.2,
   "time": 6.73,
   "solved": 10,
   "n": 10
  },
  "cauction/relpscost": {
   "nodes": 7.2,
   "time": 1.93,
   "solved": 10,
   "n": 10
  },
  "cauction/fullstrong": {
   "nodes": 4.6,
   "time": 2.54,
   "solved": 10,
   "n": 10
  },
  "cauction/pscost": {
   "nodes": 308.4,
   "time": 1.76,
   "solved": 10,
   "n": 10
  },
  "cauction/mostinf": {
   "nodes": 589.3,
   "time": 2.45,
   "solved": 10,
   "n": 10
  }
 },
 "synthetic_v1_vs_default": {
  "indset/test": {
   "time_default": 17.72,
   "time_v1": 6.69,
   "v1_faster": 10,
   "n": 10
  },
  "indset/medium": {
   "time_default": 70.99,
   "time_v1": 26.86,
   "v1_faster": 8,
   "n": 8
  },
  "setcover/test": {
   "time_default": 49.41,
   "time_v1": 44.63,
   "v1_faster": 6,
   "n": 10
  },
  "setcover/medium": {
   "time_default": 77.57,
   "time_v1": 70.7,
   "v1_faster": 5,
   "n": 8
  }
 },
 "sb_agreement_train": {
  "setcover/ps": 0.284,
  "setcover/v0": 0.348,
  "setcover/v1": 0.339,
  "setcover/trained_joint": 0.344,
  "setcover/per": 0.359,
  "setcover/random": 0.107,
  "indset/ps": 0.256,
  "indset/v0": 0.376,
  "indset/v1": 0.391,
  "indset/trained_joint": 0.457,
  "indset/per": 0.436,
  "indset/random": 0.117
 },
 "sb_train_nodes": {
  "setcover": 1361,
  "indset": 805
 },
 "hand_vs_trained": {
  "test/setcover/relpscost": {
   "nodes": 3337,
   "time": 57.16,
   "n": 10
  },
  "test/setcover/net:v1": {
   "nodes": 4444,
   "time": 32.14,
   "n": 10
  },
  "test/setcover/net:trained_joint": {
   "nodes": 6136,
   "time": 34.86,
   "n": 10
  },
  "test/setcover/per": {
   "nodes": 6261,
   "time": 57.49,
   "n": 10
  },
  "test/indset/relpscost": {
   "nodes": 339,
   "time": 16.22,
   "n": 10
  },
  "test/indset/net:v1": {
   "nodes": 276,
   "time": 4.2,
   "n": 10
  },
  "test/indset/net:trained_joint": {
   "nodes": 285,
   "time": 4.21,
   "n": 10
  },
  "test/indset/per": {
   "nodes": 370,
   "time": 7.34,
   "n": 10
  },
  "medium/setcover/relpscost": {
   "nodes": 5798,
   "time": 71.83,
   "n": 8
  },
  "medium/setcover/net:v1": {
   "nodes": 7087,
   "time": 47.81,
   "n": 8
  },
  "medium/setcover/net:trained_joint": {
   "nodes": 9683,
   "time": 52.72,
   "n": 8
  },
  "medium/setcover/per": {
   "nodes": 9504,
   "time": 71.4,
   "n": 8
  },
  "medium/indset/relpscost": {
   "nodes": 2786,
   "time": 53.85,
   "n": 8
  },
  "medium/indset/net:v1": {
   "nodes": 1426,
   "time": 16.99,
   "n": 8
  },
  "medium/indset/net:trained_joint": {
   "nodes": 1700,
   "time": 18.25,
   "n": 8
  },
  "medium/indset/per": {
   "nodes": 1170,
   "time": 24.1,
   "n": 8
  }
 },
 "miplib": {
  "instances": 39,
  "solved_default": 24,
  "solved_v1": 19,
  "time_default": 100.9,
  "time_v1": 118.1,
  "nodes_both_solved_default": 1989,
  "nodes_both_solved_v1": 5080,
  "both_solved_nontrivial": 17
 },
 "marta_feature_argmax_ratio": {
  "frac": 0.302,
  "ps": 0.315,
  "obj": 0.22,
  "deg": 0.216,
  "tight": 0.203,
  "dualm": 0.221,
  "val": 0.229,
  "fconf": 0.13,
  "alt": 0.243,
  "rowf": 0.219,
  "eff": 0.199
 },
 "marta_random_ratio": 0.186,
 "marta_nodes_with_prunable_child": 0.911,
 "marta_diag_nodes": 2264,
 "marta_practice_c": {
  "c:relpscost": {
   "nodes": 487,
   "time": 39.1
  },
  "c:m3": {
   "nodes": 1238,
   "time": 21.6
  },
  "c:c_la3": {
   "nodes": 265,
   "time": 41.2
  },
  "c:c_la3i100": {
   "nodes": 272,
   "time": 31.5
  },
  "c:c_la8i100": {
   "nodes": 193,
   "time": 48.3
  },
  "c:c_la5d10": {
   "nodes": 516,
   "time": 33.4
  }
 },
 "marta_test_c": {
  "c:pscost": {
   "median_time_ratio": 0.708,
   "faster_share": 0.906
  },
  "c:v1": {
   "median_time_ratio": 0.729,
   "faster_share": 0.688
  },
  "c:vm_fast": {
   "median_time_ratio": 0.726,
   "faster_share": 0.719
  },
  "c:vm_la": {
   "median_time_ratio": 1.0,
   "faster_share": 0.406
  },
  "ctrl": {
   "c:pscost": {
    "solved": 24,
    "time": 57.2,
    "nodes": 2074
   },
   "c:relpscost": {
    "solved": 24,
    "time": 88.9,
    "nodes": 798
   },
   "c:v1": {
    "solved": 25,
    "time": 56.9,
    "nodes": 1987
   },
   "c:vm_fast": {
    "solved": 24,
    "time": 56.6,
    "nodes": 1980
   }
  },
  "lookahead_batch": {
   "c:relpscost": {
    "solved": 23,
    "time": 88.3,
    "nodes": 782
   },
   "c:v1": {
    "solved": 25,
    "time": 56.0,
    "nodes": 1966
   },
   "c:vm_fast": {
    "solved": 24,
    "time": 57.5,
    "nodes": 1928
   },
   "c:vm_la": {
    "solved": 22,
    "time": 93.8,
    "nodes": 640
   }
  }
 },
 "cg_time_breakdown_s": {
  "full": {
   "t_exact": 1432.6,
   "t_heur": 409.4,
   "t_lp": 655.9,
   "t_reduce": 0.3
  },
  "rc4": {
   "t_exact": 2359.2,
   "t_heur": 21.6,
   "t_lp": 485.7,
   "t_reduce": 24.2
  },
  "rc8": {
   "t_exact": 1853.2,
   "t_heur": 49.7,
   "t_lp": 571.2,
   "t_reduce": 27.0
  },
  "rc16": {
   "t_exact": 1636.2,
   "t_heur": 100.9,
   "t_lp": 641.7,
   "t_reduce": 29.6
  },
  "net8": {
   "t_exact": 1821.1,
   "t_heur": 46.3,
   "t_lp": 578.7,
   "t_reduce": 70.1
  }
 },
 "cg_instances": 34,
 "cg_net8_vs_rc8_time_geomean": 1.015,
 "marta_map_garage": {
  "routes": [
   "116",
   "17",
   "180"
  ],
  "trips": 235
 },
 "paired_tests_time": {
  "synthetic_indset_v1_vs_default": {
   "n": 18,
   "geomean_time_ratio": 0.374,
   "wilcoxon_p": 7.63e-06
  },
  "synthetic_setcover_v1_vs_default": {
   "n": 18,
   "geomean_time_ratio": 0.898,
   "wilcoxon_p": 0.142
  },
  "miplib_v1_vs_default": {
   "n": 39,
   "geomean_time_ratio": 1.167,
   "wilcoxon_p": 0.896
  },
  "marta_vmfast_vs_default": {
   "n": 32,
   "geomean_time_ratio": 0.626,
   "wilcoxon_p": 4.13e-05
  },
  "marta_pscost_vs_default": {
   "n": 32,
   "geomean_time_ratio": 0.634,
   "wilcoxon_p": 5.21e-06
  },
  "marta_vmfast_vs_pscost": {
   "n": 32,
   "geomean_time_ratio": 0.988,
   "wilcoxon_p": 0.185
  },
  "marta_vmfast_vs_v1": {
   "n": 32,
   "geomean_time_ratio": 0.996,
   "wilcoxon_p": 0.61
  },
  "marta_vmla_vs_default": {
   "n": 32,
   "geomean_time_ratio": 1.05,
   "wilcoxon_p": 0.512
  }
 }
}

==> anc/wsp-cg/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "aho-corasick"
version = "1.1.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c982642fa9e8606056828ee9a8505737230110bb1099153c79efe865c59d12ba"
dependencies = [
 "memchr",
]

[[package]]
name = "bindgen"
version = "0.72.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "993776b509cfb49c750f11b8f07a46fa23e0a1386ffc01fb1e7d343efc387895"
dependencies = [
 "bitflags",
 "cexpr",
 "clang-sys",
 "itertools",
 "log",
 "prettyplease",
 "proc-macro2",
 "quote",
 "regex",
 "rustc-hash",
 "shlex 1.3.0",
 "syn 2.0.119",
]

[[package]]
name = "bitflags"
version = "2.13.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3ded4057c258ba199e2d26386d3af3780957ecaee6c4ef4041c6b4b8b97c0b06"

[[package]]
name = "cc"
version = "1.11.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "375989decec1a0fa424442bed520fa12ede43a48475ce8c7417d2c69b32b5f6b"
dependencies = [
 "find-msvc-tools",
 "shlex 2.0.1",
]

[[package]]
name = "cexpr"
version = "0.6.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6fac387a98bb7c37292057cffc56d62ecb629900026402633ae9160df93a8766"
dependencies = [
 "nom",
]

[[package]]
name = "cfg-if"
version = "1.0.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "4e7648175b45a9a48536d676f68d918270699102aa8dab5496df06904c914600"

[[package]]
name = "clang-sys"
version = "1.9.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "157a8ba7b480713b56f4c09fd13fc3e0a22a5dfab8097ba61cbc5feef950788a"
dependencies = [
 "glob",
 "libc",
 "libloading",
]

[[package]]
name = "cmake"
version = "0.1.58"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c0f78a02292a74a88ac736019ab962ece0bc380e3f977bf72e376c5d78ff0678"
dependencies = [
 "cc",
]

[[package]]
name = "crossbeam-deque"
version = "0.8.8"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "622f3fc73690be383c7214310406f28a90e6edeadc3cea882f9d71e495b9711a"
dependencies = [
 "crossbeam-epoch",
 "crossbeam-utils",
]

[[package]]
name = "crossbeam-epoch"
version = "0.9.21"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "dc74980687109a3b14c72fd458107bf0baa1da1a1a805e178d15501ba9b86d9d"
dependencies = [
 "crossbeam-utils",
]

[[package]]
name = "crossbeam-utils"
version = "0.8.23"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a31eee39dddec8330830986fcd7625edb5a24ec90ea038215273bbc3adb08ac6"

[[package]]
name = "either"
version = "1.19.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "0e9c71c2167ca323c882b99918929403426e2373ea17242ff5653e0d5e1058be"

[[package]]
name = "find-msvc-tools"
version = "0.1.15"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1c66915cc5391097de7a2b0b972e8505aa33c0df401fd3a6811dbdb32881ba48"

[[package]]
name = "glob"
version = "0.3.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e4eba85ea1d0a966a983acd07deee566e67395d2d96b6fb39e62b5a833f1eb0b"

[[package]]
name = "highs"
version = "2.4.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7dfc791427e78fdc1a0a37983f79c20f86a0b7b7dfdb5d6a57a6f72d77cd9074"
dependencies = [
 "highs-sys",
 "log",
]

[[package]]
name = "highs-sys"
version = "1.15.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e4da0c52322648e2360a5a8896d23301fa5ed99ed7607c5faf229bd0bbb30d3f"
dependencies = [
 "bindgen",
 "cmake",
]

[[package]]
name = "itertools"
version = "0.11.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "b1c173a5686ce8bfa551b3563d0c2170bf24ca44da99c7ca4bfdab5418c3fe57"
dependencies = [
 "either",
]

[[package]]
name = "itoa"
version = "1.0.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8f42a60cbdf9a97f5d2305f08a87dc4e09308d1276d28c869c684d7777685682"

[[package]]
name = "libc"
version = "0.2.191"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "65cd87c9a6d60536580b316ad985726104730a5151c99845f2490428ef91240a"

[[package]]
name = "libloading"
version = "0.8.9"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d7c4b02199fee7c5d21a5ae7d8cfa79a6ef5bb2fc834d6e9058e89c825efdc55"
dependencies = [
 "cfg-if",
 "windows-link",
]

[[package]]
name = "log"
version = "0.4.35"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5d15f86d12da44cd8d4ec3c73984537eb7f4cadcb9776a575a0a8a05ca11005c"

[[package]]
name = "memchr"
version = "2.8.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cf8baf1c55e62ffcace7a9f06f4bd9cd3f0c4beb022d3b367256b91b87513d98"

[[package]]
name = "minimal-lexical"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "68354c5c6bd36d73ff3feceb05efa59b6acb7626617f4962be322a825e61f79a"

[[package]]
name = "nom"
version = "7.1.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d273983c5a657a70a3e8f2a01329822f3b8c8172b73826411a55751e404a0a4a"
dependencies = [
 "memchr",
 "minimal-lexical",
]

[[package]]
name = "prettyplease"
version = "0.2.37"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "479ca8adacdd7ce8f1fb39ce9ecccbfe93a3f1344b3d0d97f20bc0196208f62b"
dependencies = [
 "proc-macro2",
 "syn 2.0.119",
]

[[package]]
name = "proc-macro2"
version = "1.0.107"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "985e7ec9bb745e6ce6535b544d84d6cd6f7ad8bd711c398938ae983b91a766d9"
dependencies = [
 "unicode-ident",
]

[[package]]
name = "quote"
version = "1.0.47"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1fbf4db142a473a8d80c26bbf18454ed458bf8d26c8219c331daecfdbd079001"
dependencies = [
 "proc-macro2",
]

[[package]]
name = "rayon"
version = "1.12.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "fb39b166781f92d482534ef4b4b1b2568f42613b53e5b6c160e24cfbfa30926d"
dependencies = [
 "either",
 "rayon-core",
]

[[package]]
name = "rayon-core"
version = "1.13.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "22e18b0f0062d30d4230b2e85ff77fdfe4326feb054b9783a3460d8435c8ab91"
dependencies = [
 "crossbeam-deque",
 "crossbeam-utils",
]

[[package]]
name = "regex"
version = "1.13.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f020237b6c8eed93db2e2cb53c00c60a8e1bc73da7d073199a1180401450218d"
dependencies = [
 "aho-corasick",
 "memchr",
 "regex-automata",
 "regex-syntax",
]

[[package]]
name = "regex-automata"
version = "0.4.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ad8553b9b26413251cbf30e620595c7a41b3887f03da04579c0e6b0d6a06b4b2"
dependencies = [
 "aho-corasick",
 "memchr",
 "regex-syntax",
]

[[package]]
name = "regex-syntax"
version = "0.8.11"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d6f6ff9a378485b298a5286656da665ba74413d36db0979633275d2e708145d4"

[[package]]
name = "rustc-hash"
version = "2.1.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6b1e7f9a428571be2dc5bc0505c13fb6bf936822b894ec87abf8a08a4e51742d"

[[package]]
name = "serde"
version = "1.0.229"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "4148590afebada386688f18773da617792bf2ef03ffc1e4cbd2b1d45b023e0ba"
dependencies = [
 "serde_core",
 "serde_derive",
]

[[package]]
name = "serde_core"
version = "1.0.229"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "67dca2c9c51e58a4791a4b1ed58308b39c64224d349a935ab5039aa360942a48"
dependencies = [
 "serde_derive",
]

[[package]]
name = "serde_derive"
version = "1.0.229"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e7a5d71263a5a7d47b41f6b3f06ba276f10cc18b0931f1799f710578e2309348"
dependencies = [
 "proc-macro2",
 "quote",
 "syn 3.0.9",
]

[[package]]
name = "serde_json"
version = "1.0.154"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e7e9cc8b1b85264074fbcc02a88680c4096b1e47df8f739dceb03bf482f04bd6"
dependencies = [
 "itoa",
 "memchr",
 "serde",
 "serde_core",
 "zmij",
]

[[package]]
name = "shlex"
version = "1.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "0fda2ff0d084019ba4d7c6f371c95d8fd75ce3524c3cb8fb653a3023f6323e64"

[[package]]
name = "shlex"
version = "2.0.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f8fadd59c855ef2080decdef8ff161eb6661b86933c9d82e5ba29dc602a55aba"

[[package]]
name = "syn"
version = "2.0.119"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "872831b642d1a07999a962a351ed35b955ea2cfc8f3862091e2a240a84f17297"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "syn"
version = "3.0.9"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d78c8dee4c7bf0e14673097256fed6142ce9d3b85a408189d07482442145823b"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "unicode-ident"
version = "1.0.27"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a2c754d6c33795a1c324727428e5a7dedb5b06195f9890bdbcba760d3e246563"

[[package]]
name = "windows-link"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f0805222e57f7521d6a62e36fa9163bc891acd422f971defe97d64e70d0a4fe5"

[[package]]
name = "wsp-cg"
version = "0.1.0"
dependencies = [
 "highs",
 "rayon",
 "serde",
 "serde_json",
]

[[package]]
name = "zmij"
version = "1.0.23"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "29666d0abbfad1e3dc4dcf6144730dd3a3ab225bbbdac83319345b1b44ccfc1b"


==> anc/wsp-cg/Cargo.toml <==
[package]
name = "wsp-cg"
version = "0.1.0"
edition = "2024"

[dependencies]
highs = "2.4.0"
rayon = "1.12.0"
serde = { version = "1.0.229", features = ["derive"] }
serde_json = "1.0.154"

[profile.release]
opt-level = 3
lto = "thin"
codegen-units = 1


==> anc/wsp-cg/README.md <==
# wsp-cg — weight-space programming for column-generation pricing (POC)

Question: can an LLM *write the weights* of a small arc-scoring network (no training, no data)
that makes VRPTW column generation faster than the standard reduced-cost heuristic?
Inspired by "Sparks of Weight-Space Programming" (Takehi et al., MIT CSAIL, 2026) and evaluated
on the new XTW benchmark (Uchoa et al., 2026; CVRPLib).

## What is here

- `src/instance.rs` — XTW parser (EUC_2D rounded integer distances, depot = node 1).
- `src/master.rs` — restricted master LP (set covering over ng-routes) kept alive in HiGHS,
  warm-started dual simplex; column pool purged/rebuilt past `--pool × n` columns.
- `src/pricing.rs` — ng-route labeling (ng = 8), dominance on cost/time/load/ng-memory.
  Same code runs heuristic pricing (reduced graph, `--cap` labels per node) and exact pricing
  (full graph, no cap).
- `src/scorer.rs` — strategies that turn duals into a reduced graph:
  `full` (no reduction), `rc:K` (K best in/out arcs per customer by symmetric reduced cost —
  the classic expert rule), `net:FILE:K` (same selection, ranked by an MLP whose weights live in
  `FILE`, written by an LLM).
- `src/cg.rs` — the loop. Heuristic pricing first; exact pricing only when the heuristic finds
  nothing. **The final bound is exact for every strategy** — a bad network costs time, never
  correctness. Records the "misses": arcs a reduced graph dropped that exact pricing then used.
- `nets/` — hand-written weight files (the WSP artifacts).
- `scripts/summarize.py`, `scripts/misses.py` — tables and miss-feature profiles.

## Run

```bash
cargo build --release
./target/release/wsp-cg info data/xtw/*.vrp
./target/release/wsp-cg run --strategy rc:8 --strategy net:nets/v0.json:8 --cap 8 \
  --time-limit 120 --threads 6 --out results/x.jsonl data/xtw/XTW-n101.vrp
python3 scripts/summarize.py results/x.jsonl
```

Objective: distance only (the exact-method convention); `--fixed-cost F` adds a per-route cost
to approximate XTW's hierarchical objective. LP bounds are therefore ≤ BKS distance.

## Data

`data/xtw/` and `data/bks/` from CVRPLib (XTW set, released 2026-11-02).

## Findings so far (2026-11-04)

1. Arc scoring (`net:nets/v0.json:8`) ties the rc top-K rule on 34 XTW instances (n ≤ 256).
   57–82% of the time is exact pricing; heuristic failures come from the label cap, not arc choice.
2. Label eviction nets (`--label-net nets/label_v*.json`): v0 (potential bonus) made the
   heuristic fail early (bonus dominated cost when duals were large); v1/v2 (bonus as tie-break)
   approach but do not beat "keep cheapest" (exact calls 78/72 vs 71 on the 6 practice instances).
3. Headroom check: raising the cap from 8 to 64 labels per node cuts exact time only ~13% and
   multiplies heuristic time ~10×. Eviction policy cannot buy much here.
4. ng-set selection (`--ng-net nets/ng_v0.json`): drop neighbours that can never form a cycle
   (time window, reachability, capacity — ~5–93%, median ~18%, of distance-nearest ng-8 sets)
   and refill with the next feasible ones. Bound: +0.15% (ng4), +0.05% (ng8), +0.03% (ng12)
   on average. Time: first sweep suggested −17%/−21% at ng8/ng12, but a best-of-3 replicate at
   ng8 gives 0.93× time and 0.99× exact labels (deterministic) → mostly noise.

Verdict (2026-11-04): on XTW n ≤ 256 none of the three levers (arc scoring, label eviction,
ng selection) yields a material speedup; exact pricing dominates and the expert rules are near
their ceiling. Gains found are small and also reachable by a 3-line rule (no net needed).
5. Large instances (10 largest XTW, 819–1001 customers), heuristic-only CG (`--no-exact`),
   300 s + 120 s price-and-branch IP. At equal iteration the arc net reaches a lower master
   objective than rc8 on 7/10 (≥2% on 5/10, up to −8%), and both beat `full` (graph reduction
   matters at scale). But the net's unoptimized scoring eats 40–197 s, so at equal time it loses,
   and every IP is 1.5–20× the BKS: heuristic CG in 300 s is far from competitive at this scale.
   Pre-agreed criterion (≥2% on 7/10 and visible in IP) not met.


==> anc/wsp-cg/nets/label_cost.json <==
{
  "note": "Reference rule as a net: score = -cost (keep the cheapest labels). Features: [cost, time, rem_time, load, rem_cap, len, pot_time, pot_cap].",
  "layers": [{ "act": "linear", "w": [[-1, 0, 0, 0, 0, 0, 0, 0]], "b": [0] }]
}


==> anc/wsp-cg/nets/label_v0.json <==
{
  "note": "v0, written zero-shot. score = -cost + beta * min(pot_time, pot_cap). A label that is a bit more expensive but early in the day and lightly loaded can still collect duals; the cheapest-only rule throws it away. The min is the bottleneck resource (time or capacity), built exactly from ReLUs: min(a,b) = a - relu(a-b). cost is split into relu(c) and relu(-c) to pass through the ReLU layer. beta = 0.5: only part of the optimistic potential is realizable.",
  "layers": [
    {
      "act": "relu",
      "w": [
        [0, 0, 0, 0, 0, 0, 1, -1],
        [0, 0, 0, 0, 0, 0, 1, 0],
        [1, 0, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, 0, 0, 0, 0]
      ],
      "b": [0, 0, 0, 0]
    },
    { "act": "linear", "w": [[-0.5, 0.5, -1, 1]], "b": [0] }
  ]
}


==> anc/wsp-cg/nets/label_v1.json <==
{
  "note": "v1 (edit of v0 after practice feedback: v0 made the heuristic fail early because potential dominated cost while duals were large). Same circuit, beta 0.5 -> 0.1: potential only breaks near-ties.",
  "layers": [
    { "act": "relu", "w": [[0,0,0,0,0,0,1,-1],[0,0,0,0,0,0,1,0],[1,0,0,0,0,0,0,0],[-1,0,0,0,0,0,0,0]], "b": [0,0,0,0] },
    { "act": "linear", "w": [[-0.1, 0.1, -1, 1]], "b": [0] }
  ]
}


==> anc/wsp-cg/nets/label_v2.json <==
{
  "note": "v2: bounded bonus. score = -cost + 0.5*tanh(min(pot_time,pot_cap)/2). Layer 2 is tanh: cost goes through it scaled by 0.01 (tanh ~ identity there) and is scaled back by 100 in layer 3, while the potential is genuinely squashed, so the bonus is worth at most half a local distance unit.",
  "layers": [
    { "act": "relu", "w": [[0,0,0,0,0,0,1,-1],[0,0,0,0,0,0,1,0],[1,0,0,0,0,0,0,0],[-1,0,0,0,0,0,0,0]], "b": [0,0,0,0] },
    { "act": "tanh", "w": [[0, 0, -0.01, 0.01], [-0.5, 0.5, 0, 0]], "b": [0, 0] },
    { "act": "linear", "w": [[100, 0.5]], "b": [0] }
  ]
}


==> anc/wsp-cg/nets/ng_v0.json <==
{
  "note": "ng v0, zero-shot. score = -dist - 100*(no_cycle + j_unreachable + over_capacity), threshold -50. Each impossibility is an exact step built from two ReLUs: step(z) = relu(M z) - relu(M z - 1) with M = 1e5 (one time unit over H < 12000 already saturates). Effect: neighbours that can never be revisited after j are dropped and the slot goes to the next-nearest neighbour that can. Features: [dist, dist_rank, cycle_slack, reach_j, cap_slack, tw_width_k, tw_width_j].",
  "threshold": -50,
  "layers": [
    {
      "act": "relu",
      "w": [
        [0, 0, -100000, 0, 0, 0, 0],
        [0, 0, -100000, 0, 0, 0, 0],
        [0, 0, 0, -100000, 0, 0, 0],
        [0, 0, 0, -100000, 0, 0, 0],
        [0, 0, 0, 0, -100000, 0, 0],
        [0, 0, 0, 0, -100000, 0, 0],
        [1, 0, 0, 0, 0, 0, 0]
      ],
      "b": [0, -1, 0, -1, 0, -1, 0]
    },
    { "act": "linear", "w": [[-100, 100, -100, 100, -100, 100, -1]], "b": [0] }
  ]
}


==> anc/wsp-cg/nets/v0.json <==
{
  "note": "v0, written zero-shot (no data, no training). Features: [rc_sym, dist, pi_i, pi_j, rank_out, rank_in, tw_slack, min_wait, demand_j, tw_width_j]. h0: j is among i's best successors by reduced cost (rank_out small). h1: i is among j's best predecessors (rank_in small). h2: absolute reduced cost is very negative. h3: forced waiting penalty (j opens long after i can leave even at its latest). h4: temporal tightness penalty (arc usable only if i is served very early). Output = weighted vote.",
  "layers": [
    {
      "act": "tanh",
      "w": [
        [0, 0, 0, 0, -2.0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, -2.0, 0, 0, 0, 0],
        [-1.0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, -10.0, 0, 0],
        [0, 0, 0, 0, 0, 0, 5.0, 0, 0, 0]
      ],
      "b": [1.5, 1.5, 0, 0, -0.5]
    },
    {
      "act": "linear",
      "w": [[1.0, 1.0, 0.5, 0.5, 0.3]],
      "b": [0]
    }
  ]
}


==> anc/wsp-cg/results/cap_16.jsonl <==
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3795,"exact_calls":8,"exact_log":[[65,-113.67638024095413,200,0.396511042],[81,-93.59831407328488,200,0.509344333],[83,-51.962285598430526,196,0.953363458],[87,-33.11446690239774,62,0.866429208],[88,-13.98184071129657,28,0.943486833],[91,-4.335124518234068,5,0.80852175],[92,-2.731389668591646,8,1.058329042],[93,-2.871161086659413e-10,0,0.784227875]],"full_arcs":9958,"heur_calls":93,"instance":"XTW-n172","iterations":93,"labels_exact":569252,"labels_heur":1162132,"lp_bound":21202.971361819,"misprices":8,"miss_count":0,"misses":[],"n":171,"purges":3,"status":"optimal","strategy":"full+label_cost","t_exact":6.320212998,"t_heur":0.6474369170000001,"t_lp":0.7231288289999996,"t_reduce":0.0008602080000000001,"t_total":7.708217083,"trace":[[0.001611417,132610.0],[0.012921083,102190.0],[0.02273875,74017.00000000012],[0.031405042,60822.0],[0.043199042,49109.49999999999],[0.0497075,43271.200000000004],[0.059228708,35063.08333333334],[0.069953958,30451.308510638297],[0.080139,30189.333333333325],[0.088740917,29527.014550264554],[0.097966292,28471.159774774787],[0.108369542,27964.905463806343],[0.12259625,27086.467479674942],[0.134285292,26581.48041816197],[0.143234542,25975.505028219755],[0.155516542,25138.078212803954],[0.172033458,24895.21583779687],[0.19053025,24502.902620193683],[0.206163708,24324.80866848005],[0.220432,24247.56110454656],[0.237074,24134.970840742935],[0.26023875,23931.90884262702],[0.278907542,23600.71376740068],[0.289957917,23298.204305360865],[0.3073255,23244.759761626512],[0.328749292,22921.771431754103],[0.337717292,22921.77143175422],[0.361413125,22757.96832613769],[0.386189958,22620.259818024326],[0.418626667,22422.33029627272],[0.437180208,22332.912465418132],[0.468084125,22217.283674924554],[0.496789,22184.95827397403],[0.524576833,22061.101722027623],[0.564608583,21990.16510784491],[0.596146083,21891.749291996333],[0.63505375,21801.934072732096],[0.667451167,21724.522418895787],[0.67638425,21724.522418895795],[0.696197208,21700.471257397843],[0.722404583,21615.291831380284],[0.74167225,21596.10682561088],[0.764407542,21544.680335985086],[0.78392975,21520.38326386391],[0.807137875,21474.641548247084],[0.831581542,21419.967245659882],[0.846158708,21368.609434023143],[0.857837042,21363.579589096047],[0.869013583,21355.139362898146],[0.881543375,21352.003420679754],[0.89757925,21344.254931281113],[0.908678667,21344.118812745703],[0.917951167,21343.41825369665],[0.926924292,21343.12844951464],[0.940064375,21340.547749194815],[0.94733925,21339.72382683458],[0.9562965,21339.717497447888],[0.964968958,21339.717304604157],[0.9755245,21339.40833288131],[0.98544975,21338.69383162125],[0.99471825,21338.18715929932],[1.004818625,21337.069592883436],[1.013217958,21336.69244036383],[1.021116083,21336.660530834608],[1.031085042,21335.500483921038],[1.44787675,21281.01069396406],[1.462820125,21273.122925467673],[1.472304958,21272.24627297618],[1.4810089579999999,21270.372363325223],[1.5133409580000001,21270.367833854943],[1.526329417,21270.367833854983],[1.5356653329999999,21267.121167926634],[1.545185417,21259.289117132874],[1.555549125,21256.487607466883],[1.564745083,21256.124184676235],[1.5817233750000002,21254.812203567762],[1.59088925,21254.81220356776],[1.601937667,21253.78612817919],[1.610155667,21252.234167004357],[1.618238667,21252.217637314672],[1.6304839580000001,21251.9943257745],[2.1541875,21242.232350304537],[2.163660792,21241.699794414348],[3.135537875,21213.610788165504],[3.146751417,21213.22742527551],[3.161906,21212.688849792412],[3.171183792,21212.65548006712],[4.052251792,21207.45717771187],[5.010289833,21203.784249983957],[5.01886975,21203.784249983946],[5.027674292,21203.775915642327],[5.845993917,21203.016719222724],[6.916726542,21202.971361819]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3748,"exact_calls":9,"exact_log":[[93,-122.44581542915898,200,0.747087209],[102,-90.4767213973081,170,0.334123792],[108,-22.07694760229583,47,0.396562417],[110,-19.74764852618705,57,0.404743417],[113,-8.355314915810823,47,0.528333541],[114,-6.533853906605373,14,0.48802275],[115,-1.000000000000341,1,0.408784041],[116,-0.9999999999516831,7,0.382161583],[118,-1.638227331568487e-10,0,0.375990875]],"full_arcs":12693,"heur_calls":118,"instance":"XTW-n143","iterations":118,"labels_exact":659240,"labels_heur":2148559,"lp_bound":25057.689613558872,"misprices":9,"miss_count":0,"misses":[],"n":142,"purges":6,"status":"optimal","strategy":"full+label_cost","t_exact":4.065808789999999,"t_heur":1.7119482930000007,"t_lp":2.4684291630000015,"t_reduce":0.0011735850000000002,"t_total":8.269321166,"trace":[[0.001456166,221780.0],[0.017968708,166610.0],[0.030282208,110155.49999999991],[0.043634041,80924.99999999999],[0.057430166,68480.54411764708],[0.071231041,60207.428571428565],[0.092234833,48501.46153846156],[0.109862958,42151.44480171489],[0.129706041,39322.567334201034],[0.145133125,37947.01043850692],[0.162711291,37708.77679190766],[0.182234208,37299.06870852659],[0.202033458,36344.3785377551],[0.225652625,36081.02397734155],[0.247436291,35781.94788283118],[0.270470083,35239.299667037165],[0.290293458,34956.771955302334],[0.306260791,34809.14886736862],[0.33210275,34568.0362208857],[0.366682958,34157.690766903404],[0.407584416,33806.006535387445],[0.440002791,33674.04782778689],[0.474118166,33164.8733677102],[0.516191291,32984.986954085216],[0.554974791,32697.095437407006],[0.598732666,32355.806966152726],[0.625406083,32264.17404033144],[0.666430208,32124.0737708208],[0.726973875,31652.150942090553],[0.768239083,31535.811348737912],[0.8030325,31510.943234632],[0.853707083,31205.05983081675],[0.900726291,30865.842396644606],[0.936047916,30730.502347423462],[0.991725291,30368.734519839498],[1.037196291,30076.81489448719],[1.106634666,29768.0360973683],[1.152188875,29643.47474004132],[1.211647458,29407.42440635701],[1.2709655,29132.722253026106],[1.324135083,28838.014303144842],[1.3665409579999999,28704.41634503017],[1.413676541,28400.076268391058],[1.461696208,28136.41472118915],[1.498850708,27923.16360056851],[1.5539970410000001,27429.667842099938],[1.613419791,27141.87224968747],[1.655262666,27086.20083892867],[1.732352041,26932.016936473698],[1.784806291,26854.089915325647],[1.836942458,26806.491139182177],[1.886287166,26677.71112213367],[1.931677541,26581.26717437257],[1.985497333,26491.952472719837],[2.032665416,26447.057973598712],[2.082051458,26242.144896737078],[2.146553291,26087.473772370548],[2.199496875,25991.36598647647],[2.264802125,25900.280422786545],[2.331775166,25749.05617823383],[2.393621916,25669.180921776708],[2.4445245829999998,25622.621205096508],[2.4860300410000002,25591.148446856703],[2.5330897500000003,25543.82727007984],[2.5790745409999998,25506.124989504617],[2.62357625,25486.556195806545],[2.671430791,25420.190097995273],[2.725136625,25377.42199950366],[2.775044916,25341.82363219296],[2.818367625,25323.483216537046],[2.87146125,25304.372471006205],[2.924009041,25274.78233248577],[2.973839416,25230.678838290216],[2.992989916,25230.67883828994],[3.036561625,25200.161350566075],[3.061789333,25196.187636117444],[3.089486333,25192.74121538673],[3.124318875,25170.914978603934],[3.165168875,25161.95376714323],[3.197535208,25155.019997622556],[3.22695425,25150.230472258136],[3.248763,25146.37509261878],[3.28047525,25135.66731153566],[3.306445916,25132.04627303848],[3.331505625,25130.125073941148],[3.35356375,25129.845588821998],[3.375345,25128.59314886276],[3.396484625,25125.80352825928],[3.4253035,25125.673591228893],[3.444247083,25125.673591228988],[3.463933375,25125.593530469625],[3.486506708,25125.21569883722],[3.504730125,25124.977778289525],[4.303540125,25098.38384908684],[4.338813,25096.304725160175],[4.373850416,25092.14697583421],[4.397574666,25090.914748744013],[4.424250791,25089.002345970788],[4.445721458,25088.999841519173],[4.468584333,25088.977142837666],[4.485641,25088.97714283768],[4.5047939580000005,25088.97664098601],[4.878084541,25072.029449500737],[4.907677041,25070.56672671757],[4.928637166,25070.392271128556],[4.951000791,25069.923225200924],[4.976725875,25069.734570492],[4.9951760830000005,25069.71118440797],[5.420824833,25062.231191217583],[5.442004333,25062.197091298298],[5.877914625,25060.154806236704],[5.903067708,25060.04560344097],[5.926110541,25060.04560344093],[6.494277791,25058.228245735587],[7.011685125,25057.779925569026],[7.445897916,25057.77294454298],[7.8561875,25057.68961355783],[7.878373041,25057.689613558872]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4232,"exact_calls":11,"exact_log":[[148,-38.60385324957031,200,0.721207667],[162,-16.56843684745661,200,0.464894084],[173,-14.875832087413698,172,0.448294084],[176,-18.658516806890532,74,0.473178041],[179,-12.4416466381345,85,0.577074333],[180,-5.2724789362747515,19,0.314942167],[181,-3.7794630680004957,12,0.422534416],[184,-1.6248054777273069,20,0.370634166],[185,-1.4888731730256382,4,0.382775792],[186,-1.4545497406934942,1,0.366948041],[187,-8.637357495899778e-11,0,0.373690583]],"full_arcs":18988,"heur_calls":187,"instance":"XTW-n162","iterations":187,"labels_exact":615640,"labels_heur":4061438,"lp_bound":19221.57835391309,"misprices":11,"miss_count":0,"misses":[],"n":161,"purges":11,"status":"optimal","strategy":"full+label_cost","t_exact":4.916172664,"t_heur":6.735770251999999,"t_lp":4.890227581999999,"t_reduce":0.002761792999999999,"t_total":16.595799042,"trace":[[0.00155425,121538.0],[0.023210875,107303.0],[0.047524709,98505.0],[0.068098417,86765.0],[0.093203084,74159.50000000003],[0.127523584,57765.99999999997],[0.154437834,46827.2222222222],[0.185014209,43271.09999999991],[0.223890584,40242.33749999994],[0.263863,36649.25],[0.297545917,36064.375000000065],[0.337784125,34859.00000000017],[0.367783292,34687.03296703299],[0.425777542,32743.774361394593],[0.476185875,32532.422475787916],[0.523032459,31940.261616816813],[0.574527209,30569.510091317818],[0.620224667,30457.268583915127],[0.674598,29973.05004381148],[0.739430292,29294.432104780746],[0.785377625,29182.760134769],[0.835704167,28168.023579739955],[0.891963375,27480.4042455493],[0.956718542,27011.8000543501],[1.00358075,26866.2699243377],[1.047377334,26711.937225510403],[1.098711042,26407.599645149498],[1.153729,26313.547167411998],[1.215081584,26115.78533038842],[1.272825167,26072.489738836826],[1.337259,25909.33395424251],[1.412377375,25585.95251123947],[1.4728139169999999,25432.370070754496],[1.559862042,25183.402323775117],[1.6184560000000001,25143.814593652325],[1.690304375,25079.940984503453],[1.785296542,25016.357994579597],[1.858856917,24870.268308954528],[1.9352542499999998,24588.67320908389],[2.007226542,24515.887995777266],[2.08702275,24385.009302348528],[2.162737375,24181.95584262348],[2.237148209,24097.36532368717],[2.334891959,23991.899658479575],[2.426562709,23895.735608096325],[2.52718225,23712.889785412146],[2.614934334,23573.3437030997],[2.710693917,23372.612411385024],[2.7858871670000003,23239.73427623928],[2.8590322500000003,23157.84367782129],[2.938438167,23023.119629194804],[3.022198875,22917.390160925686],[3.108154667,22854.649730384775],[3.205999167,22767.26908725442],[3.302682084,22680.791205530637],[3.394143584,22607.870872714866],[3.510095709,22486.55744543999],[3.596350375,22429.668320953904],[3.72304125,22337.04569119057],[3.86288175,22190.677057440025],[3.932700292,22095.40420632699],[4.000273334,22065.98435551412],[4.06946925,22009.564019568934],[4.147406417,21976.90679928907],[4.232790709,21887.45968703805],[4.324246459,21717.323504530774],[4.405471709,21643.449834688265],[4.485565709,21585.153552164593],[4.587231167,21392.218615903857],[4.678034834,21308.278665738235],[4.764566875,21228.505955963625],[4.873424667,21105.14948390801],[4.940227834,21046.205724941356],[5.013826667,20962.624402265832],[5.077177209,20903.9255323175],[5.148007334,20877.56923381404],[5.224214834,20818.127526319684],[5.277532917,20810.32752039801],[5.354331792,20778.561432646966],[5.444532375,20712.260758062457],[5.509898209,20676.62711639844],[5.602862625,20618.02923865157],[5.697465125,20485.46341504388],[5.792868959,20439.4242160486],[5.874663709,20392.833789591084],[5.950020834,20368.116000602982],[6.022826084,20334.68249599947],[6.088961792,20302.43122533788],[6.166583917,20277.441262105945],[6.240985334,20258.618740604594],[6.314324459,20249.325217254605],[6.393783584,20212.173412154036],[6.504217584,20155.81301570972],[6.603123834,20092.827320255965],[6.706650167,20077.165998987788],[6.81305625,20060.259290935643],[6.91431525,20041.544633679583],[7.018912084,19982.753376467666],[7.100628292,19940.34821081089],[7.191216125,19912.596813182416],[7.2848185,19800.77952685485],[7.359881167,19774.90633166793],[7.460099917,19726.976895674747],[7.551416459,19676.008119044713],[7.626219125,19674.996861714175],[7.691164542,19669.99601103862],[7.793520209,19588.8280033572],[7.899591834,19551.793825360295],[7.973751834,19540.354548891446],[8.022401875,19540.35454889231],[8.081235667,19530.66789237271],[8.149460042,19498.670671133084],[8.218637084,19492.700626187627],[8.300622667,19467.814523131983],[8.37969375,19440.653429007787],[8.45561825,19425.134963624856],[8.5315665,19397.113121289003],[8.608833834,19363.673396867933],[8.666400542,19359.897750035816],[8.74982775,19343.277497810377],[8.818738,19332.57418694628],[8.855258459,19332.57418694556],[8.915965875,19332.574186945636],[8.976237375,19329.670760378714],[9.053173625,19319.091039555035],[9.123342209,19306.58017195188],[9.191931667,19295.07017556345],[9.2596005,19285.614522290696],[9.336246125,19279.37243863291],[9.400240709,19274.229415393504],[9.463099417,19265.66239756079],[9.528004375,19259.203116794462],[9.577135292,19255.092987444492],[9.637949667,19254.033719726285],[9.668765042,19254.033719726296],[9.7028505,19254.03371972629],[9.740480375,19254.03371972636],[9.777049584,19254.033719726274],[9.819840209,19254.033719726423],[9.86046675,19254.03371972628],[9.906255292,19253.00770036739],[9.951763167,19251.750750598654],[10.001865375,19249.835784313724],[10.039596584,19248.957427178055],[10.0812035,19247.933900706306],[10.120700375,19247.861972826013],[10.163302209,19247.7131650732],[10.204466709,19247.59175278082],[10.9748415,19240.878542567552],[11.010418375,19240.76629240541],[11.051154292,19240.341036620277],[11.0878015,19240.31742810092],[11.125612167,19240.20868011264],[11.158865167,19240.200024799935],[11.198972292,19239.77564018354],[11.237890292,19239.6829075863],[11.271517084,19239.6829075863],[11.306036959,19239.65800039719],[11.339779334,19239.658000397885],[11.379444834,19239.227488225257],[11.415243417,19238.90459645246],[11.447977209,19238.904596452452],[11.961833667,19228.218489872124],[11.995742959,19228.21848987215],[12.052642459,19228.21848987213],[12.090585959,19228.218489872128],[12.12483025,19228.218489872113],[12.161235709,19228.218489872128],[12.1942495,19228.21848987214],[12.226016709,19228.21848987213],[12.259296042,19228.21848987213],[12.291771167,19228.218489872124],[12.325042125,19228.218489872124],[12.814434625,19225.483726139417],[12.851055084,19225.4549755406],[12.885015625,19225.454975540597],[13.399276917,19222.85146397077],[13.437883167,19222.77598710167],[13.472839625,19222.745795679606],[14.086436542,19221.968565034225],[14.44176025,19221.863867456752],[14.901274334,19221.723809523904],[14.934599334,19221.723809523817],[14.967412375,19221.72380952382],[15.374013084,19221.667986798675],[15.788904959,19221.66671067107],[16.194246084,19221.57835391309]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2497,"exact_calls":13,"exact_log":[[57,-342.55717653530724,200,1.208823917],[68,-193.70673596085908,200,1.296023459],[71,-137.17223908225708,200,1.358297459],[77,-157.03660653229628,200,1.2681305],[79,-87.81438639307476,200,1.5681445410000001],[83,-114.18244292796533,200,1.1295255],[86,-54.551461277477244,200,1.292106833],[88,-62.64586944617014,145,1.122274708],[90,-35.90628630339643,63,0.957766334],[91,-33.319806294170064,33,1.120853792],[92,-4.643211518018518,4,1.216755791],[93,-3.59041231379436,4,1.122518084],[94,-3.532818482199218e-10,0,1.052850125]],"full_arcs":7858,"heur_calls":94,"instance":"XTW-n101","iterations":94,"labels_exact":1339610,"labels_heur":1202384,"lp_bound":14137.870677656658,"misprices":13,"miss_count":0,"misses":[],"n":100,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":15.714069503000001,"t_heur":1.0791833740000003,"t_lp":0.664497543,"t_reduce":0.000649963,"t_total":17.476838375,"trace":[[0.00119625,90008.0],[0.009914583,70089.0],[0.018075791,58927.5],[0.024867708,50413.5],[0.038488125,42915.52631578948],[0.049740583,36644.63333333334],[0.060977666,28768.511904761905],[0.070012833,22785.374999999993],[0.086326416,21270.595238095284],[0.102822916,20811.973214285597],[0.118983458,20674.972141706927],[0.132258291,20606.204935290145],[0.150481375,20172.401691803152],[0.180088333,18709.59490248352],[0.208675333,18337.483694722956],[0.226813416,18193.25115095075],[0.246021166,17942.169446112992],[0.262801166,17776.97589643352],[0.290489916,17419.958944393213],[0.313501833,17274.23235848835],[0.33241375,17205.841226807468],[0.354489291,17012.587535420014],[0.379201791,16936.227929396216],[0.405626083,16874.22095027215],[0.435467291,16685.769606862243],[0.462672458,16398.804216581222],[0.486370666,16239.694381008356],[0.509094458,16178.35361269187],[0.546289166,16044.725033880253],[0.559662291,16044.725033880242],[0.582634666,16017.455664382007],[0.605237125,15978.136766108415],[0.626405958,15937.582487787657],[0.655410791,15759.916816496692],[0.685573875,15542.576745313743],[0.7243945,15377.92392831125],[0.743767625,15376.761859501086],[0.775819666,15221.730882269267],[0.806631166,15072.559624342583],[0.828395875,15054.238512164802],[0.847925625,15006.30292856859],[0.866305458,14997.16952337022],[0.886052041,14940.372449568951],[0.907417416,14886.419026257878],[0.9271105,14865.263882365787],[0.951418708,14823.090604186911],[0.974653541,14796.145157097533],[1.003260625,14734.940548501534],[1.018529208,14721.359633211276],[1.037904,14695.069915709375],[1.056418125,14673.96175337938],[1.077717458,14642.34398484215],[1.092171666,14635.85471836375],[1.107758875,14624.387652002662],[1.122358708,14623.082292077404],[1.133597083,14622.550062132868],[1.147261041,14622.129758507239],[2.386378875,14468.951762216728],[2.409429958,14465.357160465805],[2.429818416,14458.708221270113],[2.449832166,14416.767352546436],[2.466086291,14409.624885075471],[2.482489125,14384.053593825223],[2.499217458,14380.115185441402],[2.521800458,14367.782400828251],[2.536042541,14367.72012238095],[2.548540083,14363.383740635376],[2.558725125,14363.383740635321],[3.875586791,14290.710305978764],[3.889999208,14289.11372632685],[3.90431325,14289.111662694557],[5.283379875,14248.337921621647],[5.297867916,14245.324201323025],[5.312614791,14242.734194839792],[5.324525833,14242.31216354965],[5.336918291,14242.312163549652],[5.349382625,14242.308050678846],[6.646702375,14229.997869438394],[6.662022958,14229.872616467444],[8.253030333,14181.638627129412],[8.269454041,14181.63862712941],[8.281711166000001,14181.638627129414],[8.29455375,14181.63862712941],[9.448564,14164.759868682684],[9.461373625,14164.284507423514],[9.475203791,14164.04822795794],[10.78568475,14148.94872765286],[10.797050791,14148.87610216338],[11.936563916,14142.917703444531],[11.947182625,14142.917703444544],[12.91845025,14141.433027843159],[14.053989541,14137.914580775901],[15.281693416,14137.899539192746],[16.415012625,14137.870677656658]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4742,"exact_calls":11,"exact_log":[[184,-128.96383303968105,200,0.417264792],[199,-60.977542600146535,186,0.441720084],[209,-42.8234076195381,200,0.44478075],[216,-17.507128678350227,38,0.314612875],[217,-11.948274204938343,8,0.321841083],[218,-8.642218210378587,9,0.322931084],[222,-7.038588810640249,30,0.346066709],[224,-3.591925831623314,16,0.309346833],[226,-2.248918802690696,6,0.297271125],[229,-1.455579409352822,8,0.306208292],[230,-2.667093212949112e-10,0,0.288579167]],"full_arcs":22226,"heur_calls":230,"instance":"XTW-n186","iterations":230,"labels_exact":630615,"labels_heur":6050545,"lp_bound":27018.20563609034,"misprices":11,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_cost","t_exact":3.810621794,"t_heur":8.131980415999996,"t_lp":9.051531835,"t_reduce":0.003383498000000002,"t_total":21.056619459,"trace":[[0.001743209,225730.0],[0.029894084,189586.0],[0.064261875,160154.0],[0.101878167,114784.66666666666],[0.143302417,97613.66666666666],[0.180727084,84328.0],[0.219685459,75021.75],[0.251445084,68135.49999999991],[0.287985459,66671.99999999999],[0.329061792,62183.32258064516],[0.366408334,60236.525],[0.400020584,59346.75000000003],[0.446740292,56168.58730916038],[0.494153834,54953.760416666664],[0.5266715,54608.59772226315],[0.561674709,51974.436309523815],[0.608524167,48926.90000000499],[0.655385292,47961.26874999997],[0.710921959,46624.8181875209],[0.772715125,46026.744266450456],[0.821916,45919.65703246655],[0.871546417,45109.69599855784],[0.92914125,44797.078457564516],[0.977376209,44588.82350588339],[1.039550875,43892.66529120361],[1.095949375,43628.20744550891],[1.160920125,43274.31649189535],[1.22431225,42992.09541266773],[1.280329042,42609.57795269458],[1.328822917,42102.9326904311],[1.382873042,41903.405301153245],[1.4500964170000001,41562.94780089531],[1.5143911669999999,41278.57173592066],[1.585714667,41065.45159430116],[1.6455006669999999,40791.26268364403],[1.728191584,40579.69598392417],[1.823692917,40173.67114966663],[1.891259542,40054.87473369239],[1.960635709,39633.69658143659],[2.057989167,39230.15264200366],[2.129016084,38856.12721456267],[2.193690917,38735.55541603208],[2.2588051670000002,38262.93438500394],[2.323243459,38028.489561303475],[2.410243459,37869.60836373278],[2.494899459,37729.43144909133],[2.563318667,37557.20245857277],[2.649170334,37440.7517804023],[2.738313792,37069.09755135977],[2.832125167,36845.60466249117],[2.907334042,36756.68187115399],[3.023101959,36268.336838458876],[3.125277792,36066.959962902445],[3.193051417,35949.48391573318],[3.2568291670000002,35764.013682487406],[3.3133359589999998,35727.00374186645],[3.398692125,35387.14750565312],[3.504457209,35120.09050942007],[3.583188125,35034.82719671754],[3.720028209,34280.87974690531],[3.834934084,34020.97752272221],[3.949828584,33824.51648441486],[4.063533792,33586.00658996515],[4.15889025,33465.0453977575],[4.26086775,33350.78551707521],[4.375689042,33304.985961619466],[4.4520152920000005,33154.78307428729],[4.527038959,33061.746658032935],[4.617647709,32931.902269202415],[4.708044459,32869.7275030326],[4.807219125,32649.091691191188],[4.897096917,32559.58386837779],[5.021699,32439.58123509149],[5.150141459,32297.080026782933],[5.257791,32212.30726440695],[5.360893875,32136.317100041015],[5.484887625,32055.428659618927],[5.613143417,31939.93866307667],[5.788508417,31781.694406732087],[5.882594459,31584.03210729339],[5.964447375,31465.6839317941],[6.035330292,31420.041235734767],[6.134890167,31305.986783234228],[6.210637625,31249.27670682911],[6.318126417,31180.122932465576],[6.4178385,31126.06870920635],[6.564937334,30977.64595672922],[6.6932469999999995,30934.693716805923],[6.864658542,30764.30904702785],[6.975385,30739.611994740048],[7.125993292,30476.576104219886],[7.262442417,30302.595630338998],[7.3616305,30195.392099569315],[7.464599292,30116.210145638528],[7.553488125,30050.499616337303],[7.654826125,30015.029915188188],[7.774092667,29972.239774263973],[7.866321584,29944.218599166245],[7.958303584,29920.207032363716],[8.0754855,29871.03071827076],[8.20912375,29764.40903011975],[8.35713675,29666.51768769856],[8.502918167,29576.501520875252],[8.657067125,29498.473552990537],[8.763682417,29403.68459466467],[8.852887834,29350.85071289287],[8.938291,29325.314457897464],[9.046844584,29256.523585282415],[9.156059209,29186.133298545177],[9.235812459,29171.507103609954],[9.352184,29107.53740438541],[9.458986625,28953.226174577772],[9.563397959,28921.293273436888],[9.641025292,28893.301380274534],[9.716053667,28873.340598686616],[9.810994209,28848.40863820269],[9.94828075,28752.226176111744],[10.055458167,28695.364467058775],[10.14848125,28585.756113732463],[10.215201959,28563.659455137466],[10.281471667,28515.157201313683],[10.371937,28450.45223048732],[10.450933,28387.642319380786],[10.527898417,28353.232619447703],[10.628102792,28226.160609621173],[10.7181325,28187.36272903511],[10.802848959,28148.742425764336],[10.894291875,28131.747358570698],[11.020292959,28046.962020678624],[11.108721375,28000.811000553138],[11.214547,27973.718279551722],[11.295739875,27888.2918164409],[11.359692375,27863.72101571472],[11.4390325,27829.354349793422],[11.507659084,27811.60553294223],[11.5917,27699.9093183166],[11.669145667,27667.80999682713],[11.751647625,27600.812516453538],[11.832001792,27589.527659951356],[11.932413459,27547.4591742254],[12.01696175,27522.641158676528],[12.115882125,27497.856772809737],[12.230061834,27447.898029100124],[12.31372,27432.67921038852],[12.394591625,27417.268439379735],[12.438383709,27417.066574066517],[12.50702775,27397.84324697496],[12.572294209,27385.411305798683],[12.635587167,27363.516164013705],[12.73996,27332.266768364192],[12.808067292,27323.528973528755],[12.886811167,27297.580885347477],[12.956360625,27282.607048519905],[13.04455,27240.677395501152],[13.121113209,27227.601749359532],[13.202671334,27204.630373892127],[13.27186025,27199.224468676042],[13.368164584,27184.745961561737],[13.406410292,27184.745961561715],[13.4532375,27184.745961561726],[13.5230735,27165.341762490454],[13.573566875000001,27161.811575718442],[13.620468792,27161.811514685647],[13.693977875,27159.798386925588],[13.762070084,27152.72979398668],[13.817729875,27149.829180432935],[13.906337375,27139.56401951407],[13.980843209,27136.408464210836],[14.041520292,27133.877494945664],[14.103994959,27130.2168477665],[14.16018575,27129.895692848466],[14.217283625,27128.150522969852],[14.28022525,27127.165939369657],[14.331536167,27126.277018219083],[14.382492209,27126.042747343123],[14.470542042,27110.941047903074],[14.532795542,27109.745024573873],[14.584197125,27109.654408971386],[14.637409792,27109.406321021037],[14.690485834,27109.406321021044],[14.73814775,27109.397974515876],[14.787963834,27109.357023671928],[14.844993417,27108.94447669004],[14.896711709,27108.80746829711],[15.397731542,27065.93150338488],[15.448147917,27065.006871079666],[15.496044584,27061.205970487736],[15.550129334,27059.93346677433],[15.597873,27059.520556030937],[15.65940575,27055.478509464636],[15.718388625,27053.60772886736],[15.780628459,27053.20580531501],[15.833466042,27052.726142845608],[15.878897,27051.548276846286],[15.935567792,27051.392807337666],[15.981044709,27051.33260610103],[16.026910917,27051.321833664322],[16.07281575,27051.311070269654],[16.115084625,27051.309009302116],[16.643889417,27033.716014323552],[16.705683125,27030.58141734471],[16.767550334,27028.564212904337],[16.812921084,27028.170007420318],[16.855609292,27028.10557563671],[16.90063625,27028.006753347796],[16.94126175,27028.006328985666],[16.989213625,27027.859389929123],[17.040103375,27027.632467001742],[17.079218084,27027.63246700175],[17.597683709000002,27022.218957860336],[17.636055084,27022.158369934194],[17.676911459,27022.144696044696],[17.718615709,27020.718563400613],[17.769117209,27020.66115500312],[17.810267709,27020.611403757277],[17.856255417,27020.59434389455],[18.226804,27019.33042110128],[18.592465959,27019.313390378662],[18.9682575,27018.887116662107],[19.008677959,27018.88663941358],[19.049489459,27018.88584230057],[19.088901875,27018.864598938693],[19.492183209,27018.638709538587],[19.535967459,27018.63001241628],[19.906374167,27018.409491971634],[19.947790834,27018.405629262114],[20.299403334,27018.363936118534],[20.342876834,27018.3336194333],[20.386259542,27018.29270221421],[20.740691959,27018.20563609034]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2379,"exact_calls":9,"exact_log":[[73,-126.245157439031,200,2.823684542],[83,-108.09512470216839,200,3.517206959],[86,-87.42009917981636,200,2.868518917],[89,-37.34382621974328,68,2.990324125],[91,-20.170590829132493,30,2.52306875],[93,-19.0608794551315,22,2.5159705],[94,-7.861531043279456,2,2.296609792],[95,-0.05921388563956498,3,3.044004125],[96,-3.1946001399774104e-11,0,2.671955792]],"full_arcs":13788,"heur_calls":96,"instance":"XTW-n129","iterations":96,"labels_exact":1303163,"labels_heur":2140421,"lp_bound":21761.225208887132,"misprices":9,"miss_count":0,"misses":[],"n":128,"purges":6,"status":"optimal","strategy":"full+label_cost","t_exact":25.251342708999996,"t_heur":2.0435440430000003,"t_lp":1.422149588,"t_reduce":0.000879376,"t_total":28.738697041,"trace":[[0.001456958,178778.0],[0.012380625,135458.0],[0.025160875,96294.00000000001],[0.040261375,65459.800000000025],[0.057549083,56222.12499999999],[0.076182041,40731.05555555559],[0.103174833,33164.66666666661],[0.121542166,33146.86458333333],[0.147152,29705.511728395075],[0.170634958,28970.346104175813],[0.195582333,28859.149694363517],[0.220942916,27820.34429347789],[0.247543541,27220.258446437965],[0.27299675,27007.21148916933],[0.312996375,26641.590822880233],[0.350085333,26366.321756541594],[0.371889708,26258.67827923759],[0.394639,26199.534491834245],[0.441098916,25938.436109079794],[0.478861166,25699.55650575801],[0.505628708,25555.06836548002],[0.536022791,25419.735512348732],[0.564256833,25319.223988600694],[0.609927041,25034.513723310665],[0.658895583,24824.42901389423],[0.713863458,24644.09130751809],[0.769148625,24443.49050686401],[0.811859,24356.66847572924],[0.856300083,24231.26389425706],[0.901436166,24089.64080031137],[0.956955541,23905.300868107857],[1.008892958,23786.070303933386],[1.047589916,23587.24313990864],[1.093904666,23452.302304652687],[1.1457255,23337.104671013927],[1.205729875,23164.022769865318],[1.265554541,23050.407522872265],[1.316662333,22848.197404148814],[1.3548200000000001,22832.920553249394],[1.411781708,22710.521917535305],[1.450922,22653.73632262957],[1.491516416,22551.409637416116],[1.531703041,22530.201206832786],[1.557070708,22530.201206832637],[1.615011416,22443.315790057768],[1.671348,22355.30009937082],[1.733153666,22303.77774188733],[1.783837125,22221.147959926588],[1.827386875,22190.382863914387],[1.862301041,22178.04026530212],[1.9099339579999999,22163.39438067546],[1.948547625,22144.36049939538],[2.003860791,22075.60876130834],[2.05466375,22048.942247655796],[2.098270541,22019.33639456139],[2.147664208,22001.679332320517],[2.1986525,21990.77825988039],[2.221882083,21990.77825988044],[2.246780208,21990.778259880397],[2.275723708,21989.220736824063],[2.313472291,21961.15138845222],[2.357195,21949.72968511215],[2.399965958,21940.707226216608],[2.437974375,21936.782902907406],[2.469386791,21934.82082700345],[2.50064875,21933.059746130482],[2.533229,21931.742395614918],[2.564634833,21930.67619757735],[2.592499458,21929.999358056524],[2.618901875,21929.08865040455],[2.649169083,21928.434690554477],[2.68032775,21926.874114359085],[2.706559541,21926.57222302518],[5.584722375,21840.239648278424],[5.622827291,21835.84338424991],[5.657624333,21831.91638602457],[5.703125,21823.820828327436],[5.732776416,21823.787028270748],[5.766951458,21823.782290127205],[5.805901791,21823.782290127197],[5.859395875,21810.477953103604],[5.899195958,21808.632996860135],[5.93205875,21808.01550297372],[9.498604457999999,21793.720332864817],[9.524652458,21793.64549591609],[9.549892083,21793.638558442504],[12.465984833,21775.292506401005],[12.487025458,21775.292506400958],[12.508467083,21775.26194268654],[15.530674625,21764.630131900572],[15.553729208,21764.600474687613],[18.102514541,21762.330228485],[18.123959125,21762.28972976311],[20.664423,21761.377789928272],[22.983095625,21761.22520888712],[26.047212791,21761.225208887132]]}


==> anc/wsp-cg/results/cap_32.jsonl <==
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":2786,"exact_calls":6,"exact_log":[[82,-67.07923272402934,116,0.363661292],[87,-25.45504432899088,55,0.611253709],[90,-27.00892866308618,29,0.410798458],[92,-6.589736028532457,31,0.461725209],[95,-4.644912351067546,8,0.41175625],[96,-1.3528733688872308e-11,0,0.360756708]],"full_arcs":12693,"heur_calls":96,"instance":"XTW-n143","iterations":96,"labels_exact":426231,"labels_heur":2686307,"lp_bound":25057.689613558898,"misprices":6,"miss_count":0,"misses":[],"n":142,"purges":6,"status":"optimal","strategy":"full+label_cost","t_exact":2.619951125,"t_heur":3.1474268810000003,"t_lp":2.4261895420000004,"t_reduce":0.0011765819999999994,"t_total":8.218796792,"trace":[[0.00182925,221780.0],[0.04609475,179148.0],[0.082322459,137632.1666666668],[0.121363125,115015.16666666666],[0.157804459,83636.45454545456],[0.193268584,70268.71428571433],[0.227405334,54494.96875],[0.258740417,44603.71913280011],[0.296296542,39385.29372429141],[0.337792,39161.35841092663],[0.366117792,35974.801037508645],[0.416717042,35414.594382584095],[0.456051042,35095.50838462601],[0.4981225,35095.50838462603],[0.545541375,34708.2088223891],[0.617937459,34009.789628823506],[0.669852459,33376.49749863454],[0.716558584,33364.490200881955],[0.767633542,33231.630155413375],[0.829906584,33002.102673476904],[0.866692084,32665.02984127139],[0.90790975,31774.704888116674],[0.949632917,31439.47977473889],[0.993187292,31212.609673697225],[1.065966167,30903.66923511581],[1.118773625,30647.185998091776],[1.171274459,30478.660553995556],[1.23331175,30189.690155175496],[1.298317167,30053.20033786278],[1.379769584,29834.458719805756],[1.454739042,29607.456139221864],[1.508690792,29398.75694561874],[1.57774975,29247.492257538455],[1.655462542,29064.135751793616],[1.725360542,28798.864499658146],[1.7989724169999999,28618.737312947807],[1.863981667,28532.293392050186],[1.925763917,28484.75583120094],[2.006711084,28272.200083209267],[2.093389375,28193.67865591765],[2.180783417,27936.800166177985],[2.247083417,27811.971118476395],[2.314124709,27722.942290776024],[2.376178042,27609.928335378496],[2.429933167,27482.5661272876],[2.512208834,27258.767801665148],[2.583340834,27013.34747990964],[2.6767883340000003,26858.913405217263],[2.753693125,26709.4877158891],[2.8502465839999997,26565.02070504515],[2.9487819589999997,26460.069372671645],[3.02562475,26362.44888291026],[3.092280375,26286.743713180917],[3.161577917,26187.59054852198],[3.225401542,26057.064991919382],[3.290597125,25964.5958441751],[3.354660834,25905.664735167087],[3.439037584,25828.18734716607],[3.534228917,25690.777501910576],[3.6066065419999997,25543.598626833147],[3.656832792,25529.466146893934],[3.720092375,25453.093945558554],[3.8003204999999998,25410.976381790362],[3.866409042,25358.33738174222],[3.912304917,25329.028600654012],[3.981602375,25304.17730865987],[4.0371955,25290.67845500732],[4.118205125,25240.45047161538],[4.20516225,25182.97037131191],[4.281862625,25163.808025664654],[4.344965209,25148.47238283786],[4.405679459,25129.32329794704],[4.493596709,25115.268469455288],[4.554858042,25109.993199777997],[4.621841209,25099.458979988216],[4.67660775,25093.595509129176],[4.748074334,25091.884899477627],[4.796525209,25090.95617749535],[4.849051334,25090.871022730204],[4.89582075,25089.89038198152],[4.932877334,25089.10866478712],[4.976036084,25089.108664787123],[5.398859042,25068.184583959912],[5.434428709,25065.139841450764],[5.47325625,25063.62695769828],[5.511154792,25063.624731480555],[5.554987459,25063.456352677065],[6.218785334,25060.276726144173],[6.260747375,25060.1220463422],[6.299565292,25060.116285715394],[6.7563538340000004,25059.174996388014],[6.790646584,25059.17499638801],[7.294216709,25057.79500487711],[7.334066792,25057.73520090953],[7.368533834,25057.727657140305],[7.82206975,25057.689613558898]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":4096,"exact_calls":8,"exact_log":[[65,-88.53489406523693,200,0.513058875],[71,-42.611111111111086,134,0.518695666],[77,-20.034831525965217,35,0.874169375],[79,-17.606322297855172,16,1.14298675],[80,-11.78554785796598,11,1.009975375],[82,-4.310282107299713,7,0.819183],[83,-6.684980583170159,7,1.060801417],[84,-5.639435585180763e-10,0,0.714534916]],"full_arcs":9958,"heur_calls":84,"instance":"XTW-n172","iterations":84,"labels_exact":564042,"labels_heur":1567929,"lp_bound":21202.97136181899,"misprices":8,"miss_count":0,"misses":[],"n":171,"purges":3,"status":"optimal","strategy":"full+label_cost","t_exact":6.653404332,"t_heur":1.1942584570000006,"t_lp":0.8958350420000001,"t_reduce":0.000988422,"t_total":8.761836666,"trace":[[0.002405,132610.0],[0.02976525,108271.5],[0.054190208,86547.75],[0.071375791,64706.75],[0.094609791,51975.5],[0.12113725,39369.50000000003],[0.138980208,35083.84848484851],[0.159581208,30598.9318181818],[0.176125291,28522.93956043956],[0.187126625,28282.0367965368],[0.201274916,28177.421074062295],[0.2175915,27638.143874643873],[0.236534291,27078.411861296234],[0.25025225,26967.566845507066],[0.268487375,26560.402453683124],[0.291234958,25795.538620689673],[0.310645,25604.466633505963],[0.340267833,25079.749165404224],[0.370650541,24936.577360673127],[0.404012708,24569.444056051954],[0.431994916,24521.819104306116],[0.463102833,24329.80619205842],[0.504593458,23925.646252181636],[0.552538166,23819.18918035161],[0.592054083,23610.69024167354],[0.639072958,23473.338385987816],[0.666300666,23431.834988202878],[0.692918958,23366.444918307017],[0.724798958,23272.921411973628],[0.758862416,23124.281767927256],[0.794217916,22870.954770498054],[0.829030333,22707.74333115844],[0.881972375,22446.98296583177],[0.90625025,22408.599134059088],[0.954579375,22292.003091640363],[0.992329916,22180.648954823424],[1.030846583,21994.11768593725],[1.070795416,21927.642714068003],[1.087368541,21927.642714055044],[1.116820958,21889.175202825565],[1.146563166,21855.258205975195],[1.178608,21816.144519440295],[1.214767958,21751.588752661908],[1.255160791,21670.436304131843],[1.288032291,21515.378934583758],[1.323274083,21445.477115585574],[1.365623,21405.451355392557],[1.403142166,21365.078010614696],[1.433621625,21326.297163665815],[1.474122958,21313.018320935535],[1.493612041,21313.018320935545],[1.5114166660000001,21301.091097305325],[1.5320665,21280.381449801727],[1.556122166,21278.428991194196],[1.575275708,21270.949333437577],[1.591976375,21269.653931969708],[1.6093620830000002,21268.574957329365],[1.6279865409999998,21268.054140346063],[1.648703875,21267.827090790946],[1.665810833,21266.702927949074],[1.680759541,21265.685417621302],[1.698702875,21265.61729423711],[1.716812708,21263.792203526496],[1.731630208,21263.526588263805],[1.749522166,21263.079586183645],[2.2878988749999998,21228.267011926368],[2.304048708,21225.552664332936],[2.317040916,21225.238517796217],[2.332428791,21225.002283533664],[2.354400916,21225.002283533526],[2.368060916,21225.002283533537],[2.910400458,21209.073218456095],[2.928578875,21207.687516339058],[2.950428458,21207.686495227066],[2.967664666,21207.676313007105],[2.981641291,21207.676313007127],[2.999571416,21207.668065757254],[3.889057125,21206.145909229454],[3.909919333,21206.145909229443],[5.072210958,21203.998931311926],[6.104272291,21203.123523483504],[6.121147166,21203.10757970104],[6.959916333,21203.086642831964],[8.036038208,21202.97136181899]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2671,"exact_calls":11,"exact_log":[[58,-211.84130561306097,200,1.354329875],[64,-178.2576224850227,200,1.4433285],[69,-177.7766173094547,200,1.253935125],[73,-102.2252839193759,200,1.542600875],[75,-43.64081534587331,200,1.183635333],[76,-68.92591550633387,141,1.042198208],[78,-23.37943867891994,43,1.386889125],[79,-12.292207882999776,19,1.210171583],[80,-13.016361974247843,5,1.298636375],[81,-4.529305436942366,3,1.3462617080000001],[82,-2.3874235921539366e-12,0,1.285685917]],"full_arcs":7858,"heur_calls":82,"instance":"XTW-n101","iterations":82,"labels_exact":1136634,"labels_heur":1807532,"lp_bound":14137.870677656612,"misprices":11,"miss_count":0,"misses":[],"n":100,"purges":6,"status":"optimal","strategy":"full+label_cost","t_exact":14.347671583,"t_heur":2.434586795,"t_lp":0.7351287930000001,"t_reduce":0.0006840900000000002,"t_total":17.538086,"trace":[[0.00104825,90008.0],[0.029555,73457.0],[0.04874175,59726.0],[0.079359917,51039.24999999999],[0.105831458,40888.00000000149],[0.136742042,31382.499999999345],[0.171000583,26948.499999999953],[0.209452292,25011.5],[0.241346417,23383.248000000003],[0.299245792,21946.665440344197],[0.343249792,20559.12221485107],[0.382015,20212.966517390432],[0.428457333,19230.720520017618],[0.483655042,19066.394467790764],[0.543028,18722.084349332403],[0.587410833,18426.869115279875],[0.642886167,18154.62972009337],[0.693691917,18037.528400897787],[0.744930708,17796.49022480138],[0.789418875,17442.87712247194],[0.836561333,17301.67261184871],[0.909932083,16997.39074163545],[0.968567542,16756.595394291115],[1.010075167,16508.234451167995],[1.054773583,16457.284557748466],[1.096492875,16395.029670481697],[1.131746167,16351.415875073126],[1.188954042,16070.483286946985],[1.232020333,15874.5620371872],[1.2820225,15824.829018188533],[1.330759458,15689.077557470138],[1.381749667,15525.490077145054],[1.427392167,15422.41221957288],[1.46586325,15412.657858415409],[1.51227825,15308.948859963813],[1.552509042,15252.942993567036],[1.5986655,15134.805279261669],[1.647061167,15095.99845073899],[1.6932917920000001,15034.25381031698],[1.730603917,14938.835762670496],[1.761474208,14930.278219572376],[1.801649958,14896.65218008614],[1.853216583,14795.182453685047],[1.8972095420000001,14702.287501931605],[1.942430958,14662.33941721356],[1.9861063749999999,14574.97744775809],[2.023560208,14527.618075669852],[2.05742025,14499.84077660015],[2.085734,14499.700882140738],[2.123602667,14483.469505119172],[2.152506,14471.23319293677],[2.1903870420000002,14467.163724722497],[2.227371417,14451.57326994301],[2.261767333,14445.907254830669],[2.293884292,14441.377166469763],[2.325092667,14441.027050449067],[2.350441667,14436.777662571598],[2.37889925,14436.440284440263],[3.777485,14353.805170324442],[3.807541042,14348.11038297517],[3.8365675,14345.432642431591],[3.8661925,14344.764230671693],[3.895172958,14343.552446875687],[3.919971458,14342.73970191448],[5.4164622080000004,14254.305984954844],[5.459078708,14249.24623354111],[5.501102125,14248.527116795714],[5.527916625,14248.098195829256],[5.555887583,14248.089141845581],[6.851399917,14213.159591437554],[6.882830833,14212.678986850588],[6.913485625,14211.005532422652],[6.936995792,14211.005532422658],[8.519118375,14186.746217513106],[8.545100125,14186.594105091874],[9.760111125,14156.681660490598],[10.836273292,14146.187158092056],[10.864032292,14145.865157757922],[12.2858085,14141.508685560888],[13.526344417,14139.060987895878],[14.851020583,14137.958625106743],[16.228785,14137.870677656612]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4623,"exact_calls":10,"exact_log":[[147,-23.951723421869815,200,0.716816708],[151,-21.01650741172932,200,0.497161708],[162,-24.25780836407091,146,0.548873833],[164,-9.272763154745292,92,0.879057792],[166,-4.847811607666927,26,0.620217667],[168,-2.480397169039975,10,0.383266875],[169,-1.5321436574031395,5,0.745912083],[171,-2.471982480993404,6,0.475308875],[172,-0.23599124050076625,1,0.469889833],[173,-2.916067387559451e-11,0,0.511087667]],"full_arcs":18988,"heur_calls":173,"instance":"XTW-n162","iterations":173,"labels_exact":575326,"labels_heur":6136949,"lp_bound":19221.5783539131,"misprices":10,"miss_count":0,"misses":[],"n":161,"purges":11,"status":"optimal","strategy":"full+label_cost","t_exact":5.847591501000001,"t_heur":13.907147708000004,"t_lp":4.722846547999998,"t_reduce":0.002431117999999999,"t_total":24.531427792,"trace":[[0.001435792,121538.0],[0.054372709,108147.0],[0.125022125,98396.99999999994],[0.197214292,82038.0],[0.277194125,72413.5],[0.352676542,62644.10000000005],[0.424481375,50175.125],[0.541256959,40721.13333333334],[0.629645375,38499.466666666696],[0.731543667,36568.3125],[0.825028125,36186.84722222222],[0.909613167,35237.16883116883],[1.003567542,33901.39161314738],[1.074727,33229.42188701062],[1.16857675,32617.791545699267],[1.276102334,31515.197190504838],[1.354401959,29846.637751875554],[1.451318834,29195.747254121015],[1.578668667,28642.883521299635],[1.688007334,28100.69958030129],[1.8041319169999999,27524.40775013867],[1.889251875,27450.24877218342],[2.0345985,27308.95800535417],[2.153537,27044.046346242507],[2.262611417,26768.45924781014],[2.368370917,26494.620233862424],[2.476229209,25962.829367138074],[2.6090865,25770.096446769778],[2.741223459,25693.490892044807],[2.871090084,25470.841703535614],[3.004609792,25402.26830793897],[3.137444125,25347.41392958687],[3.294641667,25122.244375642615],[3.418030917,25065.245545747406],[3.565310584,24955.96497396127],[3.7010428749999997,24808.270550653117],[3.801586542,24719.117698195143],[3.905544,24629.64619654931],[4.02092475,24554.356921663246],[4.152210792,24468.007509447605],[4.27697975,24407.018168063616],[4.376197375,24215.499622855285],[4.476636125,24201.591973150087],[4.596367542,23945.834615842217],[4.728947042,23894.250737745973],[4.885374917,23753.168443112027],[5.052900875,23679.03542846509],[5.201354042,23642.336025100456],[5.311509667,23534.655746371165],[5.432123334,23467.21555324305],[5.559241084,23391.52666486531],[5.684706834,23319.807964882664],[5.830377875,23160.73751367384],[5.9821105,22835.137257252463],[6.134080917,22671.255578656863],[6.283369667,22554.060117767363],[6.404033792,22537.755217495396],[6.548960584,22520.57385347105],[6.695785292,22484.58321349171],[6.856465167,22345.50161554915],[6.981562459,22298.532913421983],[7.103259709,22247.886459128466],[7.240979,22215.701830461036],[7.4013269170000004,22006.114468518343],[7.540095959,21947.45534130084],[7.694126292,21781.247009844894],[7.874996,21679.89716508134],[8.027397542,21619.94087990962],[8.1742925,21564.09654882486],[8.300080209,21487.507975550314],[8.419645334,21469.87660847394],[8.555631834,21431.481092081525],[8.677932834,21406.913597917788],[8.786611042,21364.12515580112],[8.908953167,21274.65047806228],[9.021866959,21203.77543165622],[9.135157959,21103.370037573895],[9.252997209,21048.956118953025],[9.362549959,21026.950661000697],[9.483930334,20951.854821894798],[9.61390525,20903.11549687223],[9.729121334,20872.275291343558],[9.857631792,20807.87970343104],[9.976984959,20788.20399821068],[10.089506834,20675.743829881245],[10.205112584,20596.58221023292],[10.329523792,20547.771039790186],[10.441844625,20483.659969156957],[10.57137975,20464.20585686741],[10.703207292,20359.06144045213],[10.863580875,20312.392925225136],[11.018419,20286.1727670632],[11.146271375,20267.437059956264],[11.264076959,20248.89825684802],[11.399674917,20129.44908369482],[11.507313,20120.464237126656],[11.624910333999999,20002.621439302184],[11.736572709,19967.27632067958],[11.832436084,19961.237811745774],[11.943098917,19893.732752420095],[12.059176792,19859.943715962963],[12.176792792,19796.537574717786],[12.292693,19771.018355100903],[12.368949375,19771.018355101103],[12.485982625,19738.062715844924],[12.60188775,19721.4715508149],[12.721705334,19704.93178213385],[12.871758625,19664.173219603024],[12.968666834,19616.221774381018],[13.049479917,19616.221774380898],[13.148348,19607.390641404538],[13.242280542,19574.83738776802],[13.329759459,19552.637910779613],[13.432242125,19537.877815041746],[13.544250959,19522.491007818222],[13.646759834000001,19499.564969338495],[13.761918709,19465.61902117868],[13.880405292,19437.864871249654],[14.013816792,19421.186567850913],[14.134091375,19377.52126795361],[14.245537542,19338.809184474125],[14.313053834,19338.809184474132],[14.391345625,19326.03618174249],[14.494146042,19315.964297935978],[14.601106417,19308.998540587123],[14.689925709,19299.432997272557],[14.799252417,19284.06722741349],[14.910246834,19270.424339001118],[15.014743625,19266.441137653408],[15.113469917,19255.614030079105],[15.211942334,19249.295830875355],[15.301054667,19245.837033513737],[15.39358,19244.48631167414],[15.485260125,19244.486311674107],[15.577056167,19244.486311674133],[15.650974292,19244.486311674133],[15.728372709,19244.48631167413],[15.810266584,19244.486311674154],[15.897299584,19244.486311673772],[15.970000042,19244.486311674118],[16.0386705,19244.48631167414],[16.124029,19242.806369670885],[16.197666125,19242.615197810257],[16.277698459,19242.23796782858],[16.350616625,19241.435271199163],[16.420667417,19240.997973370275],[16.49285775,19240.773830898623],[17.297508625,19226.327512038308],[17.375124875,19225.955674452565],[17.446217417,19225.95567445284],[17.51382075,19225.955674452576],[18.095747417,19225.913250430833],[18.175557834,19225.91325043035],[18.254355834,19225.91325043082],[18.354260334,19225.913250430818],[18.470908667,19225.913250430847],[18.550537084,19225.91325043082],[18.615276542,19225.913250430815],[18.674635834,19225.913250430793],[18.743404875,19225.913250430905],[18.811231292,19225.805634772914],[18.873954,19225.80563477291],[19.495707084,19223.64632793942],[19.576043042,19223.64616416596],[20.588971125,19222.207598723362],[20.676425292,19222.176904662992],[21.376191375,19221.842932992833],[21.449112875,19221.842932992826],[21.906493125,19221.670589574176],[22.770684209,19221.580359826512],[22.857695667,19221.58035982653],[23.429403875,19221.58035982653],[23.960040709,19221.5783539131]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2472,"exact_calls":7,"exact_log":[[79,-96.70823221536557,65,3.843425333],[83,-50.238339432785665,58,2.981415166],[85,-29.608410833553194,12,3.257914833],[90,-21.575513542074873,18,3.565425916],[91,-3.472262248075708,3,3.839828792],[92,-0.4561408231986661,1,4.553615833],[93,-1.7280399333685637e-11,0,2.513587458]],"full_arcs":13788,"heur_calls":93,"instance":"XTW-n129","iterations":93,"labels_exact":1016432,"labels_heur":3500661,"lp_bound":21761.22520888712,"misprices":7,"miss_count":0,"misses":[],"n":128,"purges":5,"status":"optimal","strategy":"full+label_cost","t_exact":24.555212791,"t_heur":5.215234337000001,"t_lp":1.4301492019999997,"t_reduce":0.000948586,"t_total":31.218529167,"trace":[[0.001098708,178778.0],[0.036439,132262.0],[0.061534958,103655.99999999999],[0.101865833,83854.00000000003],[0.140829292,60487.29411764702],[0.183148,44103.892857142855],[0.238356,34962.0600340136],[0.291192375,30567.325972660325],[0.3313365,30078.592952436185],[0.382679833,29417.254156506315],[0.454016708,27786.984851808225],[0.503828625,27529.36141624277],[0.561994917,27251.082955250913],[0.62920675,27182.019574901395],[0.718668542,26972.29835528327],[0.774674917,26940.64682830847],[0.839499958,26886.875510673253],[0.916112625,26427.085882579726],[1.005579792,26021.16931354556],[1.070933042,25899.926840027267],[1.138942167,25808.526116193272],[1.218006875,25614.319122487403],[1.301268625,25255.689578330894],[1.389367875,25020.207382176333],[1.467769583,24894.48518699747],[1.545998875,24705.03570593133],[1.653134417,24420.64575851786],[1.7565092500000001,24224.866222340806],[1.8389328329999999,23947.21617248702],[1.9133208750000001,23825.3710283794],[1.992666458,23668.99537061648],[2.061677208,23602.787477946196],[2.157676208,23384.77207145214],[2.257113167,23201.9836156898],[2.342498917,22996.576505365803],[2.423126167,22909.863510393057],[2.516897375,22759.144872957208],[2.5958184170000003,22756.85373815758],[2.661150542,22756.853738157588],[2.729802333,22730.088069541904],[2.806012292,22655.64465197712],[2.901547292,22482.576088748792],[2.981462,22371.836450193656],[3.082372792,22292.988714597446],[3.172718083,22256.36284247456],[3.255162167,22208.23400864215],[3.342354208,22144.165097382465],[3.4124360830000002,22129.586086442618],[3.488831625,22083.79230559494],[3.582002375,22022.137067199936],[3.669087625,21997.350152716543],[3.755238,21935.868596518867],[3.8668032500000002,21873.961599344824],[3.943873917,21852.94093474059],[4.025273417,21845.178911754778],[4.105600292,21836.82323308033],[4.175227875,21831.80348699594],[4.255724417,21828.679752530257],[4.323656125,21827.415514309756],[4.3944445,21826.586854947807],[4.458113292,21826.088124909173],[4.529694833,21825.293483238183],[4.597723375,21824.683520496787],[4.672311875,21822.93044987068],[4.747728292,21818.447964139516],[4.819013917,21817.191688809777],[4.88685,21815.746526355702],[4.964292375,21815.74648129989],[5.035548708,21815.681130881636],[5.110130375,21815.63556986366],[5.178475083,21811.91766983372],[5.252422042,21811.652449109653],[5.355157083,21810.88026925968],[5.417417625,21810.88026925964],[5.490061542,21810.54372967586],[5.565583958,21810.503007064617],[5.634017125,21809.8226665104],[5.695174083,21809.642493097974],[5.757516667,21809.507911371107],[9.678554667,21782.826419400346],[9.735625625,21781.81691808836],[9.8014375,21781.640130908214],[9.853574875,21781.599368138213],[12.900692458,21766.278899193123],[12.959454000000001,21765.735438477124],[16.277985667,21762.34775857386],[16.332088083,21762.339478612976],[16.38941125,21762.285933097744],[16.447503792,21762.285933098115],[16.505337542,21762.284369774658],[20.126534875,21761.225227271436],[24.037721833,21761.225208887106],[28.651960333,21761.22520888712]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4954,"exact_calls":9,"exact_log":[[201,-69.25771279561957,48,0.418461042],[220,-37.3850572658439,29,0.323207833],[226,-25.61043477113435,13,0.30263575],[228,-23.356605028890613,45,0.277375417],[229,-19.040715647390016,21,0.370873541],[234,-15.078358160870152,6,0.269896459],[237,-3.4261418279696727,8,0.277605708],[239,-0.2042888565197245,1,0.292984209],[240,-2.773958840407431e-11,0,0.253631958]],"full_arcs":22226,"heur_calls":240,"instance":"XTW-n186","iterations":240,"labels_exact":464055,"labels_heur":9281449,"lp_bound":27018.205636090563,"misprices":9,"miss_count":0,"misses":[],"n":185,"purges":14,"status":"optimal","strategy":"full+label_cost","t_exact":2.7866705009999997,"t_heur":19.534901709000003,"t_lp":10.397363753,"t_reduce":0.0039793779999999996,"t_total":32.79214275,"trace":[[0.002308334,225730.0],[0.081779334,191557.0000000001],[0.174887459,161002.0],[0.271393292,122160.5],[0.351263667,100362.49999999999],[0.451093584,89069.5],[0.550750917,76075.50000000001],[0.660035334,65934.91666666667],[0.762141084,60232.33333333334],[0.834064334,59425.49999999998],[0.909708875,55278.71621621622],[1.002088834,53670.796874999985],[1.078325167,52442.39333333333],[1.1492991670000001,51607.174176121],[1.235923709,49070.74604885064],[1.317543417,48576.05654937168],[1.393040209,48097.184167031286],[1.4765842089999999,46911.308248636844],[1.559868542,45541.72376874501],[1.674022959,44877.874905472876],[1.7826842090000001,44070.64889575593],[1.8570537919999999,43600.629286807896],[1.9547050000000001,43163.612894497855],[2.047243625,42585.51719021873],[2.167259875,42180.99457650224],[2.253361417,41816.43969903326],[2.355009792,40829.51450735507],[2.449756292,40418.122796327276],[2.552805334,39902.802227058135],[2.673467792,39637.26541223913],[2.805597834,39469.427396609615],[2.911725792,39386.96697422001],[3.030764417,39078.0460741921],[3.153864625,38954.93666087011],[3.292057459,38739.9517282176],[3.46138825,38398.80907613153],[3.582739375,38291.16930718302],[3.705785959,37600.9605265579],[3.8236289169999997,37395.57490424205],[3.958544584,37185.00805436325],[4.083546459,36932.09522900202],[4.211159417,36499.206658454124],[4.355866375,36195.62730123342],[4.498398625,35877.38503540116],[4.639241334,35739.45044672262],[4.747066917,35653.842639583905],[4.8758719169999996,35302.639597184425],[5.061652167,35043.73378207398],[5.185077959,34854.857371399936],[5.312542334,34797.59008517469],[5.459198542,34635.84137814141],[5.65120875,34415.88611867594],[5.850269917,34209.29901319692],[5.976591875,34080.341494257846],[6.108662459,33969.972496106144],[6.288276959,33776.01086444695],[6.403904792,33653.824838349086],[6.555201292,33569.64128692685],[6.700020292,33413.89684004345],[6.807951709,33355.687636077506],[6.943840292,33236.16409071569],[7.094137584,33191.448786959525],[7.267672125,33013.60550177189],[7.408003542,32961.91774502388],[7.581484292,32892.359782901556],[7.750804792,32820.238855162825],[7.891118625,32702.49579149927],[8.024497875,32575.361874985632],[8.183300084,32479.419018463494],[8.334479917,32306.66836193524],[8.446077792,32275.803233128983],[8.556993792,32205.935937744995],[8.681733667,32123.480941306105],[8.820605334,31920.105283266068],[8.944428375,31738.5087755639],[9.061462292,31634.002962717754],[9.207531042,31544.959509685643],[9.361857584,31452.82000398102],[9.525822792,31400.387680415723],[9.644299959,31377.875115941337],[9.747980959,31327.535416717354],[9.867317459,31167.15692377599],[9.986108209,31064.178060430226],[10.105834459,31014.278863422984],[10.237285375,30891.25487327487],[10.378284042,30786.750473387114],[10.521836792,30713.99839119027],[10.669019167,30605.258550647603],[10.7950935,30543.133378833456],[10.960740084,30448.73427747973],[11.146603084,30356.31635240229],[11.323005667,30298.56375751246],[11.445934542,30199.591536735035],[11.5476115,30176.52755896323],[11.642070584,30137.20345581087],[11.768419667,30034.92075700298],[11.872424084,30010.486052670454],[11.994563792,29924.820639651225],[12.120674917,29895.695668116856],[12.263934042,29795.931889219697],[12.396229584,29750.682602664598],[12.553003584,29689.356727546034],[12.680619542,29676.023768575593],[12.827803667,29645.270690587473],[12.998783625,29594.579976567136],[13.114123375,29548.090741350145],[13.227062292,29529.05880663349],[13.326444209,29514.491860959894],[13.453601375,29497.666379248774],[13.550343292,29481.142445605532],[13.690009209,29416.510042198217],[13.845408167,29390.076624643192],[14.046894584,29248.5200441764],[14.193220375,29226.449806522498],[14.315608917,29164.202520714913],[14.442265167,29119.11918018486],[14.610614417,28931.123027959442],[14.799769334,28846.087097702788],[14.923389959,28799.92380283018],[15.042901417,28765.70690924579],[15.173331375,28702.048354013077],[15.295770417,28654.89326155989],[15.4132845,28631.246680415472],[15.526247125,28623.804003162713],[15.672375042,28604.849645111484],[15.82946625,28538.35607934296],[15.987807584,28497.69695524285],[16.116916584,28462.545497492138],[16.276849417,28422.63403603217],[16.444175792,28365.158164725097],[16.619471292,28308.67805770165],[16.740674292,28226.841439352873],[16.834860792,28222.709119283903],[16.995982292,28124.85498536122],[17.109090542,28123.23901152092],[17.238290875,28079.545156457625],[17.353606875,28057.41625920974],[17.461150917,28039.463966566862],[17.592275834,27996.435086871144],[17.722631709,27935.10610707013],[17.853914792,27902.74216938046],[17.977552334,27885.288019823463],[18.143720959,27858.273732871527],[18.325164709,27703.386918882556],[18.525988625,27657.520498825368],[18.624272959,27651.2227404574],[18.717312667,27632.790718681237],[18.80431075,27626.41244011194],[18.908144542,27596.919482795223],[19.025996167,27592.53980212771],[19.172024459,27572.44706773668],[19.306255875,27558.758352547233],[19.413109375,27558.67592489365],[19.545164584,27540.671228786294],[19.75337325,27500.905763535156],[19.974613625,27439.733933571904],[20.172429084,27403.751261725403],[20.345103667,27378.04820310683],[20.53947575,27367.318438637114],[20.655945417,27360.426377003125],[20.779007042,27342.755440524244],[20.951949834,27313.696125501006],[21.090135959,27305.9771142989],[21.199052875,27297.09806057618],[21.334681167,27258.661446505994],[21.475397959,27239.15589773987],[21.638962875,27180.81853032226],[21.723456084,27180.81054680393],[21.845878667,27176.59115942364],[22.05835175,27155.876217045592],[22.326745959,27146.578207024813],[22.406438875,27146.578207025326],[22.574423584,27146.57820702528],[22.662307167,27146.578207025294],[22.749915625,27146.578207025297],[22.846180125,27146.57820702579],[23.009675167,27144.745243209047],[23.16573025,27121.244806359155],[23.279315875,27113.23643274722],[23.389888292,27095.25352044793],[23.505133084,27070.3754878336],[23.619720709,27065.701180172884],[23.71052775,27065.70118017289],[23.82588875,27063.12690308861],[23.900321667,27063.126903088618],[23.99207225,27063.12690308857],[24.070080334,27063.12690308854],[24.149583584,27063.126903088603],[24.239268625,27063.126903088592],[24.322206417,27063.126903088618],[24.404800334,27063.126903088614],[24.521206042,27059.647145153085],[24.620700667,27055.40102537215],[24.724550625,27047.37445389933],[24.827581667,27045.64417204066],[24.929737917,27045.170107840895],[25.0392235,27045.014839511998],[25.154798625,27044.736072875734],[25.2503045,27044.703369517592],[25.35567225,27044.518129156964],[25.441345042000002,27044.49064570644],[26.051912709,27028.83535058242],[26.393810125,27027.081130420524],[26.597511209,27025.86956846858],[26.708752334,27025.576430925696],[26.772357834,27025.57643092488],[26.932746834,27025.576430924695],[27.222384459,27025.57643092488],[27.525333292,27025.57643092473],[27.936053292,27025.576430924837],[28.073320542,27025.57643092502],[28.192164792,27025.576430924877],[28.280237959,27025.57643092492],[28.359208459,27025.55711213931],[28.434450209,27025.557112139457],[28.505478834,27025.52984247083],[28.580126834,27025.529842470984],[28.661957334,27025.52984247099],[28.758304625,27025.529842471013],[28.833515709,27025.4899550525],[29.242076,27024.357918129674],[29.324262792,27024.27394822539],[29.39959925,27024.222338077496],[29.472587875,27024.22233807732],[29.550511042,27023.921724381118],[29.620645292,27023.905522224894],[30.0051365,27023.090214377422],[30.080126375,27022.901675897483],[30.436109334,27022.12016480566],[30.903282292,27020.807486965336],[30.97941075,27020.753401548278],[31.048625709,27020.75340154868],[31.131639167,27020.566134493547],[31.204229667,27020.56613449357],[31.556907,27018.816561563013],[31.628239375,27018.44329456685],[31.703762875,27018.410688865497],[32.054690334,27018.207541919754],[32.123631292,27018.20754191876],[32.484669667,27018.205636090563]]}


==> anc/wsp-cg/results/cap_4.jsonl <==
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3715,"exact_calls":12,"exact_log":[[127,-306.1576282861811,200,0.55788075],[154,-207.23687950883914,200,0.307682417],[165,-136.34159860922705,200,0.759916542],[167,-134.15223378632277,200,0.881889083],[174,-116.08366553223232,200,0.498969458],[182,-68.5470677417855,200,0.704885625],[183,-42.999999999999545,117,0.626550708],[184,-19.3399462287598,85,0.816380958],[185,-8.74891370809189,42,0.53285875],[186,-2.532956110393229,17,0.383554416],[187,-1.0834828602327207,10,0.380570208],[188,-6.775735528208315e-11,0,0.394532375]],"full_arcs":12693,"heur_calls":188,"instance":"XTW-n143","iterations":188,"labels_exact":978499,"labels_heur":1164938,"lp_bound":25057.689613558974,"misprices":12,"miss_count":0,"misses":[],"n":142,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":6.84567025,"t_heur":0.6198457889999999,"t_lp":3.111690459,"t_reduce":0.0017450410000000008,"t_total":10.605054917,"trace":[[0.001323625,221780.0],[0.003998583,182034.0],[0.0072745,129753.00000000007],[0.010469958,102857.2],[0.015784042,88412.84671532846],[0.023671542,76233.90417136413],[0.029127958,65392.22459584225],[0.034952083,59565.34293635489],[0.044169542,48877.82427694095],[0.052975667,44898.451716883195],[0.063805667,44463.98720989889],[0.073274792,43486.32401983738],[0.089260583,39024.623473872314],[0.096487792,38605.9066959364],[0.106530667,38257.66606605662],[0.115448917,37715.45868510983],[0.12633675,37376.69404913268],[0.142677208,36892.34584053104],[0.156634708,36212.592002390316],[0.166255625,35924.51604929512],[0.189384792,35755.75008219713],[0.212199875,35754.14758361543],[0.226891667,34779.44013724906],[0.240565542,34557.64111124377],[0.261851375,34036.01679247136],[0.275062625,33846.352018736005],[0.288139042,33654.83603063779],[0.317921417,33503.455659779465],[0.347929667,33288.28864674578],[0.389760083,32902.39996334863],[0.424009583,32833.26366048215],[0.461531583,32717.69992977784],[0.484686333,32620.36592090843],[0.516838833,32409.59117738479],[0.550084375,31821.48532765773],[0.590240375,31335.25539836334],[0.625364958,30983.1386586936],[0.672010417,30612.181731791203],[0.728313458,30377.76461079417],[0.769916625,30187.16825403722],[0.80167975,30040.469470465596],[0.825056958,29796.337314343145],[0.8500305,29512.17700757123],[0.873946708,29296.490624256687],[0.895785667,29197.71772281357],[0.927592875,29044.291055218146],[0.959440542,28856.828771237466],[0.992996625,28512.572944461244],[1.023218625,28347.1724686351],[1.060106042,28257.19285664655],[1.099059,28087.542954408884],[1.1255495,28044.649390523427],[1.146796708,27951.864932709854],[1.171169708,27828.835282981883],[1.19199975,27778.270281130004],[1.2108103749999999,27737.15002863273],[1.250209208,27549.60009341575],[1.2962942499999999,27449.966245150485],[1.3287343329999999,27291.12340742601],[1.368141292,27106.3942228692],[1.414816333,27024.300998633968],[1.449304,26927.787618201823],[1.4734796669999999,26853.848628078533],[1.501090333,26792.847765495906],[1.5261650420000001,26724.67802760154],[1.560164458,26628.442988078026],[1.5937677080000001,26554.46957501977],[1.622004208,26506.17909432091],[1.656595917,26380.919460675064],[1.691922833,26262.42522141055],[1.718035917,26237.547864679662],[1.743334458,26199.95781240444],[1.768766042,26164.573237446028],[1.800674667,26125.530714255474],[1.844570333,26062.50906397019],[1.881159,26038.97481722802],[1.9032114999999998,25986.993501284673],[1.9263005,25943.376854693885],[1.950844875,25927.542231369018],[1.972018542,25906.945156637026],[2.006827042,25851.433130972007],[2.027314167,25828.730855991766],[2.044531125,25818.98302761008],[2.05972575,25799.963569986863],[2.081040333,25774.979578264865],[2.093350042,25766.592304454607],[2.114226208,25754.388832448578],[2.135733083,25742.13255575339],[2.164872,25717.55144799952],[2.184933792,25711.07724992058],[2.196366042,25705.381869272573],[2.218372542,25695.45842624511],[2.23147475,25692.207605425487],[2.257665333,25659.126153813882],[2.279094583,25646.08518394648],[2.291798333,25638.36512084608],[2.3082696670000002,25628.894578455645],[2.331157083,25613.789064228993],[2.360528,25598.089667685643],[2.380801625,25584.61654340792],[2.396854375,25576.09321710175],[2.41832125,25572.837229683228],[2.427853792,25571.796308104847],[2.442237083,25570.322912463027],[2.45913325,25566.694011260417],[2.471023917,25565.34267800547],[2.491049083,25561.343170358476],[2.5156317919999998,25555.91191236658],[2.529731333,25551.0706421393],[2.546051958,25544.841262250404],[2.560583292,25540.737339703344],[2.589570958,25528.825249380377],[2.6121745,25521.127754708657],[2.628068125,25517.08739312716],[2.64416975,25516.766551863708],[2.655631083,25516.215079372163],[2.670427,25514.13983821986],[2.6831775,25512.328076241625],[2.6917945420000002,25512.244160861406],[2.702349167,25511.653653812307],[2.712587042,25511.34379495208],[2.722921833,25511.02574964992],[2.7387803330000002,25507.767519696252],[2.750204875,25504.383650943015],[2.765801875,25498.762462156534],[2.773547667,25498.369091471206],[2.786372875,25498.092426912433],[3.379409083,25424.837809699366],[3.4001925,25415.71003791206],[3.4214995,25407.854584241686],[3.4432869999999998,25395.689822342832],[3.455355708,25395.0240811506],[3.461556667,25395.016431962846],[3.4762505,25394.44322434896],[3.493968625,25391.352681554952],[3.510944292,25390.098410751063],[3.528702708,25389.778698911254],[3.543871833,25377.96619523124],[3.557245458,25377.40879271505],[3.5674544580000003,25377.296470682224],[3.585124542,25374.29118479515],[3.5956955,25374.2022873978],[3.604118083,25374.15483035611],[3.624252625,25367.956288903857],[3.660355917,25361.74374626461],[3.67458875,25350.9213841956],[3.688100167,25350.77919851087],[3.702144792,25349.175554497644],[3.708448583,25347.304463612534],[3.722271917,25340.947012183413],[3.728789917,25340.39144378286],[3.737544292,25339.882015152933],[3.742795958,25339.875069233556],[3.749072917,25339.586524142735],[4.077801667,25289.513662081346],[4.092679542,25282.119733615655],[4.104293833,25279.12350670014],[4.11527125,25276.379012999063],[4.121218083,25275.76641954249],[4.130198875,25268.68529938782],[4.144300583,25265.862592361886],[4.15422925,25261.706033608058],[4.164886333,25259.2573892339],[4.174344708,25258.76688938096],[4.179793917,25258.69511108454],[4.97505925,25161.294740710633],[4.986016208,25160.0169076047],[5.903611208,25129.638747905974],[5.918340458,25126.89429634678],[5.925511375,25126.885452267346],[5.937706,25125.95614752693],[5.951582417,25124.32074795528],[5.969085292,25123.324070964074],[5.980157125,25123.276610469376],[6.504017458,25105.466087899855],[6.511490833,25103.64456484564],[6.519253,25102.90295347102],[6.535109583,25100.00303957281],[6.544477583,25099.26451200941],[6.556253667,25098.959928839016],[6.565836333,25098.924989349103],[6.572192292,25098.92388372862],[7.307584625,25074.644707519594],[7.9734105,25065.437695382527],[8.836054,25059.313595521577],[9.396406167,25057.883989227856],[9.807477458,25057.763028493035],[10.206125083,25057.689613558974]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":5110,"exact_calls":16,"exact_log":[[56,-336.33971730169037,200,0.305812625],[67,-141.8484825736827,200,0.340468],[76,-158.8390201078539,200,0.344966542],[82,-114.15789473684265,200,0.738395833],[89,-96.72874332764377,200,0.443697666],[94,-66.06260497953087,200,0.879493791],[98,-36.62101839389493,200,0.793955625],[103,-37.351276784687116,113,0.903712208],[105,-17.76699377203829,26,0.729681583],[109,-9.993489048093807,20,0.854998125],[110,-7.9946799924294965,3,0.957928458],[111,-9.608944600172094,2,1.114665375],[112,-4.005889026715067,8,1.042823792],[113,-3.376774213115027,4,0.619434],[114,-1.9188063013752412,1,0.758804459],[115,-1.1880274541908875e-11,0,0.665722834]],"full_arcs":9958,"heur_calls":115,"instance":"XTW-n172","iterations":115,"labels_exact":1107901,"labels_heur":554337,"lp_bound":21202.971361818967,"misprices":16,"miss_count":0,"misses":[],"n":171,"purges":2,"status":"optimal","strategy":"full+label_cost","t_exact":11.494559706000002,"t_heur":0.22385424799999995,"t_lp":0.9564252470000003,"t_reduce":0.0010718769999999997,"t_total":12.690652208,"trace":[[0.0015265,132610.0],[0.00573475,86301.5],[0.008919458,61527.0],[0.011737833,40290.5],[0.014869833,33404.63141025641],[0.017669375,31783.269841269852],[0.021864833,30998.489130434777],[0.028989958,29423.35002903602],[0.03645725,28257.511938672265],[0.042761167,27754.905176435284],[0.056148417,27014.47074143923],[0.068366292,26378.321455522433],[0.091558708,25958.791177294406],[0.109318542,25662.475220782464],[0.129628167,25338.03780684208],[0.15106925,24893.028672269982],[0.167952083,24434.21831104194],[0.190619542,24134.630568221644],[0.219024333,23950.780392143042],[0.2543985,23684.514756117023],[0.282289375,23432.662637990452],[0.309333167,23282.495003294753],[0.337320375,23020.18900812583],[0.364372583,22860.347589507273],[0.400164917,22661.040450711593],[0.430016333,22536.13376368116],[0.44522275,22442.93446236341],[0.465524667,22354.80614554166],[0.483646375,22281.634578660793],[0.500409125,22216.91680975512],[0.512549167,22171.933228492562],[0.527079542,22125.76082710408],[0.540375,22075.934297716267],[0.558538208,22026.90033930177],[0.568116333,22006.76551191173],[0.576323333,21987.08056095122],[0.595375792,21973.77443371079],[0.607706875,21944.132403033458],[0.614020542,21934.90770765001],[0.623286083,21923.939383304354],[0.630062833,21901.247322252297],[0.636297125,21884.382914622198],[0.643039792,21873.31528821285],[0.652501917,21864.559629967735],[0.660866208,21860.187976113375],[0.669198542,21859.084357633583],[0.676101375,21846.236925138364],[0.679852083,21843.73692513829],[0.683117125,21843.736925138288],[0.686761208,21841.943407731327],[0.693735208,21840.772326532897],[0.697089125,21840.77232653289],[0.702006083,21840.437220149914],[0.708310042,21839.3350280158],[0.711951708,21839.335028015794],[0.715879458,21839.213815894593],[1.035779167,21658.522050090025],[1.062805208,21634.809902655874],[1.069393583,21634.109026956816],[1.079454583,21619.522020421216],[1.086900875,21614.285817041964],[1.09205275,21611.54500900621],[1.09759675,21609.870814126913],[1.103197917,21599.187850529517],[1.107688,21597.510520558746],[1.111714208,21594.35070534121],[1.115061667,21594.350705341232],[1.465828792,21503.80653346859],[1.475394583,21496.704477904677],[1.47968225,21493.33522760284],[1.484933417,21492.84349416032],[1.494825667,21490.76048788201],[1.5000387499999999,21476.73871595231],[1.5066905,21466.18488947943],[1.5112245,21465.01587523567],[1.5167572919999999,21463.785652906412],[1.875392583,21387.354778680095],[1.881567292,21378.423606499342],[1.892666792,21370.592844230952],[1.8995885000000001,21369.984688254473],[1.9044957500000002,21369.48527093904],[1.9092345,21369.187777597737],[2.661851292,21325.13076441016],[2.668682417,21317.069772674702],[2.6727900829999998,21316.716994896935],[2.676831958,21309.473939341373],[2.680425833,21309.43795449289],[2.685021208,21302.069772674713],[2.688858417,21302.069772674713],[3.146438667,21290.576052249624],[3.152952667,21290.25327665834],[3.157230792,21289.85327665834],[3.163417833,21289.763289567356],[3.168757208,21289.32703277882],[4.065743417,21246.33852253619],[4.076960125,21244.21384984129],[4.084051667,21244.21384984132],[4.091554917,21244.21384984132],[4.9035755420000005,21219.980644513314],[4.9137129999999996,21219.810292742306],[4.920141042,21219.81029274195],[4.928326083,21218.53248937395],[4.937742375,21218.4993373735],[5.854835792,21207.457988333816],[5.860950917,21207.457988333827],[6.59969025,21204.535681778143],[6.606167292,21204.413177536277],[6.614862542,21204.413177536186],[6.622883875,21204.01098126725],[7.4873455,21203.606430766147],[8.452976792,21203.589512141338],[9.5787545,21203.374250477915],[10.628343083,21203.035111521887],[11.256569208,21202.97136181872],[12.023070375,21202.971361818967]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4137,"exact_calls":18,"exact_log":[[138,-84.10793258229148,200,0.705989708],[141,-77.81903354436133,200,0.553529166],[147,-100.21932546390525,200,0.556851459],[154,-62.06248421342974,200,0.647872292],[166,-57.61649544454622,200,0.987204333],[170,-38.658434100605064,200,0.646472583],[176,-31.902555952050818,200,0.543922542],[178,-20.27643706889961,200,0.467686375],[182,-15.000000000000227,200,0.721578875],[191,-19.197242864999396,200,0.744907542],[195,-11.524296262153598,200,0.665438583],[196,-9.64776810481618,130,0.486904167],[198,-7.734693877467635,59,0.531487833],[200,-4.523809523790987,28,0.369073208],[201,-3.1267664291387973,17,0.373115708],[202,-0.19047619048279785,1,0.396232917],[203,-0.6640888639232116,1,0.398126583],[204,-1.8815171642927453e-11,0,0.368100125]],"full_arcs":18988,"heur_calls":204,"instance":"XTW-n162","iterations":204,"labels_exact":1066836,"labels_heur":1455807,"lp_bound":19221.578353913093,"misprices":18,"miss_count":0,"misses":[],"n":161,"purges":10,"status":"optimal","strategy":"full+label_cost","t_exact":10.164492748,"t_heur":1.602615374,"t_lp":4.478054676,"t_reduce":0.002655627999999999,"t_total":16.289674959,"trace":[[0.002157209,121538.0],[0.007812625,111120.0],[0.011400167,98610.0],[0.014822917,78094.0],[0.021125084,55727.66666666667],[0.03037925,49506.66666666667],[0.038186959,44053.5],[0.049673584,41787.25000000001],[0.062326667,39789.79166666664],[0.072070334,38438.948412698424],[0.081919375,37550.982936507986],[0.101165292,34750.80013630169],[0.111034792,34305.5],[0.123018792,33702.4577342588],[0.138419625,33283.067082968155],[0.160303167,32193.9783659845],[0.178084,31415.575848213317],[0.212756792,30196.38269059783],[0.236454417,29564.554648814657],[0.253919667,29344.847666146346],[0.283543917,28329.683693783027],[0.30436875,28071.828282023307],[0.331272375,27537.20506485301],[0.366117792,27325.305460690644],[0.39190025,27000.759173549206],[0.428445584,26719.356421358454],[0.458194542,26649.109107636217],[0.498983542,26269.43992516829],[0.5360865,25982.672677507457],[0.571265709,25284.617440519374],[0.621114584,24750.658818077787],[0.657393584,24619.874796296375],[0.694119459,24443.486746226023],[0.745607334,24275.2035943348],[0.782152625,24225.539901440225],[0.844955459,24023.186878572702],[0.873250542,23910.070981986377],[0.897624084,23875.7275038791],[0.933610542,23808.853704982823],[0.982442459,23635.397750384043],[1.022398125,23553.659921284987],[1.066753375,23407.753433370068],[1.114793792,23253.011873530293],[1.1613940839999999,23052.375410948345],[1.220913792,22842.992878237455],[1.2854634169999999,22660.054037293823],[1.344460167,22447.174276707294],[1.38779975,22416.57421966827],[1.428621459,22324.16117698837],[1.448176875,22299.157368489774],[1.494722917,22203.569443097178],[1.540707584,22143.627324703484],[1.5758879590000001,22071.50072442234],[1.611628834,22017.188872010815],[1.644026125,21993.12267570252],[1.677904334,21960.36885888995],[1.7241480839999999,21900.067493311904],[1.775047375,21849.024148929235],[1.808472084,21815.368645037997],[1.883312917,21623.66914093294],[1.9286883339999998,21511.852368073825],[1.97024225,21399.415700169753],[2.002754292,21368.249144817186],[2.053488292,21281.8965897572],[2.109733667,21181.640645492553],[2.1680251249999998,21126.788867423922],[2.244425084,21026.963304398858],[2.291444792,20907.33887428977],[2.35668425,20798.812077297196],[2.42495925,20686.619525118844],[2.4783692090000002,20659.312735878957],[2.559434875,20595.929452532844],[2.606013667,20548.190774381226],[2.625448,20525.30348185239],[2.681587042,20461.0225115729],[2.7220094169999998,20418.640222581038],[2.780310084,20338.762424907414],[2.835249084,20253.94954194468],[2.886057625,20200.4269770093],[2.940935459,20163.83091166332],[2.995551542,20112.982198302136],[3.068378084,20021.700075319055],[3.119101334,19938.47506344693],[3.183358375,19905.138494689745],[3.224764584,19856.82211229015],[3.263519709,19826.604077421398],[3.277881584,19826.6040774214],[3.315576792,19804.862774252135],[3.356701542,19764.379153566628],[3.399221792,19728.882472912923],[3.434626417,19693.72276915769],[3.477564459,19678.282930646452],[3.52634075,19661.05430262789],[3.5716905839999997,19633.035119370117],[3.619159792,19605.979797874577],[3.691727625,19568.039285144467],[3.72899975,19551.061862886232],[3.738226542,19551.061862886247],[3.7714172919999998,19545.796772238507],[3.791945125,19543.877575574305],[3.82466375,19533.90957038055],[3.863541792,19490.797923249294],[3.886286709,19479.612859621426],[3.921070167,19462.457945518552],[3.951095542,19459.463236530708],[3.971837167,19453.883416063432],[3.996344709,19451.406433342796],[4.026647042,19432.917988976835],[4.049649417,19427.721824921755],[4.069521,19426.310294552593],[4.095057417,19423.583892730145],[4.123000959,19419.548349385634],[4.15029225,19410.709369897402],[4.190727042,19405.546132067448],[4.204456875,19405.546132067662],[4.227707959,19403.90277424986],[4.263486542,19397.843573545386],[4.2813435,19395.577546936816],[4.3129420419999995,19391.282126539903],[4.328516167,19391.282126539954],[4.36271925,19385.7564627011],[4.387995834,19384.882680550043],[4.411713375,19380.242895221872],[4.436152834,19376.886603444156],[4.468476,19372.477717926096],[4.489567792,19371.786596088237],[4.523441125,19369.336459765254],[4.546898875,19368.517790937243],[4.569048084,19367.568254032878],[4.587949625,19367.027513530356],[4.6080425,19366.31322383234],[4.630424667,19365.640267850307],[4.651295334,19363.967691770355],[4.6776395,19360.640768592228],[4.698208542,19359.615002961084],[4.715002,19359.6142389889],[4.732605792,19358.925800318546],[4.748487459,19358.85767396854],[5.494067042,19350.049965943843],[5.514435834,19349.966953253377],[5.526435375,19349.9669532473],[6.154184709,19336.66512230799],[6.178148,19335.70184380294],[6.195283209,19333.71324879585],[6.212184917,19333.237259173155],[6.243110834,19333.018046221463],[6.259316875,19333.01231882914],[6.8592915,19333.009384968613],[6.871991375,19333.009384968842],[6.884976792,19332.774746463187],[6.898201375,19332.77072590291],[6.9084914170000005,19332.77072590288],[6.918132209,19332.770725903018],[6.931033459,19332.77072590299],[7.618746,19321.05085874695],[7.634873709,19320.748806647764],[7.655978042,19316.908510369798],[7.667475,19316.90851036967],[7.679102084,19316.90851036967],[7.69935775,19313.730919782578],[7.72353575,19312.45701630755],[7.734541209,19312.45701630793],[7.7502767089999995,19312.457016307915],[7.7649135000000005,19312.45701630794],[7.777352542,19312.384435727065],[7.800378792,19312.38443572707],[8.857613792,19290.48053086335],[8.886801709,19288.31856182139],[8.907123667,19288.153204678438],[8.923918125,19288.10273958284],[9.612743375,19258.591681834223],[9.630789292,19257.351717150905],[9.655932542,19256.23848333015],[9.674234084,19256.015642096183],[9.689520709,19255.86453360622],[9.701425,19255.86453360645],[10.278421542,19252.659786403332],[10.3025115,19252.49253566423],[10.811578084,19242.44983938783],[10.825861792,19242.29243430963],[10.840663584,19242.25022657513],[10.851419334,19242.250226575125],[11.605864292,19230.324838834516],[11.615549709,19230.324838835168],[11.631530875,19230.324838836626],[11.650232459,19230.324838835168],[11.681967458999999,19230.32483883516],[11.692274125,19230.324838835157],[11.703772167,19230.214339733117],[11.717162209,19229.678455768422],[11.72913975,19229.678455768426],[12.499633875,19226.774776387832],[12.515312542,19226.733566148778],[12.529166625,19226.64130169957],[12.5428065,19226.630440156066],[13.23166975,19224.932027059214],[13.739649667,19222.41978159716],[13.753965917,19222.34552621821],[14.30673275,19221.65948800105],[14.319042792,19221.659488001256],[14.704090542,19221.600558021746],[15.091173917,19221.588057445195],[15.499664,19221.579232283475],[15.91107575,19221.578353913093]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":5129,"exact_calls":20,"exact_log":[[187,-279.68716525284776,200,0.727141583],[224,-158.49130118697724,200,0.685125834],[234,-198.99382993111908,200,0.681981375],[246,-104.00327249050451,200,0.570968667],[250,-96.2966984100085,200,0.687339584],[261,-119.8586712280279,200,0.671163375],[267,-119.6450979290313,200,0.613683084],[278,-67.38927775030186,200,0.572295416],[288,-39.51226803133159,200,0.502808625],[295,-29.17793850045632,200,0.407067916],[298,-23.237655813240508,200,0.435633625],[299,-29.456057905815783,99,0.347909208],[302,-10.134298886166562,109,0.358409291],[303,-13.851541604929935,104,0.337000083],[305,-17.264689505732463,25,0.332254959],[306,-4.739170835956429,50,0.343229833],[307,-3.131824024677485,15,0.319687584],[308,-4.214627980509761,39,0.405086334],[309,-0.14739682306083068,2,0.370395583],[310,-1.2505552149377763e-11,0,0.306467]],"full_arcs":22226,"heur_calls":310,"instance":"XTW-n186","iterations":310,"labels_exact":1320748,"labels_heur":2748233,"lp_bound":27018.20563609057,"misprices":20,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_cost","t_exact":9.675647418000004,"t_heur":2.586133673000001,"t_lp":10.585385951000001,"t_reduce":0.004618867000000001,"t_total":22.921309583,"trace":[[0.002266625,225730.0],[0.007679,184869.0],[0.01549375,149171.00000000006],[0.026193583,128987.5],[0.034530291,101236.99999999991],[0.042417708,85618.00000000007],[0.055616791,71686.5277777779],[0.066751875,65671.7523364486],[0.079213375,54013.494565217516],[0.096371458,49876.189586870365],[0.112469666,49712.67956616575],[0.126559125,48968.29066498802],[0.140314041,47961.07351097694],[0.159493791,47766.222498141506],[0.189565,46722.25429645542],[0.206568041,46214.43526103437],[0.228748375,45440.09291733865],[0.249218625,44936.17438011206],[0.267966166,44554.534038382764],[0.286625458,44032.91352441839],[0.317982791,43283.18665574441],[0.347289125,43138.720264637],[0.390740416,42222.65504126392],[0.422189166,41866.96542289097],[0.452637458,41728.38011512826],[0.510766333,41281.8193486375],[0.575597666,40717.28974441209],[0.611941916,40215.33573350829],[0.651740333,39787.53494253747],[0.677663166,39608.36604568939],[0.719126541,39079.52064431864],[0.773312833,38708.761814369616],[0.79933725,38548.83435633006],[0.859168291,38159.39341121018],[0.905014458,37880.0872533752],[0.954867333,37624.13415103265],[1.015917083,37399.93276433231],[1.073751708,37130.772959898626],[1.152081708,36650.384988389975],[1.20906125,36340.39183211911],[1.250473125,36159.85976964284],[1.289429958,35533.442213977934],[1.325100541,35274.01310828069],[1.3525294159999999,35228.90176421565],[1.410485833,34937.52643887417],[1.458504,34779.25194209796],[1.498052833,34621.35089174653],[1.5562484159999999,34432.47246686384],[1.606786375,34380.19119533936],[1.655937625,34257.97025441583],[1.7135895410000002,34210.200458852676],[1.750551541,34130.24152357006],[1.8113467079999999,34017.59019121953],[1.862541875,33921.59938152944],[1.9021685000000002,33857.99427404833],[1.958235958,33763.526348615145],[2.000688916,33650.23899483762],[2.056723958,33500.712633662595],[2.1050245,33445.96090084451],[2.166581625,32990.019408595996],[2.24016175,32891.26994832182],[2.2755806659999998,32870.16731012188],[2.34943325,32742.483639810464],[2.424466333,32609.086512679507],[2.510871916,32521.3549915799],[2.640991958,32351.150379567596],[2.689331583,32278.247134474183],[2.726938625,32257.990971707382],[2.799320291,32009.225304739295],[2.869300375,31884.26895960195],[2.956014625,31825.075153303867],[3.043244583,31687.648629533996],[3.098656958,31596.78870467758],[3.174518083,31429.34737665157],[3.246820291,31327.784896614576],[3.343312708,31220.87179983566],[3.426630791,31121.26709328068],[3.534008916,31017.42062905147],[3.6254609159999998,30941.533982988833],[3.678465375,30772.319826227205],[3.7443999999999997,30647.083840958167],[3.813947833,30557.601238930925],[3.88155375,30474.827704921387],[3.94923175,30384.305895477944],[4.046611208,30209.673909405647],[4.120933666,30121.92875451057],[4.185408625,30057.59456834268],[4.277170791,29902.306238319914],[4.409286375,29761.5519256555],[4.512290375,29710.306323085595],[4.624902791,29629.752114590174],[4.709361166,29562.378216740566],[4.782499125,29516.792918407853],[4.865253708,29396.097476939874],[4.925280291,29341.41832388895],[4.988451958,29279.77556967236],[5.050812583,29228.32717387675],[5.138030541,29206.01909781487],[5.235043416,29103.899639943786],[5.313665625,28995.892906007062],[5.44758075,28836.55289429178],[5.515567958,28779.0110820767],[5.6066044999999995,28697.99017903661],[5.715817875,28618.215333529835],[5.797728041,28556.551588402883],[5.860910375,28411.54033473565],[5.912567833,28376.420061411016],[5.961181708,28349.204059501557],[6.021966916,28330.391048763144],[6.066156208,28319.20778540215],[6.105902916,28291.67319312274],[6.15240925,28278.86240844025],[6.205134958,28230.186906599432],[6.254974125,28164.987546894],[6.332385916,28147.02856397436],[6.4224242910000005,28067.334867058504],[6.473879416,28051.050234251677],[6.5497435,28001.71703453392],[6.608719166,27959.593173670415],[6.650172791,27911.469198231465],[6.699646125,27884.594047247436],[6.781121666,27862.632140317914],[6.8548685,27808.085129176823],[6.92292925,27784.34346354575],[6.980356458,27770.103369698725],[7.017863208,27753.002326109832],[7.063899958,27742.36547263344],[7.135154333,27721.802442331966],[7.205342875,27692.761576507724],[7.265212291,27681.06950120539],[7.323743083,27656.623141041247],[7.389626333,27639.878838173267],[7.438936666,27619.322177135145],[7.4770425,27596.08174043196],[7.5397925,27577.289168789885],[7.590624958,27561.873156011105],[7.630158833,27550.415648779228],[7.680342375,27531.968338866976],[7.741428458,27499.43008559412],[7.843397875,27482.636507674462],[7.919888125,27470.984922652962],[7.999663708,27449.80162484818],[8.066146125,27443.71857153659],[8.102363583,27443.498058678302],[8.19686,27435.484649891714],[8.369935541,27428.57233879817],[8.451691,27410.584080662837],[8.523573208,27401.91154159814],[8.539616875,27401.911541595582],[8.555620916,27401.911541598016],[8.596630625,27394.29916702053],[8.646713083,27377.318850553744],[8.692998041,27372.898484474368],[8.758642333,27359.44647594898],[8.810358875,27354.427944679777],[8.865550958,27352.790864634346],[8.909901375,27350.884730528433],[8.949028958,27348.90384462622],[8.995308958,27345.658312723328],[9.041700833,27343.995881036135],[9.098408833,27342.192928873206],[9.171953375,27336.700627036207],[9.220104958,27332.32051358645],[9.240480833,27332.25867896973],[9.269031375,27332.137962678364],[9.3042675,27331.289228117494],[9.348813958,27329.027040145706],[9.405323583,27322.695367226206],[9.438896833,27322.10823003184],[9.461503375,27320.34052303887],[9.496434666,27319.27966189912],[9.541847541,27317.820780741276],[9.569874333,27317.56888392963],[9.612649666,27310.023136732816],[9.664425541,27305.775228311504],[9.699014916,27304.34313176184],[9.726396916,27302.679918025544],[9.752597291,27302.494702306773],[9.780606916,27302.33223576663],[9.821575083,27299.034157437116],[9.840539375,27298.71728128621],[9.868793,27297.444324001666],[9.898088833,27296.647978726673],[9.921215666,27296.185325004106],[9.951227375,27295.861457966414],[9.969099125,27295.861457966497],[9.987232791,27295.861457966457],[10.812864416,27238.851824033245],[10.846992041,27236.501728855532],[10.88336125,27235.971771402295],[10.915499333,27234.978923396666],[10.941522333,27234.674077147214],[10.977902125,27229.220381785384],[11.000452541,27228.790533082036],[11.058959708,27227.971369722203],[11.075315916,27227.94561325329],[11.0889635,27227.94476378577],[11.108208208,27225.19889546184],[11.129360625,27223.423756974877],[11.156225625,27222.11988379028],[11.189587291,27205.07054215369],[11.211081833,27203.052028404465],[11.235492541,27201.670668334405],[11.25438125,27201.46308355857],[11.279668208,27199.823202968844],[11.300191083,27199.405650212066],[11.322462625,27198.259416341432],[11.353946375,27195.579119447317],[11.378208291,27194.937492075907],[11.404070541,27191.929884014768],[11.418726041,27191.83159996641],[11.441870541,27190.350582618714],[11.48015925,27185.409303773093],[11.504901625,27184.566484004277],[11.53282375,27182.875131218796],[11.554280125,27182.33259203135],[11.585414291,27180.604158874394],[11.617362458,27179.45095852831],[11.644268833,27179.17493492181],[11.660818625,27179.075759580737],[11.684665958,27177.838686369054],[11.702883375,27177.501158758332],[11.718887708,27177.49833391314],[11.739915791,27177.46008428665],[12.507608583,27137.12239657271],[12.546955291,27132.765359028683],[12.595525416,27128.90644974063],[12.631854666,27126.030689176503],[12.657028791,27125.552133163295],[12.694441832999999,27123.390062285856],[12.728571208,27122.57102554822],[12.744017041,27122.571025545847],[12.764201041,27122.56934098285],[12.785826291,27122.553821681482],[13.500977125,27122.11168170577],[13.517531083,27121.973905362418],[13.535453833,27121.524915862716],[13.564881541,27120.920348645475],[13.586879541,27120.605976591167],[13.602405208,27120.58273957589],[13.62055875,27120.546879558246],[13.640522708,27119.679783543826],[13.669037125,27118.685017981818],[13.687617083,27118.46009499591],[13.704403666,27118.46009499591],[13.722691541,27118.358359899088],[14.343278833,27105.02954646587],[14.379014708,27103.206530137868],[14.397206,27103.047615104493],[14.413983541,27103.010068409872],[15.141061166,27096.383835993565],[15.15944675,27095.9015205036],[15.1990855,27092.630626306618],[15.217417666,27091.989986044762],[15.24105475,27091.842075013068],[15.267035416,27091.563214040398],[15.28974275,27091.365415823224],[15.318498791,27090.685320908266],[15.359032291,27089.682206669033],[15.390468916,27088.905515433813],[15.408114708,27088.90480260198],[16.133988708,27086.241991647814],[16.14742375,27086.24199164786],[16.164859416,27086.241991649422],[16.178875916,27086.241991647676],[16.198929,27086.151836451576],[16.211475166,27086.151836451547],[16.846288916,27085.409786827677],[16.860719333,27085.40919782378],[16.885690208,27084.672046226908],[16.901191666,27084.594562103004],[16.913547291,27084.594562103073],[16.929361,27084.58438887774],[16.949431083,27084.09788982062],[16.966101958,27083.75291920032],[16.981677625,27083.573539291392],[16.998339541,27083.358003452264],[17.009915458,27083.35800345226],[17.633277125,27060.775334572652],[17.649890708,27060.706803773395],[17.679745,27058.974100046435],[17.696242,27058.96405737373],[17.71716125,27058.88755439369],[17.737354916,27058.005384918044],[17.7547685,27057.989229137358],[17.773643291,27057.594532918225],[17.790947666,27057.545085658992],[17.80603325,27057.534080930593],[18.358818666,27037.014810130426],[18.387159125,27036.067448979145],[18.412415458,27035.641811001264],[18.432890291,27035.485986478085],[18.447812791,27035.485986478536],[18.46289525,27035.369807387924],[18.479798708,27035.326470833254],[18.916385708,27032.836595655823],[18.932320458,27032.83659565581],[18.95365025,27032.824193519933],[19.434971583,27028.82148035888],[19.824811333,27022.698100159752],[19.850564708,27022.250096889686],[19.870615833,27022.25009688988],[20.263055625,27021.55529535743],[20.640671041,27020.743294203632],[20.667143625,27020.734175345384],[21.043422125,27019.01371221237],[21.425268291,27018.32812619611],[21.776858166,27018.276719667545],[22.209177708,27018.20685085716],[22.607402875,27018.20563609057]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2104,"exact_calls":18,"exact_log":[[59,-540.1119443610678,200,1.019008458],[69,-427.069447528165,200,1.228860792],[75,-280.4005801628073,200,2.070001084],[76,-270.2215158878075,200,2.109330459],[81,-214.04230185218097,200,1.645482625],[82,-417.28543780813175,200,1.402744958],[88,-166.5004706346923,200,0.908059667],[92,-124.33949886332528,200,1.3275151250000001],[95,-140.46513308831942,200,1.750286209],[98,-87.72424340296686,200,1.774353083],[99,-108.00000000000011,200,1.002819916],[100,-64.56728444047019,200,1.331079084],[108,-56.0,200,1.044885959],[109,-60.0,141,0.904132625],[113,-13.928353974677691,19,1.041928667],[114,-13.5806820936819,11,1.075469125],[115,-7.177235233484282,5,0.965783833],[116,-1.3415046851150692e-11,0,0.975209167]],"full_arcs":7858,"heur_calls":116,"instance":"XTW-n101","iterations":116,"labels_exact":1964930,"labels_heur":426571,"lp_bound":14137.870677656616,"misprices":18,"miss_count":0,"misses":[],"n":100,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":23.576950001,"t_heur":0.26702558600000004,"t_lp":0.6999629920000002,"t_reduce":0.0007139120000000002,"t_total":24.563527458,"trace":[[0.00101475,90008.0],[0.002884541,72740.0],[0.004621291,59694.99999999999],[0.006546333,50376.0],[0.009119958,40426.42857142857],[0.012893166,28622.666666666635],[0.017229083,25142.833333333332],[0.0214425,23864.499999999305],[0.025223291,21131.34999999999],[0.02813725,21060.40601503759],[0.034133875,20567.998856336413],[0.039992208,20248.059737413398],[0.053414208,19488.54708989322],[0.061478333,19377.510151268103],[0.076634416,18769.05403944184],[0.089234291,18392.95055280968],[0.103429375,18309.10402923338],[0.124500541,17974.382448913024],[0.136765458,17826.70165682501],[0.15597375,17674.169566489192],[0.17733225,17578.19441109053],[0.193388541,17503.20547671548],[0.206109166,17396.65615111667],[0.22043575,17220.89006681766],[0.229063458,17150.606679233835],[0.2415915,16980.592753831348],[0.257463583,16813.943084528797],[0.2854,16676.475826780472],[0.29998775,16485.810184111142],[0.321431125,16175.679185252982],[0.339746125,16053.363206582213],[0.349393166,15924.075336521644],[0.361988625,15824.310020652674],[0.382933416,15738.911128848753],[0.406169,15627.51701340791],[0.413558958,15576.70655647265],[0.427753625,15477.743991861867],[0.439849791,15398.48621007211],[0.451735083,15185.324468186334],[0.461492666,15137.630383182879],[0.47111175,15109.462318739317],[0.478126958,15103.569738094307],[0.489977375,15066.884725540669],[0.498366625,15019.159786838269],[0.510876291,14965.931680538602],[0.517666375,14953.4923206423],[0.526635541,14937.970300619658],[0.541833166,14913.894898482768],[0.549693166,14910.605374796927],[0.55965,14899.108552893858],[0.566244458,14886.190582821167],[0.576934916,14881.435373954502],[0.582887041,14878.07963189335],[0.586927791,14877.709414065757],[0.59116925,14873.890743300397],[0.595442541,14871.33985756483],[0.608991625,14855.738791744565],[0.614734166,14849.17955835673],[0.619605125,14849.11162895249],[1.652994166,14749.36584401277],[1.6650925,14722.585684559413],[1.67046725,14698.083180341428],[1.6794583749999998,14670.038193645665],[1.68911875,14656.83143231866],[1.692785208,14656.514041787901],[1.6970655,14652.504909719577],[1.705413208,14623.449263852264],[1.709645375,14620.844410666234],[1.712096708,14620.844410666103],[2.952108958,14555.919046224413],[2.956576291,14552.67826274708],[2.960325708,14549.317054174198],[2.962977375,14549.317054174204],[2.965764541,14546.886136997779],[2.968460833,14546.886136997762],[5.047170458,14501.209225077455],[7.170869708,14421.083026335631],[7.1770605,14419.945133129731],[7.182760333,14418.261188061233],[7.187152041,14417.940485986479],[7.192109708,14417.051424005746],[8.857795708,14351.334324819238],[10.274605375,14315.650743322407],[10.278845166,14315.650743322405],[10.283168083,14314.995142153468],[10.287683083,14314.995142153473],[10.293682583,14314.953684468303],[10.296440458,14314.953684468306],[11.212681333,14293.742235330037],[11.217607708,14287.942065707226],[11.221501583,14287.84355263886],[11.227055416,14286.81894540785],[12.576806416,14238.288858955568],[12.585627958,14229.263810567256],[12.588803916,14229.263788723165],[14.347989083,14216.116015745958],[14.351675541,14215.970180407176],[14.355089916,14215.930817731985],[16.142282333,14197.339093428849],[17.155225125,14182.807711602545],[18.499551583,14153.102989364932],[18.502509,14153.102989364925],[18.505020375,14153.102989364917],[18.507864041,14153.102989364923],[18.510757083,14153.102989364923],[18.513596541,14153.102989364917],[18.517411666,14152.737433118455],[18.520538458,14152.724290116223],[19.571616708,14143.724237768334],[20.480946625,14140.375115581232],[20.483779541,14140.375115581204],[20.4869865,14140.375115581202],[20.489949916,14140.3751155812],[21.537221583,14137.958002208998],[22.61759325,14137.87067765661],[23.586587166,14137.870677656616]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2667,"exact_calls":17,"exact_log":[[79,-691.3380011470538,200,0.918005958],[97,-384.69109428643605,200,1.8744475],[112,-492.9553384846254,200,2.153734417],[131,-248.7690085316342,200,3.547686959],[139,-447.8817636417657,200,2.027060458],[140,-210.8712426185507,200,2.02376775],[146,-189.82683620013256,200,2.884607917],[148,-168.85179348107636,200,2.537084291],[152,-124.58477522973203,200,3.207783875],[155,-90.80233184055146,200,2.752875416],[159,-104.47273891615112,200,2.662329417],[163,-205.79076274759757,200,1.571639834],[164,-48.62172963304914,145,2.243056042],[165,-40.730532922078055,86,2.359241083],[167,-7.297382142797005,31,2.240371875],[168,-2.298099452794645,10,2.094030208],[169,-1.6742660591262393e-9,0,2.275147375]],"full_arcs":13788,"heur_calls":169,"instance":"XTW-n129","iterations":169,"labels_exact":2224490,"labels_heur":1187078,"lp_bound":21761.22520888689,"misprices":17,"miss_count":0,"misses":[],"n":128,"purges":9,"status":"optimal","strategy":"full+label_cost","t_exact":39.372868792999995,"t_heur":0.6026520860000002,"t_lp":2.112014795,"t_reduce":0.0013192109999999996,"t_total":42.11540575,"trace":[[0.001174458,178778.0],[0.003836792,129918.0],[0.006860292,95892.99999999999],[0.013078167,71072.24999999999],[0.016826875,50579.49999999999],[0.023650583,45497.00000000005],[0.029985333,39353.49999999982],[0.040646792,35505.996575342506],[0.046089083,34973.05214723918],[0.052285,34627.16720085469],[0.063842167,33221.712011771],[0.074742875,31999.834624942694],[0.09440225,31325.397989956386],[0.109406292,30976.19318714437],[0.135245042,30314.59871534607],[0.152723375,29703.49053875918],[0.17130075,29506.634938667772],[0.191996167,29218.10330435292],[0.218091708,28785.84908075326],[0.2358285,28505.623455049983],[0.247435917,28372.574251479342],[0.275152667,27869.015551359607],[0.303705375,27448.523242928175],[0.33207075,27048.818176099765],[0.359174708,26705.26641282034],[0.396028875,26425.897835768985],[0.433205833,26089.114742146245],[0.472332042,25761.711190171645],[0.495322542,25630.060083871624],[0.516167083,25462.451656906265],[0.539410292,25286.776776647745],[0.565600083,25081.42365620523],[0.592154417,24916.657340343096],[0.610213708,24822.88931210016],[0.631876667,24709.07583168769],[0.673762083,24553.98584168435],[0.709132917,24463.0702803652],[0.734255042,24409.811155396743],[0.757403042,24303.297517775056],[0.778765042,24196.738780812477],[0.80370275,24157.134337807856],[0.822998958,24098.167186580355],[0.864740792,23945.062689993636],[0.89294025,23863.969750039167],[0.920474,23815.16300411612],[0.942242917,23791.07871095994],[0.967393083,23752.250811407008],[0.977357583,23747.270655616718],[0.998665375,23718.73809867045],[1.023297708,23606.810942093456],[1.046338,23559.697025645768],[1.070699208,23494.86828149797],[1.091607083,23429.805816895365],[1.122546125,23400.16610783351],[1.1478410000000001,23372.254787385977],[1.169561833,23338.670578366855],[1.195196042,23328.735646632376],[1.214340833,23210.246070186095],[1.234720375,23163.024334958987],[1.2581372499999999,23129.022472465967],[1.280295083,23094.99177420344],[1.308019083,23033.459558489878],[1.32344225,23021.74348655161],[1.344273542,23008.75700766108],[1.365347708,22991.879430781497],[1.382929958,22989.65387664109],[1.394368542,22986.94259576312],[1.407559708,22984.93900181692],[1.424065083,22982.29857726112],[1.449220708,22953.764120537588],[1.478941917,22931.702245719767],[1.50365,22915.592084131426],[1.535009875,22910.28597152265],[1.55000875,22898.530083241454],[1.566961167,22894.59403541639],[1.573990542,22893.19394390696],[1.59162025,22888.884311868344],[1.608858958,22873.20208542532],[1.614221375,22873.202085425204],[2.5599542079999997,22727.352762889033],[2.578880125,22689.142127013067],[2.5896123749999997,22680.26614870319],[2.602401292,22674.259377640126],[2.624553333,22633.90664761445],[2.642345375,22616.010383363267],[2.6564391670000003,22606.726992865264],[2.66397425,22606.524135530082],[2.693781167,22532.762279956005],[2.715468583,22511.319334442003],[2.733904667,22491.274520500785],[2.759933667,22479.973637125087],[2.779291625,22450.457311562554],[2.785427833,22450.209890510232],[2.792986875,22448.600039949823],[2.800533667,22445.456632307236],[2.805392417,22445.45663230723],[2.8099865,22445.456632307218],[4.709075333,22402.051216611148],[4.722029125,22383.777649248706],[4.729754292,22383.29804515008],[4.736268583,22382.623003463024],[4.747008042,22377.899323739122],[4.752363375,22377.885640329758],[4.762030875,22375.918910446726],[4.768160167,22375.910216049353],[4.778484458,22365.708241165437],[4.784716625,22365.336514075818],[4.7972,22355.57037919686],[4.809466583,22353.954457201828],[4.816908958,22351.573389638696],[4.832775917,22350.973691135947],[4.838121042,22350.972674520417],[7.006620917,22319.99583070755],[7.022405917,22315.03763881102],[7.038260083,22291.55853651532],[7.047595,22284.07642784017],[7.058063375,22279.552347783774],[7.07477925,22262.780202396003],[7.083907875,22260.945507174154],[7.094937625,22257.67312686009],[7.11993575,22234.49430088096],[7.138192125,22220.37080405068],[7.1511925,22219.720830719856],[7.170265625,22210.92876148507],[7.179747625,22209.45483060119],[7.188345542,22208.501521103935],[7.199079708,22207.815924867682],[7.207145458,22207.188784970494],[7.221814542,22205.528259564566],[7.229655875,22205.36332837008],[7.241145458,22204.233176250043],[10.82177475,22098.633115667348],[10.850671125,22098.01324748012],[10.855585916999999,22098.01324748012],[10.865349333,22093.545327097505],[10.872731583,22092.734050787887],[10.882740917,22092.57119368446],[10.892312875,22092.57119368659],[10.898164083,22092.571193684453],[12.932830375,22092.571193684427],[14.978251167,21986.722523960398],[14.987750542,21985.79888625678],[15.000370292,21983.21424244462],[15.00707675,21983.05221394819],[15.013542542,21982.639735511824],[15.028295375,21981.38837403258],[17.938417583,21951.42904159386],[17.944364208,21951.429041593823],[20.506470792000002,21908.021301063418],[20.517687875,21891.319609502058],[20.524538208,21890.943888002585],[20.531593583,21889.448331455274],[23.7629455,21847.76058107132],[23.768930042,21847.382437694025],[23.773876125,21847.382437694043],[26.554649458,21805.245887779496],[26.560241125,21805.245887779492],[26.565769875,21805.244889454574],[26.571701417,21805.24364034568],[29.257834125,21778.591567643947],[29.2646855,21778.386271055486],[29.269678708,21778.386271055413],[29.274360583,21778.175172231724],[30.8510035,21778.175172231622],[33.110525917,21767.971768609445],[35.482345833,21762.253321742788],[35.487732167,21762.25274861382],[37.737000375,21761.23098208217],[39.837163208,21761.22520888689]]}


==> anc/wsp-cg/results/cap_64.jsonl <==
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3531,"exact_calls":8,"exact_log":[[56,-43.62998477430335,86,0.680612208],[63,-18.189006818436667,42,0.75387775],[66,-15.109471416206759,26,1.100698416],[67,-11.451620487328967,11,1.067230291],[69,-6.977737615277533,5,1.066273708],[70,-3.2466562830825296,6,1.225506292],[71,-1.9999999999995453,1,0.877420917],[72,-1.2505552149377763e-12,0,0.879141542]],"full_arcs":9958,"heur_calls":72,"instance":"XTW-n172","iterations":72,"labels_exact":569961,"labels_heur":1932814,"lp_bound":21202.97136181897,"misprices":8,"miss_count":0,"misses":[],"n":171,"purges":3,"status":"optimal","strategy":"full+label_cost","t_exact":7.650760291,"t_heur":2.832647163999999,"t_lp":1.1566779560000002,"t_reduce":0.0008261679999999998,"t_total":11.65781975,"trace":[[0.002035958,132610.0],[0.066638333,101546.0],[0.133167666,88647.00000000004],[0.19292575,65759.0],[0.241319916,53948.666666666664],[0.282183041,44804.62499999999],[0.311766958,36368.44444444445],[0.338117875,31552.000000000007],[0.354017958,29886.805555555573],[0.370899791,29679.24652777778],[0.398451416,29602.750048225305],[0.418945958,29415.24908172642],[0.4438035,28303.343548387107],[0.464912458,26999.624906924797],[0.496954291,25829.250728862986],[0.52680725,25733.6802032492],[0.567122166,25069.103494196206],[0.598888875,24719.63113791881],[0.640232541,24413.541095242166],[0.6832895,24184.240387162554],[0.718797916,24065.894346131972],[0.764738291,23857.730372665952],[0.81973675,23605.80140746357],[0.870647333,23449.440245050562],[0.945452083,23286.815555354948],[1.025314541,22984.85923602534],[1.099559125,22984.859236025437],[1.175976291,22984.85923602544],[1.293651708,22884.3461141379],[1.405617375,22775.604182551742],[1.453410625,22733.356699536256],[1.512498791,22476.24142085563],[1.572112,22406.366346602143],[1.62426325,22270.528242658937],[1.696417541,22106.65099668698],[1.774406458,21983.257416827088],[2.032421416,21853.58753904278],[2.210834541,21764.90480639527],[2.291352833,21764.904806395254],[2.373030375,21759.77345343066],[2.501791916,21680.3589405009],[2.602594125,21472.708644242633],[2.765503291,21394.08620254488],[2.886412541,21356.7869756664],[2.98201625,21303.37345472488],[3.030643375,21295.641733056713],[3.093955791,21274.829951940003],[3.145906166,21259.234803630603],[3.19857875,21244.666908669395],[3.238883916,21239.001719090717],[3.269134541,21231.11543114832],[3.302877625,21231.115431148293],[3.3368495,21231.115431148322],[3.365901666,21231.115431148315],[3.410018583,21230.846761978944],[3.440154125,21230.762035111573],[4.187642583,21212.46244610679],[4.213339166,21212.462446107013],[4.249082,21212.462446106787],[4.277090458,21212.462446106794],[4.309110875,21210.25458113624],[4.338214666,21210.138263154862],[4.36244225,21210.03007383886],[5.1481115,21206.19886529894],[5.1770140829999995,21205.945369196957],[5.205837875,21205.939071344776],[6.337463708,21204.077371048246],[7.436882291,21203.13387106396],[7.47571825,21203.13001992677],[8.579342708,21203.079617773506],[9.836363333,21202.97136181897],[10.750926958,21202.97136181897]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3741,"exact_calls":8,"exact_log":[[75,-42.78992789928475,79,0.746728458],[80,-35.47178408725631,50,0.684253834],[84,-30.261763128502594,17,0.483991],[86,-19.021233428585788,7,0.59022],[88,-9.993207581199044,5,0.448389334],[89,-3.4000000881312644,10,0.44151675],[92,-1.7811628839379523,1,0.394742625],[93,-9.094947017729282e-13,0,0.538900417]],"full_arcs":12693,"heur_calls":93,"instance":"XTW-n143","iterations":93,"labels_exact":594757,"labels_heur":3600846,"lp_bound":25057.68961355889,"misprices":8,"miss_count":0,"misses":[],"n":142,"purges":5,"status":"optimal","strategy":"full+label_cost","t_exact":4.328741208,"t_heur":6.810758541,"t_lp":2.7584476689999984,"t_reduce":0.001291543,"t_total":13.92421925,"trace":[[0.001950083,221780.0],[0.093800041,165970.0],[0.185599708,107909.5],[0.2727305,72054.25],[0.343274166,61304.750000000284],[0.393837666,53062.40000000006],[0.454014916,47155.951612903234],[0.490317416,43363.45311091071],[0.55393875,41156.29192546581],[0.615437625,39636.47849025975],[0.654468041,39635.07409463003],[0.712132333,39244.44460136006],[0.759362916,38874.00825082508],[0.815054166,38617.3288146811],[0.901837375,37955.475628637105],[1.060388041,37202.892924411055],[1.253984666,36564.006283052106],[1.442251541,35637.958599642654],[1.516828125,34614.276119665206],[1.590801791,33535.71689935064],[1.638059291,33377.18026301996],[1.7096593329999998,32308.58936426399],[1.797969916,32096.18374469927],[2.191218875,31942.70256968388],[2.424996583,31830.215173629436],[2.682120166,31167.70327193211],[2.948950541,30816.058774070418],[3.060239,30657.605524349216],[3.18097575,30296.944224425897],[3.2919716660000002,29954.419986806028],[3.441041041,29482.801834212874],[3.576869125,29246.117983729488],[3.6801925,29078.207451200935],[3.754866958,28965.298855522095],[3.848506416,28646.398196403738],[3.923966541,28480.33994824283],[4.028964875,28118.537402179176],[4.162181291,27739.36409184675],[4.27848025,27402.893681089365],[4.381007083,27285.302720374777],[4.500807666,27145.502000446944],[4.612302875,27068.055195380937],[4.721006791,26946.238214021072],[4.821775458,26902.606826980104],[4.8972285410000005,26758.59629276433],[4.999000416,26658.98749514051],[5.119814416,26577.44442805258],[5.246871791,26426.88378841701],[5.364986166,26268.723378267012],[5.486730208,26148.67507353228],[5.6159370410000005,26010.1125959224],[5.69827,25857.556072270716],[5.794611166,25778.21170444703],[5.914086666,25683.875046291734],[6.033013791,25626.288441657776],[6.138430583,25572.597099757622],[6.247744625,25543.966783026233],[6.368483875,25394.71012190005],[6.492368708,25316.819312342574],[6.627450791,25265.717939466576],[6.748899458,25213.160732064538],[6.87063725,25180.551538582706],[6.948344291,25166.182322334418],[7.044573875,25150.053079120076],[7.161649625,25110.038476669222],[7.284782791,25101.33391955458],[7.389581208,25086.95366789469],[7.50007,25084.108498343987],[7.587608833,25082.753584706614],[7.662422041,25082.45496178812],[7.734971666,25081.569380828278],[7.812839541,25078.527256252448],[7.907921291,25077.734388852678],[7.995686083,25077.563859549322],[8.080976833,25077.536284914764],[8.942140333,25072.56651115935],[9.02437175,25072.450396393266],[9.098435166,25072.421075333838],[9.167245125,25072.418583801147],[9.2365615,25072.40971937906],[10.02112125,25066.43468518687],[10.112968125,25065.24712943307],[10.195718166,25065.094214839202],[10.26322,25065.09421483916],[10.838038541,25058.821619562033],[10.923001666,25058.819228860204],[11.595927625,25058.48363354805],[11.675734958,25058.483633547818],[12.207445958,25057.87203368315],[12.722867708,25057.714904369135],[12.79576225,25057.714904367072],[12.859401333,25057.714904369783],[13.32163875,25057.68961355889]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2976,"exact_calls":15,"exact_log":[[54,-224.35870144372086,200,1.5566236249999998],[62,-214.07571766788658,200,1.220188834],[66,-136.1692546297395,200,1.4527739579999999],[70,-117.31403128308148,200,1.4940190420000001],[72,-81.40859829391997,200,1.535203208],[76,-69.11096202125805,200,1.055421792],[78,-49.624188790557355,150,1.423227959],[79,-24.61044357102719,63,1.622752167],[80,-16.582485549118758,16,1.076947166],[81,-11.37962962963374,10,1.21917425],[82,-3.5062124549457394,3,1.297036458],[83,-2.4162484079310786,3,1.201456],[84,-3.6543098815502617,4,1.147761333],[85,-0.039955289936784766,1,1.185283208],[86,-4.092726157978177e-12,0,1.149468]],"full_arcs":7858,"heur_calls":86,"instance":"XTW-n101","iterations":86,"labels_exact":1539572,"labels_heur":2909608,"lp_bound":14137.870677656614,"misprices":15,"miss_count":0,"misses":[],"n":100,"purges":6,"status":"optimal","strategy":"full+label_cost","t_exact":19.637335166,"t_heur":6.8698052439999975,"t_lp":1.0176745390000002,"t_reduce":0.000703873,"t_total":27.544890666,"trace":[[0.000934583,90008.0],[0.085329916,71893.2222222222],[0.135706583,58410.49999999999],[0.197851166,50800.0],[0.278324291,37223.24999999997],[0.359442458,29194.166666666668],[0.440286583,25216.038641593183],[0.505462708,24612.813468301552],[0.576142375,23106.73597040409],[0.662980041,21860.244768547873],[0.746653875,21734.317024708194],[0.820414791,20799.891251810055],[0.905878541,20697.8368117931],[1.131593125,19956.03148713672],[1.342511916,19652.982930133],[1.4351165830000001,19401.036612178115],[1.5400077909999998,19243.524942813157],[1.6293800410000001,18872.038066598903],[1.7005987500000002,18560.615859058296],[1.968054333,18102.80959839729],[2.244077416,17849.46120251575],[2.536944416,17729.299837128223],[2.873587833,17516.242934255944],[3.043524541,17392.634699634214],[3.15765825,17072.961556456812],[3.262882791,16913.977966555027],[3.354592625,16511.232396698157],[3.455353875,16276.541385759429],[3.558130375,16114.43406885934],[3.629819541,16069.03422362669],[3.70997575,15996.868993277978],[3.805261541,15890.10042764318],[3.887463458,15868.07940322458],[3.971295708,15706.920037257],[4.0575905,15663.045985800121],[4.152878458,15329.389377470776],[4.242324375,15195.177265546947],[4.333406791,15080.33877941905],[4.421203375,14924.110086993907],[4.499288541,14835.788740657306],[4.58656775,14797.927657675764],[4.656082666,14767.513145229177],[4.7351605,14710.780901099855],[4.802946083,14613.112971481116],[4.876642375,14565.94167570618],[4.969976958,14526.156349474106],[5.041963583,14458.94434839755],[5.122712166,14454.847422980327],[5.193477,14449.59595275674],[5.26565425,14426.448517735045],[5.336519375,14418.530695069066],[5.41616425,14416.144726665047],[5.488089208,14415.691398491708],[5.550889625,14415.691398491717],[7.188742375,14319.367488482007],[7.292821791,14305.56685624322],[7.374085208,14285.959165019784],[7.461339541,14261.64576739914],[7.54696075,14255.261665487415],[7.6257783329999995,14254.609602032448],[7.713014,14254.148753978003],[7.787351458,14252.977835577381],[9.098899208,14240.68818712399],[9.170029,14240.688187123991],[9.230640416,14240.559279525294],[9.303401333,14240.559279525298],[10.831172791,14213.982871024664],[10.909366958,14210.977820565764],[10.987065125,14210.670646593682],[11.064552416,14210.667464032298],[12.648531041,14188.013938644486],[12.7170735,14187.950665290282],[14.334602166,14169.734221047882],[14.402972125,14167.315775103694],[14.459647791,14167.011561642414],[14.510114083,14166.919432318387],[15.635847166,14148.1775114351],[15.695609458,14148.07256637168],[17.19575075,14143.55025266704],[18.896325291,14139.236994219651],[20.024163916,14139.076221148676],[21.29385875,14138.010200097258],[22.644344,14137.966783588583],[23.894894833,14137.872193877576],[25.115931,14137.871432870466],[26.349333666,14137.870677656614]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":3311,"exact_calls":5,"exact_log":[[69,-51.579744089873316,108,3.837008542],[73,-58.987745022398826,45,3.257963],[75,-15.691374687770121,16,2.831105],[77,-0.09801100595268508,1,2.966695792],[78,-1.8189894035458565e-11,0,2.542843792]],"full_arcs":13788,"heur_calls":78,"instance":"XTW-n129","iterations":78,"labels_exact":742929,"labels_heur":4372098,"lp_bound":21761.22520888712,"misprices":5,"miss_count":0,"misses":[],"n":128,"purges":5,"status":"optimal","strategy":"full+label_cost","t_exact":15.435615916,"t_heur":12.599803252000005,"t_lp":1.7044237089999992,"t_reduce":0.0009518359999999997,"t_total":29.760786375,"trace":[[0.001438834,178778.0],[0.113999542,136422.5],[0.239965417,94993.66666666663],[0.385194542,73224.16666666661],[0.519503959,49968.58333333314],[0.646463959,39839.63888888938],[0.756434,35382.558189655174],[0.882905334,32881.502749266845],[1.015652917,31268.29545454528],[1.287445209,31240.734330568714],[1.479803542,29552.806540150417],[1.592698334,28015.82985147981],[1.730214459,27449.934252038063],[2.15345875,26932.98322923306],[2.5276294999999998,26682.401272524767],[2.849911,26520.374670883906],[3.053083292,26346.07529718432],[3.219228292,26346.07529718451],[3.411081125,26189.923720550294],[3.563943167,26165.740380235486],[3.7023140420000002,26044.063377645034],[3.8645284589999997,25824.601899398327],[4.027342584,25628.406976029764],[4.187406709,25375.329710231417],[4.354087334,25191.10588564845],[4.505013792,24926.964538348937],[4.6740580000000005,24682.414146692707],[4.837833792,24349.17721696859],[5.002426792,24230.41910297884],[5.120590334,24217.309793259672],[5.289391875,23990.947278576878],[5.435723875,23821.689266582187],[5.612320459,23672.560174115355],[5.79007075,23595.15719488278],[5.997585209,23466.03112598706],[6.19547825,23219.78685808966],[6.399386792,23170.829669263858],[6.597293084,23170.829669264458],[6.8106365,23050.70926826562],[6.992794167,22807.10385008492],[7.191754042,22687.018491613908],[7.3996515,22609.308779151856],[7.6215748340000005,22565.082384473575],[7.849898625,22460.054440732787],[8.030014959,22403.569176565532],[8.3060835,22382.40284692765],[8.514139584,22286.356424095182],[8.7242365,22245.13219046563],[8.917764542,22187.83488476404],[9.103098209,22145.099102303247],[9.29856725,22071.921749147383],[9.483263875,22040.136056247768],[9.718022,21969.95532412167],[9.943206917,21918.229833676058],[10.159576292,21859.263790095916],[10.406888875,21831.837662257392],[10.620310459,21831.8376622574],[10.818995167,21828.132853839175],[11.044184042,21796.911768436785],[11.233387292,21788.26922652616],[11.467467,21779.54026020685],[11.671089792,21776.76514463281],[11.833746334,21775.260970384345],[11.993816792,21772.88707783019],[12.141039042,21772.450353061344],[12.302985667,21771.514648063898],[12.45325075,21771.51122994538],[12.627544834,21771.40844841292],[12.785671292,21771.408280851872],[16.803433959,21766.47487151084],[16.945481292,21766.47487151087],[17.109838292,21766.374425174265],[17.266848667,21766.37442517428],[20.671754167,21762.87226546923],[20.817888459,21762.225213982325],[23.780609542,21761.225227271178],[23.96340625,21761.225227271174],[27.078759625,21761.22520888712]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4257,"exact_calls":7,"exact_log":[[157,-23.40135690266345,200,0.569240333],[161,-13.034076736874681,179,0.528199042],[168,-4.747906944978297,26,0.476899166],[171,-2.77453981375902,8,0.431070375],[173,-1.8437500000992486,4,0.890295167],[174,-0.901408450461588,1,0.520709459],[175,-3.694822225952521e-13,0,1.4078401249999999]],"full_arcs":18988,"heur_calls":175,"instance":"XTW-n162","iterations":175,"labels_exact":420381,"labels_heur":8357909,"lp_bound":19221.578353913083,"misprices":7,"miss_count":0,"misses":[],"n":161,"purges":11,"status":"optimal","strategy":"full+label_cost","t_exact":4.824253042,"t_heur":27.584513032000004,"t_lp":4.727467000000002,"t_reduce":0.0024275820000000015,"t_total":37.225886625,"trace":[[0.001563625,121538.0],[0.179757416,108870.0],[0.387415833,100155.5],[0.639468666,86748.49999999999],[0.899504666,65402.0],[1.428048541,57097.0],[1.662075,50472.875],[2.314969208,42936.5],[3.049779583,38846.5909090908],[3.257787458,37906.500000000095],[3.50687175,37249.54761904756],[3.684691083,36584.7142857143],[3.861459208,36158.54751942617],[4.035910541,35639.16765691666],[4.258041208,34717.348179611654],[4.406884958,33152.278399378396],[4.526943041,32257.77257327449],[4.6722725,31974.447579772834],[4.826128666,31663.821494577343],[4.977086166,31114.414865201874],[5.132377208,30776.27643581913],[5.298371916,29729.71399635957],[5.460489583,29304.410418590156],[5.619379708,28666.165117468234],[5.8069685,28142.48850783881],[5.9912283330000005,27835.041512949163],[6.207327166,27504.498237883894],[6.434759583,27294.681357445388],[6.641584833,27171.950133204075],[6.933181583,26984.919487485757],[7.1704725830000005,26631.58223676155],[7.393806875,26344.575742541245],[7.661887958,26145.675257613253],[8.000341125,25885.4900989622],[8.365015207999999,25667.31412790879],[8.718612666,25364.371487541415],[8.990005208,25235.670455951495],[9.157540625,24851.494736254066],[9.378682583,24714.5089997762],[9.68281275,24573.829207593088],[9.968211458,24430.579385899546],[10.25849775,24343.2493485819],[10.456626458,24222.618621580692],[10.716728958000001,24029.156374814116],[10.945020333,23927.342266574207],[11.264553625,23724.12662046363],[11.539531333,23617.307089583846],[11.798714458,23309.075685558117],[12.000707666,23212.94361479442],[12.155742958,23088.92903179447],[12.320840708,23041.242795928905],[12.480688541,22855.277843632073],[12.705102375,22627.184531507064],[12.942402416,22565.648305067243],[13.171078041,22463.464200660077],[13.384793666,22406.958773454124],[13.729301541,22301.662010094315],[13.990660875,22083.537257603766],[14.261644958,22020.297559008384],[14.52511825,21879.863111784012],[14.74497775,21813.54599718579],[15.013671333,21710.28355503508],[15.258978375,21634.93388574809],[15.498373083,21443.02825486692],[15.735392791,21275.78961720313],[15.9779035,21192.409918614674],[16.224771166,21171.378699257013],[16.465546541,21051.886543885274],[16.650227625,21021.396537609482],[16.8458845,20988.010293474304],[17.036128375,20967.37487558679],[17.213976625,20946.059323976933],[17.405925541,20932.743489771252],[17.586420041,20916.102552170138],[17.7669435,20864.69508803855],[17.940018875,20826.484569871747],[18.12279225,20805.223593083094],[18.353030083,20753.56084933933],[18.586900958,20730.38799644228],[18.813828666,20704.620558855866],[19.021252583,20663.73246151648],[19.25024925,20591.641081028945],[19.434571625,20542.921047100088],[19.62102575,20493.405958628064],[19.75642425,20452.893192916003],[19.895083166,20435.32688757573],[20.028433375,20419.18674084303],[20.17836175,20404.27662374527],[20.335747208,20372.310176505183],[20.503309708,20326.64816697101],[20.657012041,20283.786761145864],[20.817041833,20243.00350304475],[20.951039708,20183.058199149815],[21.097992125,20167.16738359063],[21.293700666,20127.76922268968],[21.472121583,20031.73707926464],[21.642757666,19983.01852115189],[21.789008083,19983.01852115179],[21.936131666,19981.159588008453],[22.1427095,19926.004762020464],[22.315321583,19883.840986555493],[22.448389875,19857.300233899106],[22.607757083,19839.7497878506],[22.797596333,19781.82362585218],[22.953855291,19781.302667732598],[23.119672708,19723.119934348997],[23.277331583,19719.408603241227],[23.427315333,19709.699779068036],[23.569784708,19662.233965372376],[23.715542833,19643.93330508702],[23.868843541,19616.034572087683],[24.042361666,19609.045339251654],[24.218492291,19600.48024996374],[24.385503625,19558.374238908313],[24.524843916000002,19558.372738814225],[24.698660041,19541.43350775238],[24.856093541,19501.47402425796],[25.019335041,19465.67119914247],[25.169588666,19445.093555547435],[25.328125,19428.07492001169],[25.472444708,19415.847016734486],[25.588177916,19415.847016726024],[25.694947791,19415.834825426038],[25.840360041,19392.65508814336],[26.038725875,19372.690549653824],[26.2215765,19350.540384552216],[26.390265541,19344.530649460972],[26.545085958,19315.828818054975],[26.691675166,19309.209203638235],[26.834050791,19304.47240196943],[26.989395833,19295.38198376013],[27.183024083,19284.1971584927],[27.345110333,19272.311690431972],[27.494089833,19272.311690431965],[27.608783083,19272.31169043197],[27.7192935,19272.311690430655],[27.831441166,19272.311690431954],[27.970194,19257.836471495502],[28.092989333,19251.648602359648],[28.206657458,19247.95401072273],[28.344966291,19242.73644958938],[28.473287166,19238.04410776812],[28.595445,19232.58431878337],[28.720982625,19230.803214847514],[28.838382541,19228.493422161828],[28.965244958,19228.432210784227],[29.089253666,19228.43221078423],[29.216152375,19228.432210784227],[29.325091333,19228.43221078424],[29.429767791,19228.43221078422],[29.53377475,19228.432210784227],[29.636652541,19228.43221078424],[29.742551041,19228.36643667164],[29.846522333,19228.366436671913],[29.9503615,19227.2810769205],[30.055922625,19227.233921379964],[30.161075333,19227.226727275207],[30.839158,19224.95878296137],[30.945434208,19224.835373445378],[31.05240225,19224.748036769768],[31.157755916,19224.74713862417],[31.79376625,19223.200217446152],[31.900419541,19223.075732576148],[32.002291208,19223.075732576126],[32.107143708,19223.07564214792],[32.210410791,19222.99497484405],[32.312309625,19222.99281586841],[32.417936541,19222.99281586842],[33.003683375,19221.942742519892],[33.103210083,19221.90242456023],[33.205761791,19221.89708565976],[33.738624083,19221.60818583509],[33.873756416,19221.604939059118],[34.969988958,19221.602484749717],[35.684257708,19221.578353913083]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":5237,"exact_calls":12,"exact_log":[[186,-46.481415698401406,17,0.323174375],[189,-31.89627634801718,9,0.354504167],[193,-16.507605194147573,4,0.412824208],[198,-15.165595850726959,3,0.366452417],[202,-13.798228371930009,4,0.827356541],[207,-6.060689633700463,4,0.454063583],[208,-4.54340921201549,2,0.32696675],[209,-4.543409205742591,3,0.341722875],[210,-0.7342806040377354,1,0.283922416],[211,-0.20428885651949713,1,0.298705916],[212,-0.20428885665864982,1,0.323335],[213,-2.330614279344445e-8,0,0.290205417]],"full_arcs":22226,"heur_calls":213,"instance":"XTW-n186","iterations":213,"labels_exact":673460,"labels_heur":11435600,"lp_bound":27018.20563609054,"misprices":12,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_cost","t_exact":4.603232373,"t_heur":34.34911953599999,"t_lp":9.407792455000001,"t_reduce":0.003265370000000002,"t_total":48.462885459,"trace":[[0.002313,225730.0],[0.252414834,193272.00000000006],[0.525609834,159163.0],[0.777761875,130689.0],[1.112314,109974.50000000001],[1.524680959,89970.50000000004],[1.9597364590000002,73087.5],[2.559613542,70429.5],[3.073258209,60159.583333333205],[3.2503475,58179.5],[3.3977095,57282.0833333334],[3.565500542,53636.41666666673],[3.699803584,52255.9394661583],[3.847685167,50231.61363636364],[4.006019292,49694.197798102985],[4.17719175,49272.87857477733],[4.3966305,48452.08240733623],[4.543478917,47049.16023402844],[4.6852695,44227.11479244976],[4.798572584,43763.151462837224],[4.962350959,43372.54066895902],[5.091760125,42961.30852144187],[5.261970625,42043.405741277114],[5.439598,41847.68984719297],[5.649029834,41578.536405310464],[5.82068975,41310.32298190341],[5.972353167,41116.87525685908],[6.151033709,40715.88856624235],[6.346080042,40258.78656860134],[6.521702125,39557.03691703794],[6.757029917,39440.846334911424],[6.930611292,39210.0491120316],[7.169329792,38777.02098165354],[7.4173185,38369.86208417241],[7.637138584,38248.204915527],[7.874002792,38049.58319147346],[8.069491375,37990.90565415069],[8.359750417,37827.98633577611],[8.603478125,37665.83111629393],[8.846496584,37478.99325334289],[9.039348417,37143.47687378997],[9.24415725,36972.470498102426],[9.432150917,36799.32730744525],[9.607063334,36605.08731059922],[9.9352915,36382.354237042135],[10.164183292,36267.38502476778],[10.432818875,36163.07046502426],[10.666923375,36093.46867327997],[10.892771917,35838.613262992105],[11.15781025,35632.01633911816],[11.4811805,35384.614801232434],[11.745970917,35310.110349106064],[12.027258584,35154.606824179704],[12.218917917,35071.19197628462],[12.42478075,35033.71178325275],[12.663747417,34872.51527983274],[12.889915792,34700.37485136393],[13.1525295,34586.07788758957],[13.391471542,34293.03017517977],[13.831557167,34079.815199530254],[14.163127334,33928.31259920618],[14.422560167,33800.85528438015],[14.636657792,33760.69258196903],[14.967118209,33475.895032355045],[15.224595709,33320.816376755545],[15.4562635,33210.88797664637],[15.651736792,33109.303911073126],[15.87505275,32998.53471006166],[16.085832959,32873.79418467925],[16.358327542,32705.016453098484],[16.576450917,32659.99845791034],[16.72865825,32587.76433131797],[16.936826,32518.191685430385],[17.133935542,32309.98045309973],[17.363702917,32242.134809249448],[17.55116275,32179.110001343113],[17.769536084,32040.84520831186],[18.027276834,31927.109637773196],[18.245989292,31846.08772970605],[18.475907792,31735.031150793162],[18.709302292,31678.597784550813],[18.887313792,31607.618449083948],[19.059277209,31424.5992349856],[19.266532542,31298.867999102145],[19.431901792,31238.578123297426],[19.611654459,31183.93633671944],[19.809881875,30963.03169610234],[19.980577709,30940.470222377633],[20.186104084,30817.244433134776],[20.392953792,30782.050201458605],[20.589278084,30696.161903768985],[20.876551667,30632.050448100938],[21.06492675,30615.790448227795],[21.295449459,30481.132988194448],[21.492701334,30348.12186008997],[21.713066709,30335.9714819227],[21.906725209,30261.480546734827],[22.124965584,30119.064179829475],[22.342853834,29886.316167303023],[22.564107625,29779.134766344414],[22.798447084,29658.25131455992],[23.027074542,29556.206226494447],[23.2344145,29521.17762645356],[23.450514625,29409.910496323122],[23.6927965,29303.410554291346],[23.911592292,29235.131813801887],[24.122163625,29228.109053354936],[24.307011292,29181.65300735388],[24.477834084,29170.045816213507],[24.695937292,29115.75629617344],[24.866665292,29097.31133494173],[25.056423792,29024.914034573067],[25.235556,28978.63503605299],[25.38683175,28959.350190570767],[25.5784145,28821.023161321238],[25.755993792,28784.214351309816],[25.983566917,28715.63063622834],[26.209588042,28705.718545621272],[26.397938042,28661.42113073088],[26.559019042,28609.946014997757],[26.718225667,28583.493910380876],[26.901446584,28500.291712479837],[27.055027459,28465.5601314216],[27.272362709,28401.091452623667],[27.460476334,28364.354695359776],[27.675617834,28177.418763330883],[27.84581575,28145.928084442225],[28.043688209,28089.115459757715],[28.220865084,28044.341430862907],[28.401101875,27998.375176674705],[28.562326667,27977.470929019513],[28.714183084,27945.40836531766],[28.84728,27942.698875814483],[29.020497042,27861.69451312927],[29.154994542,27852.698102988707],[29.305832459,27846.855825115257],[29.4547035,27841.291920565716],[29.613508,27792.330331297955],[29.77521375,27767.80770562638],[29.9466145,27744.071239715526],[30.120155042,27723.590515771342],[30.275881334,27715.719147705368],[30.44327,27683.45759098677],[30.608817125,27670.041281738202],[30.771296417,27664.09503442126],[30.892803084,27664.095034420618],[31.049199125,27631.68861343931],[31.2152705,27616.670344426664],[31.34673425,27616.385193806702],[31.513829,27597.918334875983],[31.667436459,27589.83277963232],[31.840511167,27558.6527905236],[31.991828709,27543.572945475607],[32.168410417,27486.686406626068],[32.354504042,27443.0113349281],[32.53232625,27334.50319354485],[32.702252084,27302.621975176964],[32.858562875,27242.818197075638],[32.981361667,27226.81916379544],[33.120395584,27192.970219577728],[33.269432792,27169.463232893293],[33.422019584,27153.727786708787],[33.560250667,27146.408051985974],[33.711083834,27110.739690692128],[33.914777792,27097.022781502525],[34.26985275,27087.812410882492],[34.580701209,27076.279214686496],[34.866786459,27068.781238512925],[35.283055959,27055.246701665204],[35.48255625,27049.3391954896],[35.7087895,27041.461150479816],[35.877399375,27041.461150479885],[36.216489584,27041.46115047966],[36.684943,27041.461150479787],[37.129840959,27041.461150479776],[37.520855834,27041.46115048065],[37.826202959,27041.461150479918],[38.053861209,27040.707618653225],[38.44838075,27036.624869944793],[38.615548959,27036.205384400557],[38.769804625,27035.018033701057],[38.933215459,27034.802538128424],[39.081082042,27034.75285231828],[39.219959042,27034.553063394884],[39.335955,27034.519960667476],[39.453571834,27034.518767693156],[39.909574584,27029.830196658655],[40.047827334,27029.738452602745],[40.164787167,27029.738452602953],[40.674561042,27024.461106678697],[40.810799709,27024.267166680354],[40.944886792,27024.116853987158],[41.065284834,27024.021343984918],[41.643443667,27021.792750220968],[41.959833042,27021.670927997995],[42.093543292,27021.62382543536],[42.218007292,27021.613691289007],[42.360464375,27021.61224992074],[42.863280334,27020.53403309588],[42.986566209,27020.36643219327],[43.171839459,27020.36610469671],[43.40930075,27020.365431179885],[44.473878167,27018.81100262035],[44.741029875,27018.764052868955],[44.953456209,27018.764052868974],[45.152718042,27018.665714979816],[45.338144084,27018.63891145278],[45.94794125,27018.38632356911],[46.385304917,27018.38632356907],[46.846397959,27018.21494213932],[47.237877709,27018.207541918768],[47.642704167,27018.20754191887],[48.08192775,27018.20563609054]]}


==> anc/wsp-cg/results/diag_label_cost.jsonl <==
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3756,"exact_calls":14,"exact_log":[[138,-96.34756301249797,200,0.729336833],[151,-52.472608536932626,200,0.606410083],[172,-28.355768468166843,200,0.471772375],[178,-27.768279176943338,200,0.402806625],[180,-19.3456025488249,200,0.501574708],[184,-17.29006993840443,200,0.315707834],[187,-10.18144331901101,148,0.40705725],[196,-180.2457062923321,200,0.363990917],[198,-16.56080357455997,200,0.394611292],[201,-6.915275123654851,103,0.444149166],[203,-7.000000000000739,93,0.31134175],[204,-2.5481481481481296,20,0.442350375],[205,-1.0000000003498712,5,0.407042708],[206,-3.637978807091713e-12,0,0.402022125]],"full_arcs":18988,"heur_calls":206,"instance":"XTW-n162","iterations":206,"labels_exact":861097,"labels_heur":2724981,"lp_bound":19221.578353913086,"misprices":14,"miss_count":0,"misses":[],"n":161,"purges":11,"status":"optimal","strategy":"full+label_cost","t_exact":6.200173040999998,"t_heur":2.7334384240000027,"t_lp":3.833118085999997,"t_reduce":0.0018784549999999991,"t_total":12.806412333,"trace":[[0.002652583,121538.0],[0.015779625,107903.99999999999],[0.028069916,97324.0],[0.037815,85325.0],[0.046906833,73844.0],[0.055784083,59805.25],[0.066627041,55205.444444444445],[0.078302916,46697.79999999999],[0.089621166,44337.666666666686],[0.103707833,42002.000000000015],[0.115023041,40271.08333333334],[0.129740375,37300.166666666664],[0.144574916,35339.916666666955],[0.164364291,34453.679018964634],[0.180440083,34011.82377576262],[0.197706416,33716.66983122363],[0.218498583,32963.85454190414],[0.239360541,32615.959291979354],[0.260187708,32541.578539914],[0.286393166,31590.53747174353],[0.322216833,31294.098204444585],[0.361919375,29265.078661861015],[0.395800583,28671.551682069145],[0.433458125,28374.741693850116],[0.467490791,28185.71777327946],[0.505102666,27777.169410084665],[0.530919458,27502.748279755444],[0.561425166,27165.265738625898],[0.595862,26828.701571105576],[0.6331615,26507.46505974808],[0.671028875,26139.88157904949],[0.7090275,25864.16799884382],[0.74026625,25751.45364222902],[0.773147541,25635.794651743377],[0.82523325,25423.131473343048],[0.874615166,25091.706405646117],[0.90789975,24943.112063508517],[0.947698958,24668.312902675527],[0.983560833,24548.852327454228],[1.012621458,24479.45327001003],[1.047979833,24347.882914244667],[1.099175791,24154.92242929898],[1.159102625,23790.196587162085],[1.209345041,23718.83686301354],[1.260141625,23650.40908399039],[1.324425916,23516.69361123455],[1.380239875,23352.263146910915],[1.433361291,23282.08264344343],[1.468752833,23183.35062128932],[1.500964666,23143.623433485645],[1.5477414999999999,23002.88225372261],[1.582009416,22951.20406905758],[1.612829541,22902.242193774637],[1.660155791,22756.93905460758],[1.698306541,22712.90756769154],[1.751433625,22611.158488442743],[1.792670625,22589.062983102773],[1.844680666,22451.124905186203],[1.9059710829999998,22355.333174009247],[1.974601833,22231.73616860279],[2.012037458,22172.14366209764],[2.046996125,22102.877501576564],[2.083974375,22022.918842523923],[2.117455916,21994.824741756678],[2.15939675,21912.55802510118],[2.203746166,21828.88152853601],[2.2444945,21793.716472119402],[2.278869083,21775.614690492184],[2.350347833,21682.42559040829],[2.394097291,21658.494692835135],[2.466378875,21458.09100381516],[2.533190416,21339.579655926744],[2.574801958,21285.60386548916],[2.622789,21215.1574260968],[2.663821833,21183.961595769302],[2.7217595,21104.04958774158],[2.770791166,21056.12892367618],[2.828232541,20947.49284468519],[2.8777246659999998,20893.497881177515],[2.926203541,20836.925354855397],[2.969108,20782.344996643722],[3.028297333,20653.110746217164],[3.082167625,20606.525489204472],[3.120880791,20586.091077539295],[3.165655916,20500.378149508208],[3.197845125,20485.216897228816],[3.241485083,20451.033554036574],[3.261315583,20451.03355403669],[3.310071916,20368.51941536032],[3.33878675,20363.781610466856],[3.384945666,20310.55687654462],[3.430356416,20281.887316723198],[3.489209458,20231.994801258752],[3.545112541,20196.612201324508],[3.603061791,20173.269672010272],[3.665011916,20108.736869166765],[3.709671833,20070.398128379016],[3.735427,20064.085329595797],[3.773836375,20017.19004417582],[3.8181915,19948.510944866513],[3.8417028330000003,19946.85289398276],[3.880290291,19877.488618396965],[3.929584833,19839.22419976356],[3.984190375,19771.198279723827],[4.030047708,19755.965771705134],[4.072996625,19732.22592356289],[4.122100916,19706.983114221017],[4.171899083,19675.89058790101],[4.207871291,19658.022018577874],[4.235473791,19642.61626640666],[4.281811041,19579.667084882167],[4.323212666,19531.88548427643],[4.357955416,19504.686521097534],[4.394994291,19472.297070263467],[4.432858166,19463.321123905876],[4.465283041,19455.508554897013],[4.513430958,19448.795945313483],[4.56129175,19431.649332003282],[4.609516875,19407.865444318653],[4.660776041,19383.636071132787],[4.702279208,19368.354760477472],[4.721207833,19368.35476047741],[4.746338916,19359.587135269514],[4.781643583,19340.857844970407],[4.805981291,19333.343983948194],[4.831463083,19329.307644487864],[4.858702458,19321.380871450943],[4.884653875,19313.449698198936],[4.909842666,19311.706382412332],[4.94126175,19310.593135290655],[4.964091916,19310.340626420064],[4.985656125,19309.80730719408],[5.003700333,19309.673266121306],[5.024737791,19308.75201613046],[5.042955458,19308.658562555414],[5.067851583,19306.54975226001],[5.087526041,19306.255560035475],[5.10668,19306.188453797702],[5.866025291,19298.219897730272],[5.8963870830000005,19295.76727161419],[5.927903375,19293.552684881826],[5.950347833,19292.212523261755],[5.978119875,19288.98647072802],[6.00592725,19285.736222504784],[6.028134958,19285.530099698226],[6.054209958,19284.775640074262],[6.082011833,19282.637905803316],[6.103449958,19281.8710742961],[6.126247541,19281.85905958867],[6.146529041,19281.859059588536],[6.167316875,19281.667150411697],[6.808828125,19262.896980428268],[6.831439541,19262.582379599982],[6.858222291,19260.875719064905],[6.883680708,19259.578583736366],[6.920282833,19259.56023715454],[6.93708,19259.560237154572],[6.9544651250000005,19259.56023715453],[6.975801833,19259.560237154525],[7.011593416,19259.56023715459],[7.029015916,19259.56023715461],[7.052628083,19259.281403610687],[7.071647166,19258.992062596073],[7.092322041,19258.955894631756],[7.115020916,19257.62704834439],[7.133351291,19257.582793185782],[7.1522622909999995,19257.442617956323],[7.172667458,19256.72269606195],[7.1917149160000005,19256.261943381294],[7.208677208,19256.251577135186],[7.224700083,19256.235770558418],[7.241461666,19256.2158590975],[7.74009725,19254.046444986183],[7.762941708,19253.596498297455],[7.782096916,19253.564764584004],[7.801541375,19253.431659512953],[7.819281833,19253.390419862553],[7.837151625,19253.387896353222],[8.266586791,19252.430705959894],[8.283109708,19252.430705959978],[8.820838458,19232.214466079815],[8.838453832999999,19232.206908162825],[8.855098916,19232.20690816278],[8.8749275,19232.20690816278],[9.218835875,19229.85304084343],[9.236163166,19229.773769870382],[9.255252125,19229.648201816868],[9.701588333,19226.30511775609],[9.718190083,19226.30511775609],[9.735922541,19226.305117756103],[9.753609875,19226.30511775609],[9.770019291,19225.77611588996],[9.787802541,19225.766541181954],[9.805227875,19225.6752379473],[9.822276333,19225.67523713189],[9.839892,19225.675237131887],[10.221107708,19225.675237131887],[10.238612,19225.67523713183],[10.654948125,19224.603745776152],[10.67352175,19224.268008701256],[10.6931665,19224.268008701518],[11.160130916,19222.652305190666],[11.175934916,19222.65150525149],[11.506126708,19222.43138469451],[11.967038208,19221.59257369657],[12.391783833,19221.578353913086]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4785,"exact_calls":8,"exact_log":[[187,-120.37145226472,200,0.37546475],[205,-60.88876697066382,200,0.458931],[212,-59.03302987785469,200,0.386110375],[219,-42.493778748140244,200,0.473882792],[220,-19.015160474036122,86,0.399229875],[225,-8.23330079441223,95,0.368269459],[226,-5.0405888510464365,13,0.272120666],[227,-8.981260180007666e-12,0,0.267854875]],"full_arcs":22226,"heur_calls":227,"instance":"XTW-n186","iterations":227,"labels_exact":498309,"labels_heur":3719285,"lp_bound":27018.205636090493,"misprices":8,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_cost","t_exact":3.001863043,"t_heur":3.1362414209999994,"t_lp":7.265449880999998,"t_reduce":0.0022751739999999996,"t_total":13.451761291,"trace":[[0.00265375,225730.0],[0.022376541,186062.99999999997],[0.037683666,160159.0],[0.051456958,136967.0],[0.063623708,109125.00000000001],[0.07877475,90168.04166666664],[0.094036291,79585.8125],[0.109540333,67356.33712121214],[0.124223208,56426.30555555553],[0.138420208,53717.05267295599],[0.153861041,52576.08035714285],[0.168349666,52412.25256618046],[0.184412916,51309.460000000014],[0.204055708,49430.14881558837],[0.227417458,48479.29864363857],[0.254834583,46665.657746924735],[0.27664275,46234.428054759905],[0.299303958,45188.98122023245],[0.323754875,44280.776494449885],[0.364555416,42672.90716820135],[0.391043875,42497.34019958792],[0.422952125,42161.30896663498],[0.474147375,41344.5664669228],[0.507150791,40990.72789883814],[0.546660583,40585.56966664019],[0.590774583,40314.2184512098],[0.626520333,40027.041332350185],[0.669395416,39278.29621348876],[0.702841083,38963.30850088271],[0.743228791,38846.662161367734],[0.771742416,38708.45224827057],[0.819909125,38513.41421747076],[0.855180833,38287.52239320884],[0.897249583,38055.53553567749],[0.956376041,37397.41322856455],[1.008606041,37292.38389255376],[1.06808025,37076.0681260507],[1.131023208,36936.42362510912],[1.183077625,36727.67554823781],[1.256408833,36558.336391998666],[1.299329,36338.508698829304],[1.347974416,36135.77361964062],[1.396894375,35898.73513924938],[1.445603916,35601.631391928924],[1.497994,35442.8525065959],[1.552778416,35141.92845930308],[1.6248725830000001,34816.1480905116],[1.681792416,34593.28203269095],[1.741689,34467.25234699663],[1.8267145409999999,34273.30697727995],[1.875337208,34240.029558440016],[1.942789916,34145.9561098],[2.008754375,34018.68004897643],[2.053260541,33833.240357358416],[2.095622791,33690.452771233715],[2.142093291,33629.821156524464],[2.20136575,33456.69879489953],[2.2555005,33337.468645998786],[2.303336625,33220.76765180621],[2.340152666,33176.39303398511],[2.415693083,33012.955959511644],[2.457753416,32975.69599931648],[2.5204982080000002,32767.70049137398],[2.597136833,32608.076693246185],[2.659553875,32487.75237299898],[2.736731458,32434.809717395925],[2.791751875,32310.341529157165],[2.846925708,32189.037684837054],[2.895700291,32127.8673277222],[2.948579333,32065.831244367186],[3.011795208,31916.887670997738],[3.065182916,31836.639877717957],[3.1175125,31708.62379999184],[3.18777525,31529.878512790292],[3.248073916,31402.421220667555],[3.309462375,31376.422217412004],[3.373345958,31322.721529548166],[3.458744833,31224.838844794016],[3.526421,31148.4920218644],[3.5823005,31054.195596719186],[3.64612625,30903.661618299924],[3.704305958,30804.91180693249],[3.752643875,30701.89014982748],[3.82034325,30591.097754982533],[3.884554541,30554.90714531928],[3.961593208,30471.815707222406],[4.034789208,30284.54419799216],[4.101843458,30118.08707421232],[4.17961725,29954.97664066309],[4.258164875,29792.34921696599],[4.356638791,29717.602579750135],[4.416068291,29700.91414130105],[4.470304208,29610.831588952606],[4.5173257079999996,29536.58143851475],[4.568263166,29492.358720171596],[4.625663333,29417.347727721397],[4.680330833,29387.138853716373],[4.731954375,29360.48374090545],[4.790264208,29292.311733438597],[4.848052541,29249.07282266933],[4.935422958,29196.792374919412],[5.021676416,29092.244769558372],[5.09014275,29081.10894310849],[5.156432333,29039.451941705327],[5.232700375,28992.661633030173],[5.287807208,28947.36503083447],[5.324815208,28909.01778135321],[5.374146916,28893.159273478814],[5.426548625,28868.678229306726],[5.480407458,28797.900993069863],[5.539015666,28760.935806013233],[5.593388125,28732.977535453847],[5.645137291,28708.70505657405],[5.698808541,28701.364564582746],[5.73489975,28693.153272550397],[5.817669958,28623.403761478523],[5.8939270409999995,28533.761362010617],[5.9710865,28471.584940638833],[6.023670625,28411.974885916614],[6.079236375,28366.520173494624],[6.1291145,28339.851908042958],[6.181874708,28297.32164899362],[6.251822041,28249.699567619657],[6.313359291,28177.962228320863],[6.376674083,28131.700090861057],[6.442259833,28090.61307760554],[6.511233416,28068.67592510669],[6.600891625,27964.369919328827],[6.687648833,27920.12003141801],[6.749978333,27888.401314247498],[6.821637333,27861.559914724538],[6.877149791,27726.04128988158],[6.920359541,27695.939624640447],[6.951177333,27686.864086971327],[7.004045166,27656.535415020702],[7.0382435,27656.377702127385],[7.071315958,27651.893320534156],[7.134212791,27611.62944803425],[7.185400833,27598.509537859914],[7.256730625,27570.67385614155],[7.3077685,27564.52384494623],[7.365782416,27524.273774519002],[7.432712625,27500.43424844181],[7.506059416,27461.419392934185],[7.560044791,27442.622846184102],[7.602582833,27409.717789454826],[7.642172291,27406.535250935456],[7.698067125,27377.676269853313],[7.754549875,27338.483876611797],[7.781810458,27332.123699771975],[7.834000083,27312.164971370028],[7.878985583,27303.250152273155],[7.932226083,27293.08079963309],[7.980413708,27276.442646486557],[8.037408,27254.733355768363],[8.095146833,27245.141831925226],[8.119216958,27245.14183192519],[8.175858791,27236.133688024245],[8.23360075,27221.179326205205],[8.262547958,27214.79288063379],[8.303236708,27195.791507150745],[8.341796958,27191.051649041794],[8.383425041,27181.8051008924],[8.4090035,27181.245933805258],[8.429389291,27181.245933805203],[8.466713416,27178.668283291365],[8.500412416,27175.46016334244],[8.537207166,27171.503493517],[8.574916375,27164.01392314161],[8.609578458,27160.76269660473],[8.6361755,27160.586971554014],[8.667102041,27159.939612349997],[8.699506666,27156.775614404603],[8.73179575,27154.36129565802],[8.757370166,27154.321488266087],[8.784823541,27154.13487979389],[8.813954791,27153.72623125269],[8.852163125,27152.86021894093],[8.881822333,27152.39408143638],[8.921090416,27152.088650144564],[8.953787625,27151.67664635324],[8.977327,27151.02700961692],[9.010951916,27150.317165905355],[9.035518416,27150.27585487994],[9.063934666,27148.105925784468],[9.091347958,27148.08326539627],[9.118233,27148.062962405143],[9.584660416,27086.589818636185],[9.626518458,27080.502832930593],[9.683430666,27069.89363897452],[9.722732166,27064.663865418166],[9.762225665999999,27061.761878861118],[9.802660375,27061.535321900745],[9.861640333,27061.035910350063],[9.886482125,27061.035910350045],[9.904796416,27061.035910350038],[9.927263791,27060.584241507735],[9.950033708,27060.329976202633],[9.971812791,27060.15445670325],[9.995838666000001,27059.890315242756],[10.019140208,27059.82829663587],[10.042680291,27059.712055848726],[10.064191291,27059.640468615733],[10.087093124999999,27059.606902538755],[10.107313208,27059.590446505772],[10.619538083,27037.974396136295],[10.652231208,27035.643511238348],[10.680236208,27035.34910471002],[10.708988083,27035.214228491626],[10.736835958,27035.187299363075],[10.758709,27035.181822529736],[10.780926000000001,27035.17674543493],[11.217339916,27028.539477261267],[11.244692958,27028.536191354033],[11.278594666,27027.990929193915],[11.3065275,27027.571310824605],[11.334177541,27027.425592759762],[11.356678333,27027.39569405906],[11.379788125,27027.395505246837],[11.901337708,27023.955626208786],[12.347641833,27021.19704393967],[12.37697725,27020.828418075613],[12.406612916,27020.60748661134],[12.431723166,27020.597973173528],[12.45613375,27020.5979666573],[12.868108416,27018.237010417255],[13.171370375,27018.205636090493]]}


==> anc/wsp-cg/results/diag_label_v0.jsonl <==
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3245,"exact_calls":34,"exact_log":[[87,-604.2182331552485,200,2.817745416],[95,-371.20735409398765,200,3.438182125],[106,-359.6820075472399,200,2.596148958],[116,-261.18169060912203,200,1.2413465],[131,-223.05415392519558,200,0.95596425],[137,-185.3140809106863,200,0.813111125],[144,-153.72559554852148,200,0.532118375],[149,-172.27166665767993,200,0.489161167],[152,-114.13606216200452,200,0.585041792],[157,-102.94882594130257,200,0.56357575],[164,-85.9400278096798,200,0.378692042],[168,-85.57730079332282,200,0.536808708],[171,-65.09813945573649,200,0.728166167],[175,-65.61783801976634,200,0.631124],[178,-55.23152564972827,200,0.471698042],[181,-47.09159690941419,200,0.374269667],[186,-50.26420729390645,200,0.472129917],[190,-181.29041925586637,200,0.386567833],[192,-33.00276486940413,200,0.421839666],[194,-41.52930943624847,200,0.363348],[197,-49.776026975709044,200,0.333587791],[199,-30.608085441659114,200,0.444090833],[200,-45.9274624790624,200,0.265060625],[201,-15.990021487696879,200,0.435433083],[203,-14.705659105107543,200,0.353713583],[204,-14.95194274026747,200,0.50279375],[205,-12.282051282063719,136,0.381705792],[209,-92.66984681318218,200,0.249275041],[211,-10.474025974021345,97,0.361303792],[212,-4.790671882699542,64,0.360413334],[213,-1.5658457355073097,17,0.43222],[214,-1.0000000001248281,8,0.360659042],[215,-0.16100540493022208,9,0.337620375],[216,-8.924416761146858e-12,0,0.347376625]],"full_arcs":18988,"heur_calls":216,"instance":"XTW-n162","iterations":216,"labels_exact":2598509,"labels_heur":1794525,"lp_bound":19221.578353913108,"misprices":34,"miss_count":0,"misses":[],"n":161,"purges":9,"status":"optimal","strategy":"full+label_v0","t_exact":23.962290583,"t_heur":2.0719700359999993,"t_lp":3.124816668000001,"t_reduce":0.001895341,"t_total":29.190968542,"trace":[[0.001273375,121538.0],[0.01183375,113154.0],[0.0208835,103559.99999999999],[0.030886,89234.5],[0.041021125,78762.5],[0.05105375,69193.0],[0.066029667,52139.27777777777],[0.08257175,45380.62499999999],[0.098764792,41991.0],[0.116201875,38167.99999999989],[0.129734417,36832.45651949136],[0.145216625,36288.54009900992],[0.165953042,33289.084940363384],[0.184017,32557.46428571429],[0.198640208,32489.180383980223],[0.216998833,32133.219603777383],[0.236462292,31222.6859402204],[0.263954,29885.506413452247],[0.289378417,29282.008027804586],[0.316533042,29047.901861064685],[0.345451083,28056.16258850663],[0.385884083,27271.58476957648],[0.41419675,27017.983638540012],[0.441682875,26800.247407144638],[0.471256667,26132.360214508848],[0.502241667,25906.005718182758],[0.525659792,25776.612727219108],[0.559474542,25342.817884110624],[0.597190833,25260.26601356697],[0.621235292,25249.732131500023],[0.663892875,25012.963400083947],[0.717563,24807.72736988213],[0.755267958,24775.380782448985],[0.8180855,24593.985635946177],[0.852183458,24530.903818403727],[0.905012167,24363.961828511594],[0.942840625,24113.51052705669],[0.984028875,24039.22462038958],[1.029820167,23869.22784475781],[1.071372583,23660.070218129582],[1.115387208,23601.23198908676],[1.1724562920000001,23340.672930283137],[1.214976667,23193.469619870168],[1.267893792,23027.684694557483],[1.327476958,22701.8144943732],[1.365780792,22606.018920566243],[1.416557708,22390.2745112171],[1.457461292,22330.97553797671],[1.4984952919999999,22231.499243156028],[1.536633583,21996.62896845644],[1.563205458,21979.192275940655],[1.605088917,21813.53612662964],[1.652599,21647.501246637392],[1.7011760420000002,21467.25008954085],[1.7452807080000001,21407.627696946223],[1.783808667,21357.753201628526],[1.8251957920000002,21336.359377623045],[1.8705785000000001,21301.457293165542],[1.907576958,21231.74040328997],[1.959184333,21158.09530361847],[1.995500125,21068.260717055105],[2.027914125,21025.52211413769],[2.058040417,20980.841151956403],[2.099686375,20935.86324948815],[2.132986458,20877.639848623126],[2.173725208,20794.9377564085],[2.209844667,20736.422756728436],[2.255692833,20611.384780752316],[2.299375208,20528.381587719952],[2.33621775,20457.85950041813],[2.3716825,20430.948384671807],[2.402755417,20407.514355507486],[2.4356605,20386.364836006796],[2.475654792,20353.98724227334],[2.50083925,20316.22291946894],[2.525266667,20303.8916971466],[2.544166,20296.77317765272],[2.572080208,20277.789919327828],[2.598466625,20259.22056736581],[2.628931833,20239.535489905003],[2.650896542,20234.182044682242],[2.664977,20233.716991219684],[2.679096917,20233.673463148727],[2.695005083,20233.037587902407],[2.70742475,20233.01905425621],[2.724037083,20231.88157171184],[2.738317417,20231.762964860176],[5.594922,20104.592776364752],[5.613768125,20096.080041818022],[5.635710208,20088.028374921672],[5.661078667,20083.1361481524],[5.683638833,20082.291149571727],[5.703220125,20081.01813398161],[5.722808583,20080.39889405978],[5.736404,20080.39889405976],[9.214969792,19990.200762272114],[9.239701542,19981.754877131938],[9.279423958,19951.457224819307],[9.30554825,19939.446272323195],[9.329222833,19936.811351566248],[9.3519025,19933.4676025872],[9.370890542,19931.374039638544],[9.388183667,19930.869268959592],[9.405718458,19930.51872688606],[9.419000333,19930.4080520916],[9.438411583,19929.32767191412],[12.0720115,19814.304872699162],[12.085958542,19814.304872699187],[12.102147167,19814.117623673967],[12.119303125,19812.180879412044],[12.146428875,19799.583026107364],[12.164261208,19793.53828685357],[12.179581333,19792.073511483795],[12.194731583,19789.15422867655],[12.208499542,19788.92936366996],[12.220905917,19788.856989586555],[13.508704917,19734.462832456942],[13.537111458,19726.47317418905],[13.559331333,19720.469520465842],[13.579011708,19718.76736713799],[13.593480708,19718.537411448786],[13.610062333,19717.30455904547],[13.626765083,19715.854233870203],[13.641415708,19715.57900173763],[13.656389875,19715.50265068285],[13.6738285,19714.606863758025],[13.693228167000001,19712.692240370397],[13.7112195,19712.20431888454],[13.72408025,19712.20431888442],[13.739612417,19711.22776055795],[13.754336458000001,19711.227760557944],[14.755315375,19651.23158384085],[14.778326125,19648.015257851097],[14.798061042,19641.85223676557],[14.812347042,19641.46412665446],[14.829180000000001,19639.314821669563],[14.8417025,19639.314821669697],[15.689383375,19607.83480512789],[15.71264075,19604.94468087749],[15.731759167,19601.978472955077],[15.749512542,19599.366419095095],[15.763885208,19596.52010010727],[15.781967292000001,19593.2222085529],[15.793003375,19593.222208553063],[16.371403583,19534.333562559437],[16.41356875,19533.95915387515],[16.42611025,19533.82618786014],[16.438445167,19533.550990786785],[16.451422792,19531.447171089018],[16.962109875,19527.04893425895],[16.974833875,19526.37759554047],[16.986864957999998,19526.11609567156],[17.6001185,19496.949778536557],[17.61154525,19496.60800447915],[17.622536917,19496.60681309412],[17.633347292,19496.563782956477],[17.643398167,19496.563782956484],[18.238821292,19446.778286028817],[18.255541708,19445.249299843865],[18.268343833,19444.14191106433],[18.281760667,19443.51833295371],[18.296927167,19439.75295291156],[18.306654167,19439.75295291155],[18.317598542,19439.68306149035],[18.727768583,19396.281236791023],[18.740859292,19395.86118252444],[18.754639083,19393.9274556165],[18.767856542,19393.712865738456],[19.323884083,19390.046145840322],[19.338693042,19389.50653219857],[19.349829208,19389.332115108096],[20.111090042,19361.653785708866],[20.125600917,19361.085049866393],[20.140634917,19360.562060784505],[20.152371167,19360.508996284163],[20.817661708,19339.269429458258],[20.8283945,19339.26942945825],[20.840062125,19339.269098451095],[21.350958917,19324.86908567959],[21.370848917,19323.026457501324],[21.382469875,19323.016397704137],[21.784180375,19298.590036430607],[21.796444542,19298.590036430607],[21.80810675,19298.590036430593],[21.821231083,19298.584150019677],[21.833204875,19298.58179701664],[22.343798292,19286.675987780083],[22.35678525,19286.675987780098],[22.366689958,19286.67598778009],[22.377864625,19286.618339959772],[22.777946708,19285.655839641193],[22.788703958,19285.654468832854],[23.248406208,19267.258489875225],[23.25832875,19267.258409657992],[23.6509425,19249.748077856795],[23.661197042,19249.36964036004],[23.673499583,19249.077451948717],[24.038403625,19243.93709264859],[24.048256875,19243.937092657467],[24.521620458,19238.84306425106],[24.810175458,19236.625997502284],[25.269554458,19232.85884084106],[25.279718625,19232.836655003295],[25.663526292,19227.30964858053],[26.191956417,19225.05899739464],[26.608954208,19224.174093366637],[26.620812583,19224.174093366633],[26.631599708,19224.174093366644],[26.642143292,19224.17409336664],[26.902242917,19224.17409336663],[26.913412958,19224.17409336664],[27.292561375,19222.82822517408],[27.667272333,19222.034136133105],[28.113507167,19221.606093249557],[28.486268958,19221.578353913086],[28.835882167,19221.578353913108]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4817,"exact_calls":28,"exact_log":[[121,-657.3439170623421,200,2.985418125],[132,-498.41711914623056,200,2.426569125],[141,-472.64582586209053,200,2.638353209],[153,-363.90975783421777,200,1.1252535830000001],[169,-401.4084101709534,200,0.947740458],[198,-202.74427988616026,200,0.687200583],[210,-165.31791420349123,200,0.71059025],[219,-177.62438960842405,200,0.720295417],[227,-162.9942617123511,200,0.551116916],[232,-188.5706190680712,200,0.619432459],[236,-138.5363612803426,200,0.590331917],[240,-91.04958080933216,200,0.447762833],[245,-126.61185448878473,200,0.482886958],[248,-59.31637096486287,200,0.43798325],[252,-68.82109174477739,200,0.464039958],[255,-56.559142197099845,200,0.422408375],[259,-32.19722403807492,200,0.436420625],[261,-39.50776946669282,200,0.441139],[268,-67.80695602955655,200,0.414250625],[270,-50.96893117850732,200,0.434541292],[275,-43.55304966788856,200,0.344702667],[276,-26.26016870737635,200,0.375927625],[278,-14.19138807713739,190,0.397660708],[279,-16.561262380512517,115,0.321782541],[280,-13.916196401031783,137,0.411339875],[281,-5.000000000000284,51,0.356250083],[282,-3.4925484173835457,47,0.340775583],[283,-1.6341346054105088e-9,0,0.274031875]],"full_arcs":22226,"heur_calls":283,"instance":"XTW-n186","iterations":283,"labels_exact":2364268,"labels_heur":3196229,"lp_bound":27018.205636091432,"misprices":28,"miss_count":0,"misses":[],"n":185,"purges":11,"status":"optimal","strategy":"full+label_v0","t_exact":20.806203621999998,"t_heur":2.881423009,"t_lp":7.254466122000001,"t_reduce":0.002848622999999999,"t_total":30.987942375,"trace":[[0.001399958,225730.0],[0.016040458,188987.6666666667],[0.031716125,156656.00000000017],[0.046514917,125090.50000000003],[0.061313583,94013.71428571445],[0.075682917,79714.92857142874],[0.0913955,69259.50000000001],[0.108744,59134.84999999992],[0.124451208,54614.893518519326],[0.140452542,49832.045920459204],[0.159025292,49014.00000000016],[0.175953125,46708.62364580342],[0.195560208,46214.69854916711],[0.220000542,45164.506073144286],[0.239195667,45152.72312448913],[0.26849975,44299.75307068546],[0.285912708,43911.52048087237],[0.313710583,43454.61176087237],[0.34748525,42684.808712250604],[0.368764375,42381.64393985234],[0.403930208,41342.589302442524],[0.433473542,40458.70452807642],[0.462184167,39844.389802027334],[0.50972375,38988.4243160389],[0.552372375,38790.86271865819],[0.597983958,38357.186044944305],[0.636711042,38256.203079125415],[0.675972375,37586.78288109926],[0.707065292,37362.003520920975],[0.738141208,37243.46427358269],[0.785026792,37082.65937159981],[0.826182542,37010.79783018281],[0.863787583,36801.778709926715],[0.902305167,36670.601042458606],[0.962004125,36335.75419963594],[1.019735833,36099.626740753396],[1.071960667,36038.85956218401],[1.131655875,35938.35990182557],[1.198057417,35769.94285810204],[1.262818667,35639.6089464418],[1.309524417,35227.16468201639],[1.356185792,35022.57703328622],[1.388890583,34923.70594811347],[1.449559625,34699.39324760808],[1.497554667,34599.98531901533],[1.554942375,34416.405504506496],[1.584261208,34400.41184358532],[1.628808125,34352.656241625606],[1.7022285419999998,33970.28913926191],[1.76813325,33686.76843243098],[1.815232958,33604.20512573958],[1.886550625,33498.98018362055],[1.966903958,33200.546333282546],[2.017630375,32952.93399794384],[2.059309042,32892.599295795975],[2.129263667,32508.81716669402],[2.190114208,32295.305618747912],[2.241082583,32185.96677359474],[2.2913685,32128.141627107136],[2.345067042,31984.48235458501],[2.40095025,31792.79273290151],[2.4569887919999998,31705.210389257016],[2.499634458,31677.742484426635],[2.575572667,31380.140436215213],[2.654230875,31135.835519938144],[2.73675725,31003.177218567307],[2.7900692080000002,30960.146351358337],[2.835126292,30794.338458774826],[2.874911042,30681.12540238619],[2.936388917,30447.63179730932],[2.993391625,30291.10591346448],[3.031818667,30226.918166854364],[3.102744125,30076.891497411732],[3.155999583,30036.480696379807],[3.233272875,29870.769063172644],[3.304290375,29828.3394288422],[3.392896333,29786.33523190816],[3.488152833,29726.208463110812],[3.596189333,29625.777035484545],[3.658863583,29522.110068436254],[3.712585125,29448.507914667272],[3.751778,29409.468351578285],[3.801467208,29344.44903773487],[3.862791083,29192.158006603877],[3.9226652079999997,29090.794722380706],[3.974219708,29041.94330546448],[4.0305035,28936.212968751315],[4.113988667,28804.828641459826],[4.168436625,28773.36081551165],[4.213767208,28741.63258587407],[4.290045125,28645.808992250793],[4.358804417,28555.48356352321],[4.415749708,28463.579610809546],[4.465744292,28410.090336543584],[4.514366958,28384.789796569712],[4.5571835,28320.378106787255],[4.6017745,28249.82607379866],[4.653935875,28215.164184431556],[4.698514875,28184.37902905461],[4.750067458,28139.757925000904],[4.801365375,28120.05037596722],[4.861095792,28089.723854154105],[4.906584042,28067.11884091698],[4.963645125,28040.968493154294],[5.02657625,28026.46898526774],[5.08731275,28016.430485317833],[5.126047,28007.783270517917],[5.161876708,27996.854809868928],[5.203532708,27983.485365123368],[5.247089542,27973.11858743845],[5.287735875,27935.99528249181],[5.356047458,27912.85448938924],[5.410575958,27895.682172152243],[5.466369958,27890.200307688923],[5.524822042,27879.899646375754],[5.555499,27875.09002068135],[5.60855675,27865.92598995392],[5.639559875,27862.546785924274],[5.666911417,27860.906661037425],[5.6985322499999995,27856.6745274659],[5.717448083,27856.63543004443],[8.746949375,27791.122760764505],[8.782001625,27777.35569232605],[8.81358925,27770.776519538493],[8.854740125,27760.405803410176],[8.878705375,27759.1916842549],[8.90793375,27757.43164965526],[8.9249035,27757.354762051367],[8.947880417,27756.15600663909],[8.97053125,27756.00551646931],[8.994953042,27754.67292419455],[9.021552875,27754.27147724313],[11.499826,27718.24182934494],[11.536463292,27704.193251045912],[11.563363792,27697.302003325738],[11.591585792,27694.534011292715],[11.61210425,27693.21267156467],[11.635072875,27690.38953568339],[11.658279917,27686.539075468318],[11.6802785,27685.57597483922],[11.695658875,27685.575974839616],[14.369349042,27675.341682799466],[14.390136667,27674.24225304207],[14.408958542,27673.006107833917],[14.433915208,27672.57223178423],[14.451663458,27672.139418931914],[14.486224958,27668.457061728586],[14.514089333,27664.691557108188],[14.537190292,27661.67354077857],[14.562342375,27660.18154725069],[14.588038333,27659.990774779664],[14.608242708,27659.875894904497],[14.634444625,27659.103987323168],[15.812872167,27603.545573923424],[15.855868167,27588.807053283967],[15.899777125,27579.367672683034],[15.932576833,27574.281517756237],[15.965129792,27570.324314991438],[15.993966542,27568.041326700615],[16.01979625,27566.632360511976],[16.042503625,27566.424207144984],[16.061548333,27566.362026556362],[16.080179,27566.332469050772],[16.102809458,27566.204122525563],[16.1309845,27565.177151546082],[16.151755167,27564.543877756387],[16.185062583,27564.262146626468],[16.204751875,27564.05747229942],[16.220942708,27564.057472299624],[17.348722833,27497.17040703764],[17.3844045,27486.89846992268],[17.425681375,27477.513221328525],[17.467089792,27462.895722289963],[17.522359208,27459.259976360707],[17.536309958,27459.259976370093],[17.552989125,27459.25997637003],[17.567897458,27459.259976368136],[17.591736792,27457.659164919653],[17.610476042,27457.274580933066],[17.62846425,27457.05084122201],[17.651609458,27444.875735927315],[17.666674708,27444.875334441404],[17.681943208,27444.875334442193],[17.703882,27442.459879800397],[17.73709925,27427.44565201333],[17.753692208,27426.91494412641],[17.779719167,27424.9013733083],[17.802936583,27420.55833395866],[17.818037458,27420.558333964313],[17.835656125,27420.014454603872],[17.864552292,27418.151718858982],[17.883546417,27417.734292411813],[17.900625167,27417.640832333924],[17.9143875,27417.637102237542],[17.934412208,27417.09399800109],[17.955668667,27415.95426693458],[17.979902458,27414.049076449737],[17.995482542,27414.048589776416],[18.740723375,27366.734472239335],[18.767886792,27360.44439822451],[18.793080583,27358.932645025965],[18.825054042,27354.930403033693],[18.858206042,27351.06476018122],[18.876639333,27350.942144986264],[18.91327425,27343.283116398223],[18.938529875,27341.184736210842],[18.971914958,27338.561578002114],[19.003337,27334.082873401905],[19.01899825,27334.05015650386],[19.036227875,27334.04836643313],[19.818157375,27276.89467025674],[19.854768125,27270.238207293165],[19.879504083,27269.92296099659],[19.908821958,27268.699619969808],[19.930091417,27266.804812876315],[19.957675792,27265.194424329722],[19.978313583,27265.05598971893],[19.998506792,27265.001621874013],[20.014742875,27264.998492307022],[20.78308075,27254.374684681225],[20.806685875,27253.683613046247],[20.831345333,27253.169485385755],[20.859052667,27250.984460711385],[20.911463917,27250.80188886796],[20.925459875,27250.801888868336],[20.938709958,27250.801888867925],[20.952294333,27250.80151578823],[21.557158458,27212.01023271333],[21.579294708,27209.813175697847],[21.599456292,27209.225697740072],[21.617263667,27209.072009248146],[21.630400792,27209.067160438186],[22.276817417,27202.153245737925],[22.297082667,27201.517992950383],[22.317471,27201.15679137414],[22.332695958,27201.141185973764],[22.981345333,27170.082749031535],[23.0046185,27169.316283140655],[23.020136458,27169.283775494907],[23.035620542,27169.281798369935],[23.54664925,27115.521642232656],[23.577061875,27111.140130407028],[23.599836333,27110.668652390083],[23.618560167,27110.603325370368],[23.634684708,27110.60332537027],[24.148570167,27107.39859723276],[24.167529083,27107.03066207217],[24.18171725,27107.026231769614],[24.675896333,27087.014872918313],[24.697397333,27086.707653221198],[24.711328667,27086.706842392166],[24.725322958,27086.70559719542],[25.248248208,27063.719550802456],[25.277721375,27062.008182005084],[25.292092042,27062.008182003538],[25.750198625,27055.941656559447],[25.768490958,27055.934881081103],[25.786531042,27055.93075046168],[25.803964292,27055.928429995143],[26.293132,27045.85233805539],[26.312866417,27045.57953460735],[26.816022458,27036.900677512698],[26.830384875,27036.900677515765],[26.8443875,27036.900677515732],[26.8579785,27036.897763981273],[26.872287542,27036.89776398122],[26.88647775,27036.89776398127],[26.899499208,27036.897763981284],[27.3399535,27035.329882094316],[27.355834875,27035.307455642782],[27.831040625,27028.37220849166],[27.8473955,27028.262395516387],[27.8644545,27028.259930627595],[27.879783792,27028.174244561345],[27.897753625,27028.08832474744],[28.281326083,27025.002308447543],[28.689491375,27023.596061573848],[28.707458875,27023.567967923707],[29.149061,27020.762122717868],[29.503072333,27019.542005005],[29.948127625,27018.689161332135],[30.333320125,27018.274890847882],[30.70539925,27018.205636091432]]}


==> anc/wsp-cg/results/large.jsonl <==
{"avg_reduced_arcs":857328.0,"bks":41015,"columns":22160,"exact_calls":0,"exact_log":[],"full_arcs":857328,"heur_calls":238,"instance":"XTW-n936","ip_cost":709094.0,"ip_routes":935,"ip_status":"Optimal","iterations":238,"labels_exact":0,"labels_heur":74933470,"lp_bound":57250.035944113035,"misprices":0,"miss_count":0,"misses":[],"n":935,"ng_avg_size":8.0,"ng_wasted":0.0004583651642475172,"purges":2,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":213.85017316399987,"t_lp":85.99765208999999,"t_reduce":0.165539924,"t_total":300.246238416,"trace":[[0.036478333,709094.0],[0.266985541,660541.5],[0.473401791,633761.5],[0.703077458,597613.5],[0.926639958,559347.1666666666],[1.14927625,524629.1666666667],[1.376606708,492620.1666666667],[1.638306791,463294.1666666667],[1.915510166,441431.16666666674],[2.154763041,390443.5],[2.367715291,371978.5],[2.62020725,344404.5],[2.853675,318396.00000000023],[3.150696583,302119.2000000001],[3.436157041,278816.45],[3.784172375,271457.95],[4.098329,266797.9166666671],[4.476949375,255824.0984848485],[4.8882615000000005,245718.18181818177],[5.257853458,235982.0568181817],[5.544437916,228004.05681818182],[5.852293083,220575.8484848485],[6.214503916,207615.3484848485],[6.715190291,194410.3431372549],[7.049485083,187548.33333333334],[7.366183083,175363.86666666745],[7.648486416,169852.74999999997],[7.9335717500000005,161737.45],[8.215955875,159361.25000000003],[8.573552625,155446.18333333332],[8.941578416,142670.5833333333],[9.340832083,142171.08333332743],[9.699344,139866.76666666658],[10.163358666,137252.6348484833],[10.669173541,130408.26818181813],[11.04938075,130190.11010101014],[11.330959375,126082.79839181247],[11.654115125,125609.85462963177],[11.973183,120097.66666666663],[12.309615708,118725.3222222223],[12.776212291,116963.84462365595],[13.263809083,115313.0523809524],[13.548409833000001,115255.7041666667],[13.975387458,113329.94583333333],[14.437363833,112784.69791666672],[14.933841083,112282.33125000002],[15.482753791,111268.29845610098],[15.946031958,111170.97819626013],[16.722589791,110660.25864830427],[17.075941291,109738.26843416794],[17.576363583,108194.45288521271],[18.030282625,108040.83901566661],[18.50152225,107888.09568897302],[18.962619791,106244.90397644648],[19.483979333,103593.09136998748],[19.971927625,102077.51790294926],[20.608232333,101262.43108154697],[21.092217,99440.44386531501],[21.858936541,95817.40618786741],[22.428586541,95246.3648934993],[23.053895625,94929.57213156346],[23.559535541,94764.15476618058],[24.237109125,94652.78226028642],[24.858589708,94409.51020580708],[25.361201791,93817.72095422084],[26.12980275,92839.49359476882],[26.660648291,92456.60453072793],[27.253845083,91505.14990689835],[27.979450625,91489.11350259265],[28.693002708,90887.30572463277],[29.52016475,90185.78821134294],[30.513187583,87431.79933664665],[31.140820541,87045.83369687985],[31.884445541,86782.36158255939],[32.5011725,86537.5200454127],[33.150590708,86365.31318156057],[33.823535291,86159.12745087268],[34.591359791,83823.17836424371],[35.1240595,83501.13448915751],[35.718310458,83318.39829327202],[36.200269125,83290.08528289103],[36.868868625,82769.82649022034],[37.631075958,82057.60341381918],[38.553262166,80714.10473453985],[39.391385625,80208.24795660276],[40.364473708,79811.35220583099],[41.14400375,79234.61742172259],[41.739922416,79003.8969286539],[42.579145208,77855.30664162082],[43.107034916,77783.83334834751],[43.619299583,77627.35089898476],[44.267675625,77244.13316147494],[45.099011958,76434.58002319852],[45.793310458,73803.89702853118],[46.373849041,73650.65370708509],[46.846629458,73349.26042186384],[47.383812208,73160.95710234978],[47.795468333,73160.95710234978],[48.615046708,72399.64057400689],[50.162700041,72173.25311255935],[52.091129208,71682.26262435546],[53.20608775,71625.70362269723],[54.527983666,71437.97736903762],[55.908191333,70922.06538769508],[57.016484416,70836.16972062075],[58.039802708,70743.0920068534],[59.215257916,70220.34186847106],[60.547672583,69987.39008790524],[61.992985291,69874.53363935411],[62.999715,69812.02570277518],[64.446237333,69620.79441734173],[65.753679833,69590.42913537177],[66.765838416,69540.31799729861],[68.44064075,69389.05569492879],[69.492682875,69388.07369154994],[70.644241333,69273.06325225174],[71.517150708,69267.89417073938],[73.370738541,69203.51196097139],[74.696479625,69153.8006865723],[76.419553125,69045.95656611459],[77.372031625,68969.76366386113],[79.548995791,67870.08200485456],[80.996616291,67735.15915513122],[83.48209275,67499.86633470982],[85.131500916,67372.74244933094],[86.697851875,67308.37441976527],[87.872774125,67289.65592525149],[89.39870425,67202.3796481632],[90.866215291,67095.28310993235],[92.966230875,66969.65349879178],[94.070030666,66854.77822963112],[95.554577041,66781.45151553203],[96.460787916,66767.62063811989],[97.537977791,66748.89685226548],[98.760029458,66704.62051884115],[101.004524875,66111.94158379569],[106.030018208,65831.03301693655],[107.611567916,65584.00003035396],[108.62886575,65514.85451327447],[109.511306666,65455.38900013898],[110.563231583,65405.3036620898],[111.738331791,65371.64872448933],[113.230099791,64365.149597142125],[114.58726525,64323.44158469465],[116.02343375,64143.33761044877],[116.642463541,64111.913359835584],[118.567379583,64010.66063141316],[120.200088375,63900.938406689405],[121.45361225,63786.273913550154],[124.158465416,63531.62584115884],[125.867650375,63481.12075529784],[127.239805541,63397.4986269509],[129.229999125,63225.274204528505],[130.35340875,63187.2578031327],[131.570023,63161.59683464811],[133.978951083,63017.621837045735],[136.4808,62797.97568905889],[138.244969166,62697.62798451352],[139.810085791,62677.55492920438],[141.498860666,62612.255001045094],[143.084655125,62585.08691249673],[144.370314958,62531.5051145101],[145.966992708,62502.45889801731],[147.649212375,62456.008526444246],[149.781772083,62241.71462973867],[151.048959666,62179.90799984873],[152.649416291,62119.00757111242],[154.43232575,62013.06148892601],[156.318815666,61925.92666481709],[157.6946755,61874.30943335425],[159.046210041,61817.524110815895],[160.62852025,61743.734628120015],[162.303340333,61706.81732184358],[164.429726791,61529.291236142235],[166.065341333,61481.917941250445],[167.649579,61398.82330966791],[169.491132666,61262.625321548316],[170.782209833,61151.149518304715],[172.341262041,61089.426063481544],[174.115239875,60979.47377651079],[175.133575083,60953.2362643047],[176.691896458,60907.155894491334],[178.971118625,60722.957880965805],[180.427320625,60626.23252239998],[182.040735,60575.474582306],[183.450359208,60539.89418768488],[185.24045875,60466.32215294887],[187.393242791,60380.341286758056],[188.612544375,60362.191165091994],[189.943619416,60311.775686336056],[191.470949041,60246.199607538074],[194.298178916,59946.66708220724],[195.710664083,59870.24907226629],[197.043178291,59802.89645782109],[199.233060333,59682.75157266397],[200.768949,59627.12265364273],[201.617203791,59613.509223225905],[202.881589416,59586.22205912447],[204.757327291,59518.01343811144],[206.498208583,59502.48193099915],[208.346551291,59431.158415953985],[209.963300958,59368.175008757964],[217.323513708,59319.88886578875],[218.883035708,59307.87210133392],[221.174914166,59281.36818284196],[222.550744541,59256.85265782546],[224.036528166,59218.86308925093],[226.24517625,59132.94268440773],[228.282109083,59107.233173780085],[230.740312708,59088.233838496504],[232.575743583,59067.5741387658],[234.6415685,59037.23669547759],[236.86636775,59022.909863273686],[240.186637,58711.5495274807],[242.473423875,58700.28946290842],[245.74111075,58557.33452168536],[248.583114833,58537.43609184703],[252.075277333,58367.34544441374],[253.751435916,58351.1050133214],[257.369676541,58239.10002084062],[260.00217625,58208.498014544115],[262.781361375,58154.147200334046],[264.880291333,58140.01646698383],[268.516937958,57970.13820161759],[270.916684541,57936.91174715381],[273.150068791,57911.08732264415],[275.50081175,57872.26130899185],[277.416690333,57846.36700217707],[280.069283958,57798.938226840924],[282.375958708,57749.70619172344],[285.033382458,57665.40069925831],[286.24195225,57634.16605767629],[287.594089833,57597.89493819534],[289.36224575,57562.497054082814],[291.907973333,57451.31725349568],[294.032133083,57332.90883217146],[296.111756125,57291.535605344565],[298.284315208,57250.035944113035]]}
{"avg_reduced_arcs":814762.0,"bks":48209,"columns":23840,"exact_calls":0,"exact_log":[],"full_arcs":814762,"heur_calls":179,"instance":"XTW-n916","ip_cost":1385782.0,"ip_routes":915,"ip_status":"Optimal","iterations":179,"labels_exact":0,"labels_heur":71792200,"lp_bound":88209.08759074827,"misprices":0,"miss_count":0,"misses":[],"n":915,"ng_avg_size":8.0,"ng_wasted":0.017017954722872757,"purges":1,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":168.56439379500003,"t_lp":131.75193748699996,"t_reduce":0.10769040499999998,"t_total":300.576555417,"trace":[[0.0361145,1385782.0],[0.316838875,1333184.0],[0.602048333,1303460.0],[0.882027333,1236242.0],[1.1516385,1186194.5],[1.420298833,1134771.5],[1.6885035830000001,1074226.5],[1.948987417,1024005.5],[2.221486792,946299.5],[2.487505167,894849.0],[2.781559042,833334.0],[3.037271375,792550.0],[3.339581292,748018.5],[3.746698417,691524.4],[4.134602833,632277.9999999999],[4.485890083,577155.9545454545],[4.8435555,542386.0795454547],[5.201687167,515528.12121212133],[5.518173917,467487.4545454546],[5.889672167,403388.75],[6.243902083,376284.08450704225],[6.685532208,345699.69170579064],[7.095701875,323070.18333333347],[7.522812625,311930.046875],[7.889300083,301579.875],[8.247103083,280283.2181715575],[8.598858,259762.04976252152],[9.098830208,242853.32142857267],[9.558438042,220380.73349596513],[10.037371125,205926.2232540246],[10.535467958,193706.85606060683],[11.079191167,186243.49456521217],[11.6711195,180197.99740759653],[12.197158542,179236.09390505904],[12.7981385,169401.4072774071],[13.44701175,169401.40727740675],[14.390836208,165711.03479154297],[15.01930875,165711.0347915428],[15.832309042,164049.55957349477],[16.663238375,162545.76536582224],[17.288924375,154343.04633384047],[17.889714458,151455.60184063594],[18.481789542,149526.51227488957],[19.243805583,147063.55900429827],[19.918772792,146584.99005524436],[20.782062958,143403.4869668357],[21.830462917,140989.7734395447],[22.874875667,140561.08122404566],[23.679166458,139451.9905664914],[24.692771792,138700.40108987814],[25.437610875,137734.5385883507],[26.348429083,137124.71929616967],[27.405387833,136728.0902566209],[28.389276833,133482.89642401677],[29.368100917,133295.55160183526],[30.446134792,132641.34433197754],[31.344429208,132430.64191059617],[32.159441292,132258.39012975845],[33.248123792,131210.30446671264],[34.120129208,130622.08434677622],[34.879049667,129123.98268951486],[35.884678458,128543.631413398],[36.653090833,127916.98110403265],[37.490544417,127589.72447679186],[38.522965208,126129.98023367643],[39.494001333,125627.2304366194],[40.814198125,123193.94698380567],[41.786814583,122850.03738981322],[42.591522875,121334.31613707228],[43.4379775,119564.32363094983],[44.192921,119237.5835712604],[44.913581208,119101.45772099297],[45.706163083,118723.4563000802],[46.616848,117930.79753700664],[47.504971208,117108.15524125732],[48.921263833,116073.55556325761],[50.903743208,115551.47911605837],[53.055698458,115178.78547791576],[54.558200542,114971.55186002734],[56.358159958,114542.3975071297],[57.725799208,114301.26644570955],[58.599920333,114005.6424762706],[60.391289708,113512.44332018051],[62.113258875,113215.81672613636],[63.84941625,112803.59976567731],[65.485917875,112709.76613766681],[67.050610292,112613.01411031178],[69.016356792,112274.08257173806],[70.603887833,112079.55516032681],[72.966393667,111754.38844516758],[75.026832583,111676.97155851174],[76.904041792,111219.43707042497],[79.023364417,110933.60778311515],[81.048421125,110491.54292035688],[83.39124,110270.13838854813],[85.349342917,110116.7796215809],[87.76195425,109671.3194677092],[89.428159125,109401.59404485444],[90.988102833,109188.16189993492],[93.732674875,108616.17858583943],[95.730848083,108095.79682567745],[97.816389583,107726.6382897689],[100.298793792,107338.68128322445],[102.2155185,107190.4851574409],[104.275076708,107008.28095285309],[106.954232333,106267.80354361687],[110.229374708,104797.33443378066],[112.087491,104597.39260740424],[114.317175125,104398.30565520849],[116.050297083,104307.35874198041],[118.81189225,103871.04832083748],[121.988694042,103278.91488981168],[124.316155,103051.02680164287],[127.000248875,102516.018446534],[129.114940583,102348.50774788545],[131.855246042,101935.4505399021],[134.846726292,101608.88555935139],[137.422687208,101379.28743895388],[140.879738917,100777.55526427287],[143.471293542,100472.01781176071],[145.631062,100286.46956990872],[148.123982583,100046.73239917986],[151.003931833,99562.65752155992],[153.043969708,99438.50096300882],[155.608795042,99146.96215095012],[157.738152,99007.18350523755],[159.7254575,98658.54156385054],[162.053466708,98062.14828844448],[164.430003208,97872.72440344449],[167.242510667,97454.42171872215],[169.046203458,97331.16629943653],[170.853767958,97173.36599217214],[173.045346083,96728.41965346156],[177.890243458,96635.04535105615],[179.371232708,96355.27929123938],[181.141542708,96143.54653110303],[182.540871625,95953.24893758947],[184.194918708,95671.9837248628],[186.1417435,95332.24575855608],[188.74234025,94889.25063744928],[190.355503708,94778.00715405807],[191.925455958,94631.86151238959],[193.074623292,94561.6419428559],[194.872801208,94353.5579248184],[196.758444167,94236.21289796315],[198.405544958,94030.9312385004],[200.585401125,93774.7308722983],[202.519630583,93622.40548626818],[204.19732075,93424.6194540174],[206.408428042,93223.28616811664],[208.154656167,92958.22354438386],[210.157108083,92715.64463226566],[212.811368167,92520.21003217234],[216.852122417,92290.3109761148],[219.853092667,92031.61066946981],[222.432050333,91879.89997424728],[223.976428875,91823.22431448285],[226.484658,91618.57677568641],[228.999521958,91530.73604672754],[232.660323417,91380.11194378442],[235.2341775,91271.43862009633],[239.317958333,91038.0530366579],[243.172136375,90810.4239485125],[246.399736958,90714.92525608036],[249.031045708,90641.29507148334],[252.042176417,90596.71581826097],[256.35907075,90346.21471771869],[260.92142925,90107.62710741616],[265.843497458,89872.21310778041],[269.305760333,89727.63765172935],[272.390737583,89674.98769064776],[275.233171667,89612.85904800777],[280.652203208,89368.38520650727],[284.424358208,89228.0946829592],[286.393731083,89190.68505773324],[288.843683208,89127.53215464453],[290.521441375,89096.71564283907],[294.752065417,88469.15370079303],[300.106981125,88209.08759074827]]}
{"avg_reduced_arcs":410472.0,"bks":62364,"columns":15488,"exact_calls":0,"exact_log":[],"full_arcs":410472,"heur_calls":247,"instance":"XTW-n819","ip_cost":409123.0,"ip_routes":478,"ip_status":"Optimal","iterations":247,"labels_exact":0,"labels_heur":27075562,"lp_bound":74556.20406233626,"misprices":0,"miss_count":0,"misses":[],"n":818,"ng_avg_size":8.0,"ng_wasted":0.27191756898358366,"purges":3,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":82.81195420400002,"t_lp":217.54262683799996,"t_reduce":0.082200419,"t_total":300.627615625,"trace":[[0.032114375,698962.0],[0.19298275,672276.0],[0.344733084,647508.0],[0.487012459,629726.0],[0.644872292,582987.0],[0.786513792,539634.0],[0.936051584,521809.0],[1.078948834,484493.0],[1.228750375,463917.2499999999],[1.381092792,446606.75],[1.542207084,407321.8333333333],[1.71336775,375885.99999999994],[1.876208084,349744.70000000007],[2.019815875,333677.7916666666],[2.178273625,314800.4250000001],[2.349286667,298230.7361111114],[2.512833875,277787.19444444455],[2.688546167,271050.67953216366],[2.853295584,260912.94842105274],[3.04024,232028.36666666708],[3.232604917,224309.37555555545],[3.423447584,216529.07335518466],[3.649079834,199901.31777437674],[3.853628542,190532.0115527443],[4.070888125,184147.85819990866],[4.312463584,165171.12981629453],[4.561557625,158793.6631031462],[4.794454584,157150.85379742255],[5.057555542,146704.51047903477],[5.330257959,139002.4039102713],[5.582500834,132715.5695867265],[5.806736459,130631.92500142146],[5.981665792,130631.92500142138],[6.24952225,126474.11379971326],[6.546897542,125954.96468967595],[6.739496875,125829.44325153698],[6.951932667,125685.9887728656],[7.159486792,125464.58824371929],[7.511930084,122322.68815915125],[7.751151125,121919.30232883204],[8.0483655,121103.8007715135],[8.294333334,120990.07318916773],[8.564717292,120508.78547386109],[8.835101167,120332.11239578572],[9.177323625,119734.96544472688],[9.511854,118689.99014716834],[9.8332885,118221.31585328636],[10.178375875,117928.92196567605],[10.52707475,117633.82236774436],[10.773551375,117401.71102786975],[11.111554,116767.7722930044],[11.379469917,116600.40485888395],[11.754023834,115865.93689393785],[12.115109625,113958.41506258631],[12.422998709,113694.45851086098],[12.798056375,112881.75157959752],[13.107318084,112664.71038823387],[13.336689459,112649.10754317441],[13.660486125,112206.4515988652],[13.949756542,112050.89331693512],[14.32571925,112013.86302469014],[14.813009584,111704.2387433415],[15.115626542,111678.06249247896],[15.416860292,111637.03633652726],[15.816494,111410.03818741745],[16.356699084,111189.62637035367],[16.864666917,110811.91367869727],[17.671667625,108410.4060243539],[17.9700075,108176.97130666711],[18.39618325,107757.48131620564],[18.82237275,107425.8855800702],[19.402367792,106849.747050332],[19.96921075,106514.00416622561],[20.467010375,106351.6103725789],[21.094240042,105700.94597863549],[21.807415375,105068.81458188678],[22.455572792,104575.80101292953],[23.227820459,103898.2845936947],[23.838927375,103628.25766052595],[24.371986959,103487.65676256876],[25.388437459,102760.37681730959],[25.968618792,102602.15921597577],[26.778898584,102135.43955437579],[27.781774084,101349.36404304138],[28.333758541999998,101210.15323197396],[29.222699834,100877.78309964703],[30.345827625,100272.23069219227],[31.192068875,100001.64946719332],[31.964550959,99377.3777856716],[32.442252875,99252.02246751495],[33.508622125,98494.75496485042],[34.08559275,98266.71734186362],[34.497612792,98187.76104892275],[34.97547275,98089.15928845221],[35.514572,97988.41726740915],[36.383069334,97265.59744588283],[37.277613625,96656.04483403507],[38.060019459,96538.68997183641],[38.549232625,96456.97600165819],[39.248803167,96229.63070578816],[40.580365834,95958.41604381075],[41.167373834,95852.73371698425],[41.867742834,95585.59638469832],[42.578903709,95364.43378762767],[43.294990042,95106.1270123821],[44.13787275,94800.6913886685],[45.050969292,94510.11318988712],[45.857804667,94289.46842036632],[47.037182667,93360.68209644567],[47.556842417,93238.18251665955],[48.373128834,93085.44977701636],[50.7039535,92570.23150584238],[53.247393375,92179.42229985104],[55.264908209,91814.36103316562],[56.536820334,91660.78910261166],[57.556268125,91578.70757961055],[58.435208917,91432.84573429856],[59.292838875,91353.82930358857],[60.998168292,91138.03154153837],[66.786907625,91101.83442733785],[67.628338042,91042.47642602965],[68.609701542,90999.57484292511],[69.942234542,90792.45093175357],[71.173185334,90598.6831360098],[72.349321709,90456.25728463422],[73.431450209,90371.16586470102],[74.764885917,90241.5037958459],[76.08660575,90021.52396596779],[77.143371209,89933.88855396812],[78.818834167,89658.6219893242],[79.901312417,89525.11638451467],[80.979659875,89395.66172844006],[82.50845825,89187.21867967736],[84.412626959,88708.0732568855],[85.526952209,88610.607300934],[87.142170667,88371.03561809221],[88.245916917,88227.37789847126],[89.25319575,88147.5238148673],[90.451673,88011.6807890473],[92.9670135,87637.75979326537],[93.840597292,87568.44093113263],[94.7604415,87497.39779293002],[95.861311792,87387.16525530213],[96.815609584,87325.65728346808],[97.887614292,87272.2232824731],[98.897160042,87206.75285329964],[100.075626459,87125.0773364839],[102.3937115,86814.67535422076],[103.597122459,86694.41396873118],[104.607939834,86616.60409020403],[106.875480209,86285.03738827958],[109.044840667,85943.31850317097],[110.37939275,85850.0715738796],[111.446714709,85795.60203203902],[112.824806667,85707.14249483425],[114.583799125,85552.03925200614],[116.221833417,85406.41720386772],[117.729705125,85297.46146292464],[119.025944834,85259.4152756822],[120.450657167,85173.59779613116],[122.044468875,85098.50979028369],[124.356214167,84979.62860114904],[125.873162709,84894.50429457167],[128.97406225,84473.69169734948],[130.363634625,84385.07129945653],[132.02550275,84290.31663449081],[134.212672584,84218.6518532465],[137.723477375,83842.18959371421],[139.272634625,83756.70993082519],[140.650255292,83690.21435800532],[143.122202042,83487.34961134319],[145.866814292,83282.74117772616],[147.247771834,83204.07370742419],[149.253764417,83001.5332275493],[151.915596167,82725.3437278437],[154.665168875,82441.73191079755],[155.628011334,82405.59123566678],[161.957682042,82360.03179481563],[163.22928525,82204.25882712894],[164.773672834,82072.30966266754],[166.492504542,81858.6323845799],[167.869968667,81765.08005047317],[168.926834542,81681.5043462527],[169.650503209,81619.47802062052],[171.361329625,81339.78465758848],[172.382298292,81205.1173151491],[173.9492745,80986.62679004691],[174.665292875,80953.71225358828],[176.217131417,80708.55130273415],[177.044862625,80655.30070420918],[178.527330917,80488.24752727972],[179.601590042,80416.33186248207],[180.681028834,80352.06631678241],[181.733777459,80266.95728064861],[182.462548584,80234.97727505019],[184.145833167,80079.8329375115],[185.359478375,80020.17887589875],[186.46349575,79947.2554440869],[188.142086625,79822.85227495074],[188.966640584,79784.64846367431],[190.976590584,79497.60126725872],[192.045480167,79408.75713173537],[193.389329,79322.55323872688],[194.644707542,79230.51871553842],[195.707071292,79182.85276854593],[196.766937959,79144.55563928784],[198.799632917,78996.62207671275],[200.050284959,78943.98684025854],[201.267065584,78901.33362322499],[202.758982334,78825.23457248932],[204.338528417,78734.22954602279],[206.676320709,78573.73539973036],[208.174811375,78464.82280263296],[210.298592417,78307.86795933866],[213.171762542,78138.51155851738],[216.411677209,78032.29619816216],[218.764840417,77913.26885744616],[220.71115575,77831.26334864699],[223.00525275,77705.62387384416],[223.990171375,77666.83163606253],[226.945441042,77459.78633587254],[230.205151959,77311.83032551307],[231.901519792,77271.01007533686],[235.190468042,77155.60641946916],[240.787670875,76851.07839087163],[242.905089584,76805.33342930432],[245.36470625,76745.97056936329],[248.820998959,76646.41140754921],[250.816887042,76591.89541057062],[253.894492959,76475.31977233388],[258.493053459,76252.28432708411],[262.578220417,76041.48638691104],[267.361995042,75813.11461709694],[269.720226459,75733.00294943084],[271.561910417,75667.16696005403],[281.597548959,75637.54787643964],[282.796814209,75599.7569377836],[284.603996125,75509.5977579313],[285.480066084,75467.64282146357],[287.434794875,75255.45831543581],[289.198788084,75130.50338524193],[290.223469125,75106.97653572445],[291.666757042,75002.39290914057],[293.646446792,74849.89981031686],[295.747082,74681.56016285978],[297.986315167,74580.32199711866],[299.966749875,74556.20406233626]]}
{"avg_reduced_arcs":13753.490196078432,"bks":209992,"columns":20654,"exact_calls":0,"exact_log":[],"full_arcs":386422,"heur_calls":306,"instance":"XTW-n979","ip_cost":839236.0,"ip_routes":429,"ip_status":"Optimal","iterations":306,"labels_exact":0,"labels_heur":5994502,"lp_bound":250140.46712010785,"misprices":0,"miss_count":0,"misses":[],"n":978,"ng_avg_size":8.0,"ng_wasted":0.33976044405492256,"purges":3,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":2.762424625999999,"t_lp":234.300482584,"t_reduce":62.770557185999955,"t_total":300.143660416,"trace":[[0.039307791,1808628.0],[0.199247916,1741888.0],[0.332100083,1688641.0],[0.444887416,1610513.0],[0.587189625,1544810.1666666665],[0.71997925,1323388.9166666665],[0.856368375,1202632.282805429],[0.989303333,964523.1666666663],[1.10534675,825061.5520833334],[1.2240986249999999,758128.6666666665],[1.343443208,705210.125],[1.4681265,646779.8],[1.6079032500000001,642028.5142857142],[1.7483512079999999,613374.8673267327],[1.868679083,599434.1687041563],[1.999207083,561548.8384920636],[2.114418458,548581.5857142857],[2.247310375,525726.9222962876],[2.3806490829999998,519855.07745442464],[2.517531958,489280.6057946594],[2.661269416,473290.6813111052],[2.793652541,468271.01920728316],[2.941781541,447945.9344823811],[3.0698105,446496.1266565504],[3.236911666,430003.65911803185],[3.423887333,426681.20278681227],[3.57947775,425884.1232457105],[3.757623166,424686.2123078001],[3.946185083,409898.51382602286],[4.164699416,403702.0088144774],[4.393763875,393553.9015975578],[4.681051,374769.2679536587],[4.839582041,372997.0486955794],[4.99295225,372691.6270008314],[5.189922458,370581.74560563156],[5.339583208,369969.4628368311],[5.491461916,369627.9791285054],[5.746224125,367635.925917507],[5.908158875,366874.22223701025],[6.28342175,350613.19858317677],[6.7881275,339739.87010220625],[7.1199045,331525.8150534952],[7.456706458,327515.4728871736],[7.799168291,318815.22389819776],[8.140390958,314779.8902347747],[8.344800416,313705.91055808694],[8.636000166,309867.79238100676],[8.896213375,307520.76266083756],[9.259478625,306104.6904850052],[9.617890833,304282.2215423785],[9.897347833,302711.0491437399],[10.317601125,300608.35233019385],[10.537655166,300213.2455872356],[10.863709583,298344.559418403],[11.116241416,298038.3308801571],[11.452097,297090.1925645622],[11.659601625,296902.43459633196],[11.875256208,296453.492817015],[12.250780291,295063.47121199826],[12.501546708,294901.2319636659],[12.800558708,294658.65761113033],[13.094790083,293511.87495306204],[13.526060958,292290.02565905574],[13.802092208,291900.42269711307],[14.030744208,291778.6451029962],[14.524650541,291083.0901118478],[14.817125833,290892.10015022755],[15.1588405,290666.2430003905],[15.562610208,290271.6632016817],[16.263631375,289253.34382942313],[16.690537208,289019.81677854346],[17.383328916,287349.52031882294],[17.863749916,286737.3107300898],[18.430580416,285863.0535286878],[19.231848375,283688.29654481326],[19.636199583,283514.58292408165],[19.940737041,283323.03877405304],[20.293791375,283128.7997041426],[20.916097458,282687.87839742313],[21.373213333,282455.9870833555],[21.8464485,282286.0617204819],[22.308632,282153.4381855213],[23.164627166,281576.7058330585],[23.590963708,281450.23935384373],[24.548003833,280629.6606832529],[24.942532583,280542.4322398713],[25.469367666,280331.2765592695],[26.058410416,280085.4818089498],[26.549120166,279910.7708452243],[26.897933708,279857.32687525573],[27.198795541,279826.17088061164],[27.558769083,279796.1054124979],[27.889163125,279381.5236437823],[28.2731515,279285.4799795757],[28.701432708,279189.989905776],[30.228438541,278477.39318577474],[31.406778541,277531.13090715173],[32.668228333,276417.5068934352],[33.876581125,275554.99199096364],[34.3133875,275353.10358515824],[34.664062166,275265.620791168],[34.841564541,275264.396896103],[35.317940583,275123.79040622315],[35.645143041,275103.41160317586],[36.038407833,274997.1132445673],[36.373329958,274944.7621232718],[36.83584375,274849.167394823],[37.239755958,274783.1292512063],[37.703221958,274701.4743600536],[38.173485541,274657.0716443536],[38.60509125,274612.0188080733],[39.620581125,274276.9705170083],[40.353561,274189.7533167714],[41.400764166,273548.5137116463],[41.826879458,273369.5436712209],[42.409712458,273053.88684090023],[43.4830225,272337.40192820906],[44.525857083,271662.6454772376],[45.183583375,271340.73641317413],[45.705139416,271119.06269738154],[46.694592791,270587.62938404136],[47.636169583,270195.41855306056],[49.705279958,269186.5381714323],[51.0377185,269019.7265295467],[52.911265541,268536.6056281254],[54.394180916,268261.72162596387],[55.410497,268147.1019229185],[56.745228958,267940.11403301766],[58.113201583,267540.09698074625],[59.80703775,267030.06109467306],[64.302144,265475.11586323235],[68.754657291,264484.83518117276],[71.423132666,263927.1188515627],[73.442160083,263667.3257618829],[76.687425916,262993.20940136747],[77.758842875,262915.0668760539],[80.058349291,262618.2456207099],[81.704263625,262468.43466914835],[82.970406166,262412.0308904177],[85.177974625,262230.33428614977],[89.014806208,261541.1439311711],[91.077431291,261356.40734201856],[101.25013425,260788.4387369114],[103.701569541,260257.15767802228],[104.644379,260174.59094112666],[105.510257208,260132.36197096633],[106.403637,260077.94115945548],[107.567681625,259964.47119310082],[108.455839125,259924.50442344448],[109.225314708,259880.77106026374],[110.35507,259758.28930409433],[111.65632225,259563.52984219568],[112.1996045,259535.0757677682],[114.465332,259156.92959918457],[115.08936225,259121.7926575973],[116.095412916,259013.18422256163],[117.38418225,258924.3813002295],[118.292186041,258881.32697900827],[119.040291291,258861.8198848995],[119.879745666,258837.53675676478],[120.807935166,258788.85972321976],[121.599846625,258760.60378620465],[122.405572916,258747.62371506548],[124.697117583,258526.1279117292],[126.1782295,258408.08936254322],[127.175266416,258344.81514222044],[128.621341125,258264.62584672865],[129.780643083,258179.75738320698],[130.438214625,258138.02583255363],[131.6213985,258075.73078952797],[132.763515208,258032.27458363972],[133.582801791,258016.81577698723],[134.364136208,258003.8316368451],[136.109523458,257900.91825224124],[138.955664583,257389.28885214528],[141.993290541,256995.9666270882],[143.9543985,256813.68576890972],[145.604395375,256687.23679422188],[146.585758208,256667.46872981073],[147.774486541,256598.7197100986],[149.531838375,256309.37901739802],[152.73522125,255799.73563387862],[154.355314958,255628.66363908557],[155.58631175,255542.86155065664],[157.525787708,255316.35613251827],[158.701079458,255186.32079645607],[159.877252166,255102.5721448049],[161.235568125,254983.62980922792],[163.977974958,254601.73050312226],[165.43274275,254541.80855721503],[166.733167458,254435.57544449074],[168.637521666,254254.57822933828],[169.265286833,254243.0027541183],[171.03012025,254076.32860239962],[173.713724708,253746.08616107327],[175.452186333,253598.05528435073],[176.88923025,253521.22675819878],[177.98701475,253466.21551585532],[178.649342625,253453.88100532803],[179.809054625,253396.04853909227],[180.753730916,253361.97785516817],[182.040478458,253271.17802492922],[183.832927791,253159.64181586093],[185.162221916,253091.05894916574],[185.829696541,253068.75488721352],[186.254278333,253060.84535468227],[187.1237955,253012.0509469348],[188.813001416,252937.59577256176],[189.365542125,252923.6017225548],[192.010103125,252652.73198606173],[192.178866708,252652.73198606126],[199.59916325,252646.07671277435],[200.213417375,252618.15833611024],[201.463661041,252454.8644295144],[202.533037291,252297.29193153983],[203.147711333,252241.61125635658],[204.388874583,252063.1791974949],[205.095701375,251976.1873935593],[205.869329916,251952.92883537294],[206.445234125,251925.39343459945],[206.929826833,251900.5562603329],[207.632110416,251872.46524935184],[207.92594325,251871.68092036815],[209.463474625,251658.76318699104],[210.498583958,251589.05444487755],[211.000464875,251575.10870165387],[212.135103541,251526.490977101],[214.1057965,251468.46701482387],[215.566218958,251441.78007788677],[216.13833025,251435.84565684496],[216.628772583,251432.04369139773],[217.430741125,251410.72668131467],[218.770917041,251366.15410673298],[219.79493175,251347.1693575787],[220.204378583,251346.19601286188],[220.727358083,251341.7839182579],[222.29657,251272.82454698105],[222.854103541,251253.84837580353],[223.680432583,251221.3661747248],[224.540516833,251177.3215029976],[225.82474975,251114.47171386937],[227.9921725,251055.20487350086],[229.377991541,251022.46672863272],[230.454896333,251002.0459146611],[231.510041125,250991.17812693122],[233.34325575,250931.719186723],[234.312962125,250913.8529715342],[235.104826125,250901.86507396473],[236.021478791,250892.6870036065],[237.251439583,250871.3164555513],[238.102714916,250861.1684015449],[239.050344875,250848.4600541973],[240.390440541,250826.02076697937],[241.732282166,250803.8757316806],[243.594215875,250767.13269647333],[245.782551791,250718.17418274857],[247.133717583,250700.76881423232],[247.912849041,250695.8574458773],[249.050550125,250684.39007102867],[249.755478875,250680.42858482286],[251.375014791,250662.8844626081],[252.413740166,250650.71868564334],[253.90524375,250625.50248038623],[255.346308541,250598.93002023522],[257.236255333,250570.55000082424],[257.887661291,250567.55130250848],[259.026097166,250551.90791275766],[260.021344125,250546.11466670444],[260.868456708,250539.33039779752],[261.527745625,250537.37967348623],[262.406655583,250531.4387290516],[263.719620791,250518.51208511888],[264.971258666,250506.30892157872],[265.704778708,250503.56589046217],[266.325229666,250501.2708635431],[267.578277,250493.6534551001],[268.521100375,250484.93237494584],[269.874932541,250472.04511614278],[270.856580458,250462.15435441927],[271.743810041,250456.10654163247],[282.909351583,250446.77563676424],[283.298990166,250446.7756367631],[283.865824166,250437.04659113626],[284.431716958,250431.07427013598],[285.525739166,250383.812604752],[286.102688083,250377.06685571405],[286.606982708,250367.96268968916],[287.524679708,250335.73046614503],[288.413232166,250298.05456516644],[289.283036041,250267.97531290658],[289.825418208,250256.1804516288],[290.134837208,250255.9852588738],[291.083881125,250236.88726265763],[291.64592625,250233.82263785272],[292.166445125,250228.14017465225],[292.626794791,250223.40884152855],[293.054228041,250222.34488778817],[294.117348166,250181.80208055014],[294.883057708,250169.86326690967],[295.289223041,250167.82859844936],[295.896983833,250155.45145620962],[296.366638541,250152.37807258696],[296.915914708,250148.42262828824],[297.715736708,250145.27595339637],[298.795885541,250142.88169345845],[299.70107125,250140.46712010785]]}
{"avg_reduced_arcs":12629.342857142858,"bks":64432,"columns":23680,"exact_calls":0,"exact_log":[],"full_arcs":511471,"heur_calls":175,"instance":"XTW-n856","ip_cost":197055.0,"ip_routes":177,"ip_status":"Optimal","iterations":175,"labels_exact":0,"labels_heur":7647492,"lp_bound":71392.61208721399,"misprices":1,"miss_count":0,"misses":[],"n":855,"ng_avg_size":8.0,"ng_wasted":0.21136173767752714,"purges":1,"status":"heur-converged","strategy":"rc8+ng8","t_exact":0.0,"t_heur":3.817958549000001,"t_lp":287.2116862529999,"t_reduce":11.988347209999999,"t_total":303.192744125,"trace":[[0.031629917,690720.0],[0.132257625,641842.0],[0.194060209,590956.5],[0.26708725,527871.5],[0.332769167,461635.5],[0.39727625,426408.5],[0.458176084,385904.9999999998],[0.520099834,353090.8333333333],[0.591756209,307831.1666666667],[0.650318625,271087.0],[0.710169834,235115.0833333334],[0.779808042,216508.0714181285],[0.833224042,213381.44166666624],[0.904466209,182514.21017388089],[0.965406542,172455.7],[1.040939959,165803.81242726528],[1.106255167,160538.94671150573],[1.192095084,155111.7337332055],[1.276238,148405.13910256405],[1.3793267089999999,142887.94501209183],[1.465582459,137188.25371503498],[1.547492792,136107.17848164748],[1.6439807499999999,135561.99902243912],[1.7623145839999999,128084.58313465866],[1.875622584,125055.75570204531],[1.951994834,124559.64836381591],[2.027681834,124237.37167271494],[2.143943459,121619.90075400213],[2.259722209,119416.37344333422],[2.387673,116063.61364869984],[2.501748875,115370.9973396577],[2.668535125,114222.3205903042],[2.93616875,110321.4156258705],[3.156990084,108398.21594481148],[3.463757042,106728.70063283319],[3.71505975,105583.29328103649],[3.882494,105140.8836184217],[4.237341084,103475.7653632734],[4.461316375,102937.88441705293],[4.673170584,102488.99405057286],[4.977164084,101547.79740740938],[5.258733167,101039.0859941984],[5.403560792,100896.62424219749],[5.869288167,99210.54193500328],[6.019572709,99042.79073920386],[6.48597625,98004.38527553894],[6.843361709,97195.45227736176],[7.13074375,96694.77837289378],[7.551725,96092.16916327465],[7.920385084,95505.576199501],[8.214491417,95221.85320059187],[8.512887,94825.65202787492],[8.924540959,94357.98195322925],[9.284799334,94138.21547992367],[9.656842084,93851.44462595474],[10.139196042,93452.91691091639],[10.474734125,93182.33979762116],[11.143317167,92412.75169325105],[11.397612292,92304.74426461893],[11.986586209,91886.67270051524],[12.707520292,91449.40615603252],[13.172779417,91095.11007474008],[13.470670292,90954.15104099608],[13.8676565,90780.35206381937],[14.553636917,90520.32805027114],[14.848360417,90417.15688989783],[15.715209250000001,90105.41206291848],[16.364997,89909.89753520416],[16.772885584,89822.96948800933],[17.850153209,89323.85196555819],[18.512425,89017.05385555404],[19.183053042,88754.36152612246],[19.946071542,88532.75957549473],[21.115249917,88180.90834476418],[22.419639292,87776.81935713116],[23.71219225,87455.1625396462],[25.145423292,87137.44161989634],[26.775120709,86680.78324055146],[27.790688792,86499.5626124978],[28.847381417,86318.63746537556],[31.193639375,85847.99876384866],[32.880533334,85501.88257008568],[34.599750292,85098.61610329724],[35.249359417,85019.10951861143],[36.185523792,84891.16749837526],[37.677832375,84640.53580091188],[39.559676,84355.32584749175],[41.264919375,84171.6393521469],[41.791474,84129.86642502293],[43.336867709,83779.7252615876],[44.451717667,83622.26734982048],[46.062635792,83354.05511408584],[47.183003375,83194.25146365375],[49.190977584,82992.46307178184],[51.049099292,82902.15526840728],[55.329308625,82574.03899170921],[57.72424625,82408.34761129781],[60.031340084,82195.88750278961],[62.456584917,82089.79134093467],[63.973326542,82023.03861863361],[68.055476375,81748.55458112204],[71.772476625,81529.39871813596],[75.334330084,81345.74847109476],[79.208632209,81120.68393767068],[82.720343834,80933.26523882312],[86.376752625,80722.63794133406],[87.541280625,80694.54513275716],[92.3538675,80389.90304821974],[96.299383209,80136.64497753065],[100.211025459,79931.42410428968],[104.84900475,79672.45719494153],[106.801778834,79592.38726444244],[110.57962325,79431.69193137635],[114.173665584,79242.29428144026],[117.822699375,79055.41821303897],[121.182242834,78943.38934295638],[126.318931584,78749.70662356955],[129.57756125,78596.21189627174],[134.668429292,78351.98370469149],[137.6094515,78266.06353960028],[140.898695042,78096.05004083553],[142.581314125,78043.39775465053],[146.783057042,77811.34876175749],[151.390410417,77541.8503592756],[161.658419917,77280.92849784547],[163.725973625,77103.31573938343],[165.638992125,77019.16353848558],[168.586517167,76726.77133215823],[169.715154542,76661.32994630419],[172.060129042,76404.3865719453],[173.793106334,76249.08408397174],[175.610957834,76128.58556198452],[176.549252542,76093.75957320703],[178.850060459,75910.99034841491],[180.228539792,75820.619098695],[182.025258542,75696.39768046059],[184.879213292,75459.4487153129],[186.730452959,75362.67229258509],[188.552375667,75248.49287415743],[191.3142765,75038.39122381616],[193.360217334,74896.25688622685],[195.655078709,74754.19066667806],[198.333670167,74567.0086539146],[200.215021542,74485.50608994938],[201.258095042,74432.58410904222],[202.845150417,74353.90625036703],[204.237482584,74274.62936075398],[206.124990584,74182.40788114756],[208.108258459,74080.4227199024],[210.386886625,73957.40967305386],[212.423495209,73861.64479215564],[217.567439292,73694.29853036566],[222.390561667,73481.91796451557],[224.302813,73381.55301068505],[226.741549042,73296.57391484726],[229.336486459,73227.78438000384],[231.35578275,73186.7155016134],[234.260960875,73118.82659599143],[237.932882959,73010.24952573782],[243.55632125,72837.48418796995],[248.611065042,72712.91399190693],[252.298685375,72621.79661326499],[254.792553667,72568.77877809225],[259.762677792,72430.01066845555],[262.77064025,72369.09477852196],[269.68149275,72173.21460051666],[272.523192292,72105.0557096518],[276.607088667,72005.42518059816],[282.346843542,71858.5047357162],[284.9287605,71799.7391531517],[287.710864792,71711.46003485657],[289.6455605,71665.51929069983],[292.13968825,71615.13754856854],[295.826014,71526.00117502225],[303.003068625,71392.61208721399]]}
{"avg_reduced_arcs":13651.955128205129,"bks":90284,"columns":18498,"exact_calls":0,"exact_log":[],"full_arcs":664972,"heur_calls":156,"instance":"XTW-n957","ip_cost":135381.0,"ip_routes":126,"ip_status":"ReachedTimeLimit","iterations":156,"labels_exact":0,"labels_heur":8391166,"lp_bound":92360.14485789208,"misprices":0,"miss_count":0,"misses":[],"n":956,"ng_avg_size":8.0,"ng_wasted":0.11864913329348475,"purges":1,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":4.727098876,"t_lp":282.01459283299994,"t_reduce":13.39079341,"t_total":300.314240375,"trace":[[0.041539959,795204.0],[0.143293875,652262.0],[0.216101209,619678.0],[0.291695209,500971.5],[0.364457792,415954.5],[0.438906084,373456.0],[0.510813959,335003.0833333333],[0.591336917,289768.0833333334],[0.670554334,261844.08333333334],[0.741914625,238703.0],[0.814673792,222486.1905363156],[0.888578625,216887.28767329716],[0.96842525,198762.77585427018],[1.044457709,190091.9119266736],[1.139474667,169968.3723974968],[1.209053917,167476.86386015164],[1.299210042,164318.27852790215],[1.4030194169999999,160258.17562217003],[1.511047375,156828.69295633244],[1.6743073750000002,148440.1140416554],[1.787981625,144990.68966879116],[1.895226084,142302.03526738394],[2.008375584,141505.8465407484],[2.174317459,138825.7554389846],[2.265299584,138721.53934506714],[2.420056875,137397.84158681807],[2.589307625,135039.53725621023],[2.7078379999999997,134592.9471189273],[2.822553959,133910.39985976098],[3.037795542,131096.07162170357],[3.244133959,129381.60881714712],[3.442567542,128598.64957060003],[3.605956917,127894.44757764191],[3.801797959,127454.26005751171],[3.950856417,126410.21986838276],[4.276829125,124789.9882605929],[4.530930584,124112.90385948801],[4.847306834,123181.65339572693],[5.139279875,122598.88501298752],[5.458246709,121562.37649041036],[5.668218917,121296.85612139718],[5.970324917,120347.27158335023],[6.2892537090000005,119968.8564547866],[6.624801167,119412.08625321597],[6.831736125,119234.75168633662],[7.282285167,118054.93471830938],[7.588408834,117630.34378139274],[8.153525917,116448.21944004988],[8.749860542,115654.52256217506],[9.122868167,115413.40331053355],[9.73330775,114794.66047268349],[10.013842042,114628.25642416455],[10.468668417,114379.70255679231],[10.852648292,114120.44378013545],[11.567675459,113516.09507361165],[11.846781667,113394.0209654728],[12.090184667,113333.17621195516],[12.633305542,113120.16922049594],[13.436150667,112539.75848187685],[14.271864417,112207.57203220988],[15.380450917,111693.36059780385],[16.134222334,111478.65948709799],[17.45402425,111017.45345534864],[17.985507667,110840.61174812335],[19.178846334,110333.73197140986],[20.167213542,110060.85339130458],[21.341815,109736.56668422138],[22.662178459,109435.70555793657],[23.272881584,109363.91934990427],[25.303145292,108855.83445753461],[26.951685542,108458.11489633576],[27.577804292,108406.27316673443],[29.610392042,108129.04442000728],[30.08892225,108099.14018584952],[32.029509042,107457.21954611855],[32.618278375,107316.38477598496],[34.057292792,107059.95295704501],[35.273559834,106837.40890020037],[36.70452625,106468.23264094835],[38.204781834,106192.2968052661],[40.562758375,105879.16423925933],[42.901722875,105308.04017170571],[43.975799417,105094.27685268712],[45.3857915,104680.24487826487],[46.105511167,104585.24624798518],[48.005927417,104157.83146005556],[49.454774459,104067.18901196649],[54.839697625,103501.60785900308],[58.215646959,103144.02117466343],[60.064597834,102973.48728308894],[65.335169292,102404.78149314642],[66.898770209,102340.13845214406],[70.037884792,102152.95805596623],[70.669668959,102139.33085198147],[73.976735,101998.4380027165],[76.353118334,101875.331995773],[78.950935417,101719.71287432339],[82.875873709,101428.85080775231],[87.160435334,101130.81090228],[90.528257917,100926.73725495455],[95.615417417,100607.5405034037],[99.967665625,100279.23732331717],[104.5176705,100028.92177419175],[106.171586167,99985.45651830266],[109.168131125,99827.1670802566],[110.492539542,99783.29847175052],[115.301657792,99473.17730454121],[119.451911292,99282.51391005542],[120.702574084,99257.21618034401],[123.128897667,99178.96740225336],[125.533141917,99132.25770074909],[129.654392667,98985.31529046166],[134.1712005,98767.16174917498],[136.848790084,98678.04264760819],[141.005046792,98456.86834760585],[145.856372334,98198.75406093644],[149.542042959,98063.7494049713],[153.56985775,97881.8138503685],[157.142247209,97702.87936931974],[162.565396959,97358.19650879671],[167.481508292,97110.4775565561],[169.672608667,97043.75869540719],[171.791569375,96955.15062251272],[174.804910667,96797.84282406922],[177.95974725,96598.60418017453],[181.521409792,96393.7977274857],[184.024158417,96276.37117643771],[189.008340042,95985.23335447336],[191.627401792,95881.64522704875],[193.738629334,95793.76445130057],[197.426955542,95641.58178331466],[199.785718167,95567.94053484056],[204.0197415,95282.4482203939],[207.8830765,95057.14557977306],[210.205262375,94976.5317921385],[217.922751792,94703.29237172073],[222.230513584,94580.62398000935],[225.543359125,94469.59697542753],[231.221594792,94309.66323036255],[249.544341875,94069.07038714195],[253.35330175,93921.55919349534],[256.751349292,93820.37070719118],[259.405789709,93753.6487815589],[263.900376584,93559.7477999734],[266.214140625,93487.21531835491],[269.105055542,93393.51668515356],[270.794400792,93350.48958956402],[273.581440709,93277.00969878597],[277.179368625,93160.35562160044],[280.23491275,93082.30696699175],[284.370808292,92923.68762219981],[286.578932042,92842.63981146044],[288.948382334,92764.58628646296],[292.367501459,92615.58494102041],[295.801156334,92458.49274802828],[300.200163209,92360.14485789208]]}
{"avg_reduced_arcs":14977.108333333334,"bks":48209,"columns":24907,"exact_calls":0,"exact_log":[],"full_arcs":814762,"heur_calls":120,"instance":"XTW-n916","ip_cost":1374427.0,"ip_routes":896,"ip_status":"Optimal","iterations":120,"labels_exact":0,"labels_heur":19614729,"lp_bound":93746.29391548631,"misprices":0,"miss_count":0,"misses":[],"n":915,"ng_avg_size":8.0,"ng_wasted":0.017017954722872757,"purges":0,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":36.945033665999986,"t_lp":226.30338379500003,"t_reduce":36.596886331,"t_total":300.149786166,"trace":[[0.048376125,1385782.0],[0.854820041,1354946.5],[1.34819425,1293648.5],[1.731333,1223286.5],[2.028129458,1176662.5],[2.522757875,1112792.5],[2.790148833,965481.8333333333],[3.009061541,815375.6666666669],[3.703322125,741587.5833333334],[4.581620333,705142.3750000001],[5.4453315,650610.125],[5.605364833,607100.8916666666],[5.834248916,540116.625],[6.093342666,480188.59999999986],[6.389601625,448991.7833333332],[6.963874416,423904.36025641026],[7.33341875,380662.6222222223],[7.823858166,377087.16388890066],[8.303462125,363869.2083333333],[8.901587291,329772.2083333334],[9.544810166,266135.11833289976],[9.999044333,250869.08717171702],[10.4616585,245604.5727711389],[11.210203333,244380.58863333435],[11.735271707999999,242304.44209435506],[12.076204625,228418.8538178589],[12.667954666,227340.1311419533],[13.252224791,227035.56660782857],[14.073189791,224281.8341257422],[14.998882833,220528.36877757937],[15.744184333,204075.81191376664],[16.298803875,200752.7728591993],[16.770175875,189861.67755958484],[17.692549875,179622.20085648782],[18.213835541,178006.67723267167],[18.851990416,176068.33902568917],[19.394382166,174967.3007908395],[19.873245625,173631.38653537247],[20.444499833,167858.60469069352],[21.052009708,165499.6656159194],[21.71282975,164544.4863284159],[22.149419541,163773.85668344665],[22.314000458,162377.09424465406],[23.0572825,157507.19411159266],[23.540776,156869.98863519466],[24.230294666,155711.03062803988],[24.956664583,150828.1479790103],[25.878535375,146276.86942881442],[26.407336083,142352.58282012332],[26.707180375,141244.99113230512],[28.074306291,138218.54838748436],[28.639241333,137589.6374464047],[29.256528625,136968.32873722893],[30.145813291,135894.4134010237],[31.538673833,133974.455009047],[32.814541208,132639.13577892169],[33.738296208,132084.7244667649],[34.843290666,131450.87803491426],[35.805606083,130016.86397333832],[36.883323708,129183.9006398909],[37.861908791,128854.79377357321],[39.039050125,128131.35896239027],[40.844218916,126530.65727555245],[41.749786875,125514.02846800668],[43.600054166,123516.06791604844],[45.511501,122747.30358325916],[46.851963791,121759.63065211162],[49.4338555,120468.69310527021],[52.22576725,119337.04210065719],[53.962779625,118681.34865292131],[56.939351541,116917.66352398136],[58.581055875,116454.08744263757],[61.07537475,114904.29192997896],[63.209069166,113689.7223217918],[65.88380425,112988.50947462505],[68.842342083,112458.12879968088],[71.545387416,112027.61977704565],[74.919511583,111407.68339064153],[78.208203791,110895.20453442006],[80.890742083,110513.27738580556],[82.73916625,109669.07570490189],[84.967716208,109229.65133086561],[88.08056779099999,108679.62605464645],[89.711292291,108408.86246097277],[92.192277083,108046.68185465023],[94.982617708,107561.17290407029],[98.006306125,106774.94460883926],[103.972479041,105668.93086143298],[107.844546666,105010.74997346757],[109.982026458,104757.26011705653],[114.804381125,103984.05435456797],[116.911228166,103759.81810958935],[120.853549666,103478.26402511544],[126.146509375,102695.86327309611],[129.692904583,102395.55629579736],[136.297340916,101897.20062615816],[143.192957833,101370.51877673052],[147.378849625,101155.84583309291],[154.634147916,100686.71590957073],[159.31144,100434.97207650612],[164.134431791,100227.51212795214],[173.060272041,99444.47264632814],[178.888294875,98998.91435850036],[185.341952666,98647.8496499374],[193.550250291,98145.24671752413],[202.296295583,97725.09008103418],[209.1149995,97479.92303193227],[217.245425875,97332.88185801034],[221.020563416,97246.1804589542],[228.598419541,96893.35671912308],[238.521009708,96416.40224344497],[251.952471916,95777.7155292653],[257.556993875,95590.39228141602],[264.076909875,95308.96024935131],[271.658351583,94923.65546401333],[274.79472375,94824.816303199],[281.337396416,94426.35103128955],[286.244349041,94190.35584521947],[289.845889125,94141.9495248516],[299.584529166,93746.29391548631]]}
{"avg_reduced_arcs":14584.106382978724,"bks":41015,"columns":15847,"exact_calls":0,"exact_log":[],"full_arcs":857328,"heur_calls":141,"instance":"XTW-n936","ip_cost":708788.0,"ip_routes":932,"ip_status":"Optimal","iterations":141,"labels_exact":0,"labels_heur":22307273,"lp_bound":58560.08141022666,"misprices":0,"miss_count":0,"misses":[],"n":935,"ng_avg_size":8.0,"ng_wasted":0.0004583651642475172,"purges":1,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":39.628012913,"t_lp":215.78545999900007,"t_reduce":45.407918792999986,"t_total":301.207814291,"trace":[[0.089594875,709094.0],[0.376770291,567296.0],[1.193198375,512332.0],[1.7494782500000001,434350.0],[2.111402416,346590.5],[2.367596666,310896.5],[2.8253503330000003,278642.8888888889],[3.117292625,231263.83333333328],[3.282617625,214253.41666666666],[3.841083375,185738.5],[4.445293833,166637.29166666666],[5.561871458,163438.45833333334],[5.848081291,162739.24404761897],[6.216576583,147427.09821428577],[6.485711333,135829.75443510743],[6.738147083,135829.75443510734],[7.24599725,134818.33441498663],[7.442825541,133414.81644113045],[7.953487833,132864.25696400626],[8.559997541,128164.81666666665],[8.733001666,127390.93282828286],[9.441721833,126180.9740981241],[9.946478333,123289.63093309944],[10.212111583,120198.52971981718],[10.577808041,119756.96633597878],[11.448898333,116388.80461337836],[12.031470583,116388.80461337816],[12.339047833,112247.47090141929],[12.908288166,111471.32990686515],[13.197118041,111213.46429598058],[14.065746083,100450.70946566132],[15.161581458,99854.56905044673],[15.623671958,98288.0244215366],[16.352669625,97358.05985380357],[16.763559583,96635.63676280902],[17.3918455,94612.40955277426],[18.185333666,93842.81088808225],[18.529315416,93451.2737808627],[19.031648166,92953.23448562012],[19.5971125,90424.63598246827],[20.139689041,88317.74118998226],[20.366271083,88125.04787865815],[21.065519958,87450.19274628075],[21.880372791,84204.04248980933],[22.3169215,84060.7316672806],[22.681017791,83940.67638424855],[23.271414625,83477.43721869189],[23.935248875,82948.26439479132],[24.984881333,80977.23914447235],[25.340693916,80783.45613265794],[25.626376375,80419.51682932726],[26.25926475,78988.46610313696],[26.700042083,78076.25425081758],[27.751082791,76460.83214831629],[28.459180041,76291.32834879168],[29.325708625,75778.74557429431],[29.93556975,75370.4584431533],[30.899356875,75093.27695708594],[31.738753125,75004.2870687108],[32.893900958,74567.58445239268],[33.868127333,74313.59422309276],[35.101912583,73496.81663352448],[35.993463708,73098.62867060571],[37.0960315,72588.90218196895],[38.021825875,72344.15668841882],[39.039807541,72162.37798168846],[40.248302833,71816.09239773997],[41.449014208,71410.51778460298],[42.130378041,71265.38531002248],[43.886989708,69754.47878175779],[45.967948541,68966.2044604229],[48.283334208,68002.33005331106],[49.892216166,67837.33498118058],[50.9702805,67738.66175434735],[52.542343541,67659.06130730305],[53.437748583,67531.66649565095],[55.288911625,67377.46003547005],[56.939899208,67112.93526941871],[57.94694975,66913.50256770289],[60.210149458,66417.5367632918],[61.16614225,66341.60583784503],[62.093156291,66184.28035527792],[63.167268333,66087.39723261121],[64.661839041,66060.72990793132],[67.942984333,65422.87976939958],[70.179712125,65317.31896351307],[73.518459083,65024.81042520406],[75.67718875,64871.30177657012],[78.522401583,64695.327106167104],[82.0112185,64109.075729180404],[84.1671165,63805.61128638595],[84.870672791,63750.87095712118],[87.718034791,63596.97888226343],[90.20618575,63365.68961726192],[91.2788845,63322.477947428044],[92.785614666,63265.828079022634],[94.796273375,63120.59211657869],[97.451848791,62771.13752685367],[99.928135583,62676.72363673649],[100.886588041,62676.72363673758],[102.187999916,62605.78233479347],[103.938071708,62594.141036920075],[105.18611425,62577.282133239976],[107.912161583,62475.41684904948],[110.985778708,62221.89573315986],[113.741523958,62132.8039748532],[115.634904416,62025.408919939815],[119.503956,61806.50004879723],[121.484465708,61688.05094199728],[123.340006875,61654.39542248162],[126.032337333,61579.40791660516],[133.51299925,61304.80332023109],[136.048818291,61269.55626578348],[140.9204325,61204.224276386805],[148.39312975,61055.3351124352],[151.743298041,61012.58127869453],[154.996417583,60950.12997624703],[162.109926166,60743.17162350658],[164.253166583,60712.42258259035],[167.098870583,60691.41156607365],[174.025819833,60508.838706739996],[176.564581208,60480.03368662935],[185.479527666,60253.60867136983],[192.047255791,60136.72502045575],[194.937648291,60102.90844666612],[202.3961115,59982.44411818868],[205.554790875,59953.541023778576],[209.961411958,59897.99500344018],[219.551383333,59792.56280534782],[228.712789291,59638.70736394983],[232.399256875,59611.347887326396],[239.540837708,59531.34202033503],[246.960026541,59484.09671495751],[252.62965375,59406.54336343911],[257.559517208,59374.484043220815],[262.185877833,59334.30629686897],[280.262428583,59088.329870268666],[284.131417083,58903.9930041392],[289.594803541,58758.62873994973],[295.676032291,58645.37180673481],[300.691088458,58560.08141022666]]}
{"avg_reduced_arcs":828691.0,"bks":80803,"columns":25800,"exact_calls":0,"exact_log":[],"full_arcs":828691,"heur_calls":124,"instance":"XTW-n1001","ip_cost":1219636.0,"ip_routes":891,"ip_status":"Optimal","iterations":124,"labels_exact":0,"labels_heur":32214545,"lp_bound":141552.96722948126,"misprices":0,"miss_count":0,"misses":[],"n":1000,"ng_avg_size":8.0,"ng_wasted":0.12728571428571428,"purges":0,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":195.25194471199993,"t_lp":105.70125366100001,"t_reduce":0.3227774159999998,"t_total":301.649152,"trace":[[0.256493917,1376372.0],[1.299534667,1319683.0],[2.130870875,1233959.0],[2.857820584,1188939.0],[4.890409875,1161450.0],[5.397326834,1119910.5],[5.98305175,1081400.5],[7.081041792,1036238.5],[8.246522625,986118.5],[9.185791667,955739.5],[10.396753375,918280.0],[11.538755875,884050.0],[12.447761959,865015.0],[14.378706375,835444.0],[15.498580167,786958.8333333333],[16.528077542,761075.6666666665],[17.842535792,726447.375],[18.883900042,703957.7083333331],[19.558052292,681950.2460317463],[20.665643292,660451.5793650795],[21.625122834,632393.1383265855],[22.757806584,594417.0666666668],[23.537198209,576548.4182692297],[24.647157875,554931.7166666664],[25.613005792,536237.029947917],[26.300745917,514704.1666666668],[27.431348084,497433.1250000001],[28.274505042,473770.9902597401],[29.236803292,455438.9848484847],[30.609504292,440608.824848486],[32.0210655,428321.6931818178],[33.23223825,399966.5473484849],[34.428574625,376745.9548611111],[35.334982334,352911.2083333333],[36.474045834,340723.8333333333],[37.81574875,326320.9097222222],[39.232549917,314633.5000000001],[40.69131275,290951.7029320989],[42.055003334,288444.82291666686],[43.611022917,281713.2291666704],[45.033932,273573.0110544213],[45.725856042,261708.30238095237],[47.167175125,259087.27865540702],[49.638709667,252551.973691239],[51.7771135,240993.6666666666],[53.49054525,237684.06105146985],[55.346843709,235873.0057523009],[56.49792225,232199.13704057178],[57.923579125,229120.54340950353],[59.431040542,227714.5591749778],[60.544359542,227322.37592593],[61.485565959,222109.54709391022],[64.089141917,222009.45096682152],[65.781833209,218341.90966363],[68.326009625,216011.30576804487],[70.343999792,214509.57255667532],[73.013751167,211469.3845907337],[76.366106459,202711.1007851024],[79.522223917,199578.09327189813],[80.920119542,198631.6618924862],[81.849414875,197788.9886868143],[83.685431417,197081.05337008703],[85.667186459,195705.06756478618],[87.513430375,192581.2126015482],[88.363328834,192543.76984542244],[90.387739959,188172.23025408474],[93.170214417,183442.33651730328],[94.695080084,182302.82750149872],[95.665491292,181467.90617272575],[98.369676417,179132.33256529397],[100.247422959,178705.3001277777],[101.180557375,177958.40742843182],[103.182222917,177738.75767413518],[105.627346834,176634.09594884762],[107.675394667,176053.72139541435],[109.335001334,173228.73975935674],[111.882249917,172161.2332899419],[113.921411542,171524.7670818677],[115.120182875,171094.66221535936],[117.419681209,169788.75512080832],[120.785887,166316.28404757558],[122.774137084,165683.17577930365],[126.373152334,164535.40775724695],[128.579244625,164233.56884048364],[131.768247667,163834.87654584335],[135.745265334,163215.80160678417],[140.403504042,161874.96494245031],[144.639012,160885.76862958644],[148.160182625,160297.9018378507],[151.538788959,160065.91310132682],[155.857493584,158487.88794539077],[159.263540584,157937.6295225163],[162.431887959,157382.23073177776],[166.915664667,156050.2503778505],[169.3743535,155798.75979216525],[173.584386917,155312.18063133504],[176.647587167,154806.16000965092],[178.851522875,154518.91474634295],[182.433174084,154024.6327586574],[186.029717542,153582.18838192217],[189.958377,153415.82237286418],[193.900545875,152989.201239858],[199.457826,152140.71765088197],[204.543429084,151352.27065714294],[209.32236875,151005.3134860899],[216.738327584,149526.36994977994],[221.875585209,149033.4782308998],[226.585205334,148785.62517910262],[229.934206334,148580.61693505532],[234.345631125,148274.58685273808],[239.001428334,148052.53339254126],[247.856820625,147050.7866715813],[251.861482209,146640.31634339725],[256.359602292,146319.23099778197],[262.376772125,145533.56802599842],[267.643704417,144790.4166673206],[271.486181625,144473.06709880583],[274.687579709,143940.24918816096],[277.561523,143667.04121839144],[280.516390084,143330.68207337512],[284.761217125,142558.3574781188],[288.63865625,142265.90297314263],[295.983116209,141891.09880294197],[300.585435625,141552.96722948126]]}
{"avg_reduced_arcs":12825.347222222223,"bks":62364,"columns":18088,"exact_calls":0,"exact_log":[],"full_arcs":410472,"heur_calls":144,"instance":"XTW-n819","ip_cost":474464.0,"ip_routes":533,"ip_status":"Optimal","iterations":144,"labels_exact":0,"labels_heur":7174097,"lp_bound":77358.5482534021,"misprices":0,"miss_count":0,"misses":[],"n":818,"ng_avg_size":8.0,"ng_wasted":0.27191756898358366,"purges":1,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":8.815295168999999,"t_lp":272.439693792,"t_reduce":21.81510033699999,"t_total":303.431472,"trace":[[0.082184875,698962.0],[0.254237,623042.0833333333],[0.651339209,577800.5833333333],[0.87077425,511991.65909090947],[0.995473334,456468.40909090906],[1.1835585,399455.40909090906],[1.3358881249999999,359062.0757575756],[1.561258167,316724.43478260876],[1.664312417,294485.4523809524],[1.754778209,237176.33621344148],[1.917787084,224220.83315339158],[2.209374959,210887.34317186635],[2.450045625,197337.30254613463],[2.652433334,165858.1540487802],[2.787537084,156996.33269973312],[2.90085625,149387.49484016496],[3.410867542,146271.79676535155],[3.836578959,141357.82006347718],[4.811914584,132377.4013241745],[5.339255209,128637.3731950757],[5.4237325,128488.82028423036],[5.579189459,128483.62546487976],[5.663226917,127550.72519818415],[5.792993334,126224.10679362346],[5.989393375,124585.60708059974],[6.123139709,124269.47294201446],[6.246295,124269.47294201444],[6.5316603749999995,123899.2322556987],[6.925086,122353.57163017549],[7.275021167,121444.6391352323],[8.08060325,120029.44592677303],[8.178057,119740.5324441615],[8.278277959,119438.28594240868],[9.020811792,116261.9541936912],[9.591100625,115895.6379905526],[10.063463667,114879.96268771632],[11.199272792,113739.1396984656],[11.871297625,112399.06486136952],[12.510866334,111806.18606144382],[13.440398792,110828.68178861891],[14.954260875,108747.28388524923],[15.64879125,108421.14290814931],[16.196593709,108100.92701150879],[16.852044375,106820.97925783978],[17.479788,106690.14132197438],[18.379032709,105493.04461001095],[18.8858545,105093.64666669734],[19.605369792,104289.5949496038],[19.945319417,103824.18527374062],[21.327742209,101488.12337324167],[21.860591209,101174.6590681828],[22.746025584,99661.34005251012],[23.977649792,98211.67376111305],[24.783741209,97837.4233358143],[24.999985417,97702.27680835694],[25.759340375,97389.35031589781],[26.527747292,96913.59351184127],[26.985685292,96803.6712998695],[28.145306125,96234.9135245746],[28.509744959,96159.99001015551],[29.744846417,95530.33532676019],[30.5573385,95394.35241844562],[31.654784542,95245.50981484054],[32.600252209,95131.23114194353],[34.046041417,94597.59247628103],[35.259487292,94416.52989214707],[37.216069584,93932.3905980528],[37.644490084,93842.45616374254],[38.2480325,93678.3833795039],[40.465462792,93267.2397905058],[41.97401675,92563.96079082086],[43.442471,92277.2696667651],[45.487688459,91901.72480292866],[46.915395209,91583.557636523],[48.614416042,91404.65100359538],[52.002275667,90845.96997825746],[55.428240042,90352.93543708508],[56.688248584,90108.82174761411],[59.823369334,89419.47419815182],[61.5579305,88909.05215203534],[65.443915459,88031.91066184416],[68.375673959,87571.09692557316],[69.708034584,87501.61742832059],[71.662617417,87331.64112987801],[73.990723,87209.06711852693],[77.885885834,86781.56664822203],[80.792070375,86482.67506145962],[81.527621125,86358.4104538999],[83.070771709,86147.68924560344],[84.348921625,85928.16229920015],[86.576685209,85777.66446726707],[88.278661084,85620.42176814083],[89.484344084,85493.81300843378],[90.804685667,85332.26159325484],[92.26227675,85229.76123724035],[93.674674625,85145.35282414373],[95.926137959,84821.261928337],[98.44109325,84577.16393760113],[100.501979875,84408.43237324707],[103.446168959,84221.12300447613],[105.02810075,84163.62529023369],[108.935844042,83743.11799181282],[111.732150625,83560.59533374128],[114.66367925,83319.9913292817],[116.990396459,83088.7153135169],[119.547085125,82986.0182194939],[122.297593875,82819.6098213383],[124.279636334,82755.63172255193],[133.463157042,82316.13304766014],[139.368988834,82157.43683307605],[144.350039667,82040.19149733205],[154.335346875,81679.86173970591],[156.889991834,81587.09605050739],[163.21270725,81365.27858934707],[166.713149584,81318.05763153124],[173.531791667,81134.18170824356],[176.303080542,81080.36075946913],[180.211715375,80936.21044295425],[185.967657959,80767.9524585179],[209.431465459,80452.2550322075],[211.47937425,80329.63063340886],[217.023295417,80145.15444508796],[222.61868,79806.97567492053],[226.193003625,79667.84084188018],[229.449567625,79522.58146312652],[235.760630917,79284.5295715137],[244.000552,79077.87167066806],[248.604285959,78938.52650500485],[252.317688375,78793.45271447113],[255.617414042,78734.16211479256],[258.901582542,78678.99534448373],[261.58037125,78603.176101218],[263.121278875,78563.53408820245],[267.2913015,78442.07917236122],[270.693274209,78361.5932642909],[273.221399584,78302.15642836862],[276.9267645,78171.22704180666],[281.301677709,77999.48830151834],[283.29219425,77920.04414243126],[286.169601542,77829.9796747443],[287.907126292,77784.7335950212],[292.160668209,77720.1418456484],[298.093687709,77578.33841850933],[303.318119584,77358.5482534021]]}
{"avg_reduced_arcs":11829.683168316831,"bks":64432,"columns":20919,"exact_calls":0,"exact_log":[],"full_arcs":511471,"heur_calls":101,"instance":"XTW-n856","ip_cost":268312.0,"ip_routes":267,"ip_status":"Optimal","iterations":101,"labels_exact":0,"labels_heur":3948254,"lp_bound":79758.04470059338,"misprices":0,"miss_count":0,"misses":[],"n":855,"ng_avg_size":8.0,"ng_wasted":0.21136173767752714,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":5.865119957999999,"t_lp":233.21510638500004,"t_reduce":76.96112767099999,"t_total":316.173192083,"trace":[[0.03449875,690720.0],[0.765403416,632823.0],[1.272651333,583283.5],[2.096936916,511583.8333333333],[2.547688666,472524.8333333333],[3.3720555,414110.6666666667],[3.770896666,369305.7333333333],[4.409135291,342308.7333333333],[4.961367666,299216.4476190477],[5.360287375,239022.87426900593],[6.073235666,231033.15000000002],[6.680984625,204651.43888888892],[7.378818375,181797.591563786],[8.142216708,170223.83783946166],[8.688902958,169846.72774528505],[9.263554625,162444.69594478002],[9.896778291,139898.07142857142],[10.687165708,139060.15021929826],[11.515875083,137294.88367807693],[12.5843135,131304.932382916],[13.252030458,130915.00809607035],[13.906079375000001,129922.17652263306],[14.855348166,127104.82517368374],[15.615886625,124712.21092066976],[16.278688791,123783.84349669093],[17.108380041,121001.27149788522],[17.803667708,117651.92149060006],[18.620471416,115868.51526473062],[19.155180916,114954.96365251351],[20.190387791,113291.96090604148],[21.0686125,112276.1541651274],[22.125086666,111993.78465450925],[22.912621,110916.52818130527],[23.984915125,110713.71086509552],[25.446987333,110002.00483108626],[26.209451333,107940.64210725203],[27.550785041,106907.48867133739],[30.37056175,105469.71722902542],[32.1270365,104940.51218628106],[34.647398333,103627.4638643743],[36.680664875,102072.09619372695],[37.620902,101641.70704046839],[39.340712916,100294.50276074576],[40.983138,97898.39643593933],[42.467946541,96514.51163400609],[45.506375041,95783.92429952648],[47.559018083,94868.48131182871],[51.747934208,93044.08698048964],[54.127810416,92727.67697463695],[56.729389875,92330.58807839185],[59.367447125,92092.8622250239],[61.158915458,91778.74561048903],[62.524998208,91220.89243166083],[63.53702975,90861.49422850179],[64.813952833,90609.0095671092],[67.660398541,90066.10878318116],[68.770895708,90011.07985635647],[70.84692025,89757.09313531764],[73.597664041,89317.12604719272],[75.840287833,89009.6608418716],[79.784728708,88488.38137886605],[82.07636925,88174.10463310008],[86.091103916,87904.28498265508],[88.993486416,87472.31239142656],[90.679415208,87355.14804280584],[94.746964416,87022.24512702634],[98.225146916,86531.84896062306],[100.810378625,86399.13088195323],[103.951346291,86141.57786556036],[109.081193875,85869.90612090573],[111.1489235,85852.1205969362],[114.521279583,85736.38276416247],[117.646012458,85622.88506885432],[122.632937708,85512.27128944],[131.964182666,85017.27450278154],[136.13944425,84880.5443120691],[140.981247708,84750.25109620343],[145.290159708,84604.15832136381],[154.608654541,84119.66878679083],[159.723804125,83956.84004205136],[163.296112416,83877.83531182942],[171.65015225,83559.36295827005],[178.114220916,83346.25239185257],[186.431649916,83148.13137252611],[190.183142375,83073.981651337],[203.324562083,82655.3083897941],[210.42413875,82395.13757775672],[221.814714791,82101.71171196848],[227.256973791,81997.09601435304],[234.169947916,81803.65306653873],[245.730720041,81446.90973131605],[252.88966575,81261.79698299002],[257.003353208,81155.39306957075],[262.608306666,80924.15822683934],[266.341087958,80821.86719784176],[275.415574458,80615.7320797689],[281.808799125,80481.95496735477],[289.169087916,80286.35541722245],[293.845444083,80130.59618496914],[299.252520958,79975.79437832431],[314.807627125,79758.04470059338]]}
{"avg_reduced_arcs":13262.234567901234,"bks":90284,"columns":17044,"exact_calls":0,"exact_log":[],"full_arcs":664972,"heur_calls":81,"instance":"XTW-n957","ip_cost":241993.0,"ip_routes":300,"ip_status":"Optimal","iterations":81,"labels_exact":0,"labels_heur":3757744,"lp_bound":105207.22067485533,"misprices":0,"miss_count":0,"misses":[],"n":956,"ng_avg_size":8.0,"ng_wasted":0.11864913329348475,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":9.681401464,"t_lp":189.663545167,"t_reduce":110.61616745900001,"t_total":310.303543375,"trace":[[0.102371791,795204.0],[1.057005208,672091.5],[1.873984708,645352.0],[2.652071125,524400.0],[3.736243791,450332.5833333333],[4.739592083,363536.69999999995],[6.356082666,302057.3333333334],[7.48560475,257347.62500000012],[8.347316875,243612.2277777778],[9.855616708,202877.2436026936],[11.719074333,194366.20118679057],[12.938218916,184690.448941799],[14.447587416,167101.3646648903],[16.097262666,165592.28758818333],[17.655602916,158168.8570992371],[19.514352375,157904.03128837224],[21.4887475,152774.73532487254],[23.469392041,148394.7444769112],[25.535715582999998,144875.29962245896],[27.722671375,142966.879118877],[29.54994325,142398.17655404078],[31.916970708,139330.6655720067],[33.731389875,138657.6202533474],[35.745397333,136945.60445664305],[36.695836375,135629.10856505408],[37.898951,135399.40190894323],[39.482366208,134103.92662726724],[41.697401291,133283.2398104844],[42.942579041,132622.5156997907],[44.911699375,132043.5703177363],[47.468323833,130930.94459977283],[49.049743708,129296.32592948807],[52.411408958,128406.56048364611],[54.594561375,127136.18998576431],[56.476688375,127057.63442425104],[57.824779,126543.90139156213],[59.840663875,125715.86736895647],[62.970323833,122975.21529092299],[65.265494458,122533.84507976979],[66.957595291,122407.12639483619],[70.108895458,121718.72843199207],[74.353223625,119754.88426816554],[77.391081708,119414.05030204284],[80.335364666,119230.54822001733],[82.831336375,118990.94531599245],[88.091634166,117757.88810298336],[90.258599208,117488.96205932027],[94.630491708,117061.80605228725],[100.739559583,115955.83663816687],[104.335134875,115643.03607575865],[107.288505208,115479.41937177414],[110.699012875,114813.30164049313],[112.8816495,114736.05052534382],[119.106882833,114192.41688215733],[125.296019166,113820.30714847305],[131.500243625,113305.76238921011],[135.9061445,112943.09442764727],[143.544280833,112061.05346990582],[147.640676791,111732.18848746052],[151.004498291,111484.14205431943],[153.6047335,111365.65112142588],[156.132554583,111279.32314620315],[159.317645416,111110.34281300903],[164.474085041,110058.41641860384],[172.97136125,109503.31117412308],[180.60446225,109069.20709703119],[186.302232833,108585.39357743843],[191.965690125,108262.19120668311],[195.792302,107984.70288693269],[204.516759125,107513.42217189546],[212.936095416,107280.24507325339],[219.749910125,107119.62828440551],[230.065922958,106888.3613197583],[238.788159583,106710.58364587404],[245.737049,106603.99688237607],[255.567894541,106329.7727832511],[260.32396275,106234.14210257454],[268.39009425,105968.64931540361],[278.142416708,105800.61730607011],[290.38833675,105646.80542054867],[308.123322791,105207.22067485533]]}
{"avg_reduced_arcs":13914.768292682927,"bks":41015,"columns":17335,"exact_calls":0,"exact_log":[],"full_arcs":857328,"heur_calls":82,"instance":"XTW-n936","ip_cost":704500.0,"ip_routes":916,"ip_status":"Optimal","iterations":82,"labels_exact":0,"labels_heur":12697586,"lp_bound":66144.6233546079,"misprices":0,"miss_count":0,"misses":[],"n":935,"ng_avg_size":8.0,"ng_wasted":0.0004583651642475172,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":38.370858254000005,"t_lp":65.58664870499999,"t_reduce":196.98565787600003,"t_total":301.271710791,"trace":[[0.051523583,709094.0],[1.5995452079999999,651775.0],[3.073062708,553153.0],[5.124754958,468668.3333333333],[7.553348625,395050.16666666674],[8.903634333,352349.63333333336],[10.251360291,318870.13333333324],[11.556029166,292065.6333333333],[12.679489625,270212.8333333334],[13.964790583,232027.26666666672],[15.3674395,229448.37777777767],[16.584123666,219273.57222222217],[18.59670175,215525.13888888885],[21.645382166,214027.05629301854],[24.646556958,193526.3958333333],[27.638947416,168895.81249999994],[30.097560583,160345.43101851846],[33.758321916,157674.45879629653],[36.385756791,156598.56023662534],[39.207369125,146182.32669753046],[42.385895875,141948.7824588477],[45.124333333,134726.99797735809],[48.833408416,133338.3172676836],[53.093946041,124386.83683380662],[56.262832583,123397.21800385324],[58.776972833,122663.3901912631],[61.848257833,114451.94577473328],[64.65822475,113770.2420517164],[66.902430208,111206.38076360736],[69.976502541,109985.1023418536],[73.559248291,108057.86237209072],[75.722266791,103450.26257788131],[78.237493916,103336.46539568999],[79.916623,99595.45103983003],[82.355143375,96882.76662054208],[84.819855416,96687.61900471184],[87.380278083,93105.96067286465],[90.992808333,90049.26897036235],[94.249052416,89562.6390930294],[99.170178333,88449.71222042825],[103.450429,88236.98369608913],[107.270449333,87637.09919906482],[111.580168916,87108.99441983241],[115.505093333,86640.8488999889],[119.845082208,86193.39508003969],[123.939457416,86145.44192046959],[128.005137375,83730.82657019696],[132.710937416,82574.80373147599],[137.048657958,82209.30481372893],[142.103991125,81290.60131618117],[146.986509,79234.1396018541],[150.834170291,79150.74326624874],[154.808635458,79013.20424841515],[158.93379,78769.67758865625],[162.108646125,78570.35833038286],[165.952407541,78180.55197566879],[173.124470583,75085.6146407642],[178.321873375,74803.14704069865],[185.106409166,73905.07468082958],[193.847207875,73032.59789012138],[198.045473833,72987.66528981616],[201.790988666,72835.13402204883],[205.340426916,72302.61047727673],[210.32781975,72200.48872857694],[213.985265208,71947.56806922902],[217.059353875,71848.88548943779],[221.107218916,71426.52313135711],[227.964420666,70234.3858417343],[232.345269416,70071.7675262742],[236.093070416,70017.24923014792],[240.525533625,69308.73884504112],[245.799818125,69029.14352988909],[252.589026708,68740.28523817865],[255.800796416,68007.39458435017],[259.97490975,67885.44109082398],[263.286293375,67800.62800959643],[270.81402675,67185.81095912623],[275.227903541,67112.8914539745],[281.833151916,66719.04287577636],[287.675318166,66585.73561390517],[292.0526615,66561.85436883701],[299.117840375,66144.6233546079]]}
{"avg_reduced_arcs":16584.514563106797,"bks":80803,"columns":21600,"exact_calls":0,"exact_log":[],"full_arcs":828691,"heur_calls":103,"instance":"XTW-n1001","ip_cost":1328439.0,"ip_routes":956,"ip_status":"Optimal","iterations":103,"labels_exact":0,"labels_heur":6539917,"lp_bound":139064.80292069027,"misprices":0,"miss_count":0,"misses":[],"n":1000,"ng_avg_size":8.0,"ng_wasted":0.12728571428571428,"purges":0,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":13.156639459000012,"t_lp":236.0840377519999,"t_reduce":51.57308049700001,"t_total":301.509775625,"trace":[[0.205284375,1376372.0],[0.620910666,1325231.0],[1.087359625,1190518.0],[1.34326225,1111480.0],[1.745301958,1051725.0],[2.427096666,1000999.0],[3.152324083,886989.0],[3.848880833,823571.0],[4.133633666,812247.0],[4.820547458,731586.625],[5.8252074579999995,725273.375],[6.502231041,662350.7916666667],[6.968121541,610193.8666666665],[7.249461041,600861.8666666666],[7.601061333,547957.4166666666],[7.919400041,500247.5833333334],[8.48033925,448053.662878788],[8.839701833,428748.4375],[9.120340791,417891.77170441323],[9.603517125,400924.26829268277],[9.892398625,392976.0878957863],[10.272519125,385818.925087108],[10.853972208,339192.2077183272],[11.024769458,327585.0231481482],[11.362681958,303826.4024605209],[11.817397083,296179.2292889231],[12.088323125,290650.33273745887],[12.540279125,279146.0947063695],[12.932535583,269719.98127446114],[13.686784083,259623.54131310314],[14.033422708,258017.637143382],[14.369867416,255380.6233427243],[14.852268,254407.2616542175],[15.433140291,241421.08727566892],[16.309094125,237180.33107222675],[17.255212166,234407.46789680023],[17.726999083,231802.37957089895],[19.251301083,228741.53164355955],[20.328295333,228253.9502381185],[21.980738666,226166.32565487866],[23.401427125,223975.6816109778],[25.33708425,213801.78304971926],[26.534711416,212659.01636033296],[27.70526825,210573.00805511654],[29.500363749999998,208715.90199729134],[30.979851875,207106.56265203902],[32.516923666,204884.93514346323],[35.987200583,197109.7636375941],[37.95979075,195157.1450685375],[41.076548458,193160.16034342116],[43.493587375,190443.9420244951],[46.437501958,187975.6480022925],[48.61130925,187500.80649588938],[53.015331458,183929.1582717992],[56.121060666,180517.03083157798],[59.554771541,177573.19048659087],[61.398109541,176880.5252371725],[63.090542625,176669.34776397364],[64.540280833,175893.45088539124],[66.274279208,175134.65539561037],[69.684762833,173263.86261226996],[72.739275833,172392.55779273977],[75.44665025,171639.0850354561],[77.053032416,171275.92717451602],[78.732475375,170084.35353200638],[82.595708875,167835.18320801453],[87.406023958,164568.314029074],[89.909896,163852.00267753832],[93.308735833,162715.92581822877],[97.374412916,162184.43249922394],[101.157981916,161703.53647645225],[108.195249708,160288.684407851],[110.938789416,160067.5660669478],[117.40435075,159321.17974440203],[123.412649875,158580.4970014736],[130.448073708,157260.30861448383],[140.675783666,155304.55952113433],[147.281792208,153765.44769248337],[152.560866333,153163.24521461356],[156.732169333,152499.17756151984],[160.140149708,151992.92024305637],[165.7371905,150968.9048562084],[173.771008291,150311.67478179515],[182.462202833,149718.06024205248],[187.505132041,149405.49542636477],[191.989490416,149284.4133777166],[200.69390175,148187.38309497462],[208.268379166,147218.45774867444],[213.025949375,146625.26715213232],[217.57149575,146071.09277694047],[223.068877583,145838.2380187809],[232.014911458,144903.04354508227],[238.188717083,144166.65673788337],[241.503491875,143850.18849056808],[253.224762083,142346.92123036098],[258.631424833,141746.37307181238],[265.044714708,141319.1839960692],[268.584137541,141122.46607691413],[273.248563833,140971.51430087374],[278.734985916,140498.92354717414],[284.1573505,140201.25698026342],[294.920245958,139477.4958711833],[300.693511041,139064.80292069027]]}
{"avg_reduced_arcs":14159.605263157895,"bks":48209,"columns":16115,"exact_calls":0,"exact_log":[],"full_arcs":814762,"heur_calls":76,"instance":"XTW-n916","ip_cost":1370509.0,"ip_routes":896,"ip_status":"Optimal","iterations":76,"labels_exact":0,"labels_heur":11995402,"lp_bound":110182.51273519707,"misprices":0,"miss_count":0,"misses":[],"n":915,"ng_avg_size":8.0,"ng_wasted":0.017017954722872757,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":35.185273086,"t_lp":100.08043141300001,"t_reduce":170.53953478900004,"t_total":306.583515209,"trace":[[0.348392459,1385782.0],[2.1140645,1334273.0],[3.324138375,1248529.0],[5.219684709,1149286.8333333333],[7.415533292,1028232.3333333334],[9.139529125,929630.3333333334],[10.276759834,857112.8333333334],[11.623767959,718029.5333333336],[12.910658625,678435.9999999999],[14.075997125,638318.9145833333],[15.464493875,587455.58125],[16.760996917,550507.2479166667],[18.156178709,529208.2500000001],[19.6635615,477812.382986111],[23.525997,444556.13416149095],[26.555329874999998,406660.8624116902],[29.286644959,385498.8586484593],[32.29886175,347696.95800064056],[35.364061792,338427.3046887924],[38.294610625,315729.08436156774],[41.065451709,306100.9203374481],[44.750155209,273948.1821645293],[48.46692875,249459.96328585906],[51.9032425,235256.76575429508],[55.669167666999996,232300.2665368436],[58.57218575,210172.55726847248],[61.828889584,206496.46992035903],[65.002864834,205428.6440673628],[67.218898542,202406.53497885875],[69.440914459,195945.6460195767],[72.732129542,194361.05642665148],[75.959668375,193422.53300742785],[78.850319834,183497.42927486598],[80.631892667,169418.74667798463],[83.3765155,161438.38564318512],[85.8282585,159888.21820152865],[88.801815167,158172.4596479583],[92.809768667,155228.21051750137],[96.712814417,154132.38469733176],[101.357050417,149732.16613026246],[108.076738292,140436.83853069902],[111.435773709,140301.17721604902],[115.511612584,139656.85760744681],[119.444685417,139405.63263482315],[123.847142584,138508.30869707602],[128.155487917,137598.53672246373],[132.3436575,135933.87330203276],[136.540366917,135505.5649278863],[141.785731542,134561.35724627067],[146.575794459,133064.7676932682],[151.787225209,131252.94849253888],[157.005341959,130230.91365691545],[161.402513584,129229.68496596177],[165.7696035,128514.39481019329],[171.359213792,127780.49785631873],[177.439083,127362.45800312543],[185.4794515,126292.66906019357],[194.76498775,124226.60530009161],[200.820122167,123290.96920265042],[205.3458235,122831.16407151865],[212.617526875,118653.97001373026],[216.186348209,118390.37564544285],[219.60857225,117947.95424399395],[229.240106959,116914.13838619186],[234.844469625,116368.94277377085],[239.509392167,115933.15725684976],[246.600763584,114572.58769817889],[253.759434042,114136.92801916483],[257.590223209,113339.1321316886],[262.145394542,112975.22292314704],[268.6433485,112557.754774386],[275.95664725,112056.57127550768],[281.31454875,111827.43039258984],[288.287718417,111450.41276925795],[295.466757584,111296.05195031979],[304.161895584,110182.51273519707]]}
{"avg_reduced_arcs":11621.473684210527,"bks":62364,"columns":19818,"exact_calls":0,"exact_log":[],"full_arcs":410472,"heur_calls":95,"instance":"XTW-n819","ip_cost":548877.0,"ip_routes":626,"ip_status":"Optimal","iterations":95,"labels_exact":0,"labels_heur":4346062,"lp_bound":81232.83168625628,"misprices":0,"miss_count":0,"misses":[],"n":818,"ng_avg_size":8.0,"ng_wasted":0.27191756898358366,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":10.050910921000002,"t_lp":200.99021183099995,"t_reduce":95.43225596300003,"t_total":307.068810791,"trace":[[0.129457291,698962.0],[0.83438225,648450.5],[1.888649958,556363.0],[2.4648508749999998,498499.0],[2.711963916,438356.0],[3.8805129579999997,387334.50740740745],[4.917697833,332021.8055555555],[5.476866125,278002.71047008544],[6.00258925,271847.3771367521],[6.407315666,263437.80769230763],[7.050476208,231399.48148148143],[7.731085875,221011.24820015108],[8.24304075,203245.66373820775],[9.02635225,189983.38958074563],[9.494469375,180696.999416881],[10.114411541,169656.02574262154],[10.588749208,166331.12443188613],[11.283958541,154268.7434283873],[11.988020791,153808.59271137894],[12.709542541,143742.14107989642],[13.369875958,139693.7934366335],[14.107458416,136597.89028655438],[14.90973275,133266.859277207],[16.065406541,130961.18676717402],[18.407830833,128518.3603072925],[21.00217625,122780.43038423672],[23.31109425,121121.7497645007],[25.294613375,119376.03553277144],[27.195789666,116364.66404728062],[29.567015333,113876.59544561153],[33.391712125,108779.34954121069],[34.937153416,108688.02322727416],[37.438811291,107360.80984832371],[40.190349291,106434.51404187194],[43.165348291,105758.25664109823],[46.131216583,105100.95939074733],[50.039395875,103851.3756090614],[53.729557458,102374.75471921635],[54.782970375,102263.28436947441],[56.927809583,101923.61464641425],[59.977067625,100909.1610347387],[61.86629625,100574.01442963086],[63.5386005,100267.30804574944],[65.347618083,99690.45017353851],[68.218872666,98656.9049674305],[72.236325125,97429.3076306097],[73.208642916,97352.75771454186],[75.328814916,96628.1198797289],[76.778099208,96117.17446911098],[78.509998,95618.52070968003],[79.822035875,95493.03571486627],[81.202130166,95302.97535390462],[83.820849791,94831.02556601542],[85.596971916,94550.71959132949],[89.28111175,94082.8043708509],[92.655470125,93847.25045052818],[97.412822458,93470.31201583821],[102.045664083,93107.21139785278],[104.660080458,92958.57437053118],[109.163181333,92509.65338072125],[113.390702333,92254.92868854267],[119.207640875,91578.79314451978],[123.029807708,91425.10561978402],[125.706507458,91287.61935580413],[129.806958083,91094.61045117812],[138.737620875,90108.28462578524],[142.273995541,89878.49920464137],[146.155739458,89577.21652416512],[153.663567041,88747.79609650747],[157.54793325,88396.56629223052],[160.966150166,88095.09139746649],[164.685357458,87931.58136045047],[168.6370325,87796.71650300563],[179.392966125,86986.49428970013],[187.4865285,86592.7882392082],[192.487457666,86541.91397796228],[198.596404291,86207.09126799673],[202.856896,85928.56818620095],[207.320693041,85821.49474169273],[210.604605375,85731.7386176541],[218.688329416,84821.21119814081],[227.006043541,84347.00098655438],[232.203485666,84092.83893402373],[236.081670791,83844.5121713654],[240.895879708,83628.37528143477],[246.898448375,83448.61523582549],[252.85137475,83117.56212336509],[257.043436166,83016.5736906781],[265.688433375,82589.84789198113],[273.129569458,82377.17378353135],[276.568668625,82310.15891294509],[284.14906725,81958.91449426815],[293.175431875,81674.34698812984],[296.885375291,81601.29621372657],[306.085558041,81232.83168625628]]}
{"avg_reduced_arcs":599931.0,"bks":85707,"columns":19675,"exact_calls":0,"exact_log":[],"full_arcs":599931,"heur_calls":94,"instance":"XTW-n876","ip_cost":1285619.0,"ip_routes":834,"ip_status":"Optimal","iterations":94,"labels_exact":0,"labels_heur":18983529,"lp_bound":245227.57521718103,"misprices":0,"miss_count":0,"misses":[],"n":875,"ng_avg_size":8.0,"ng_wasted":0.19820408163265307,"purges":0,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":200.1842073399999,"t_lp":99.46538991800001,"t_reduce":0.38899054299999997,"t_total":300.153958083,"trace":[[0.201877667,1342874.0],[1.641705625,1304111.0],[3.593510667,1219212.4999999998],[5.199262292,1159458.9999999995],[7.525257083,1114320.4],[9.602741375,1078517.6085271316],[11.8673955,1040034.9090909093],[14.301405,1008004.7033333334],[17.251073542,982628.3125],[19.452851958,942121.1789340101],[21.248408333,884315.3735955056],[22.349893,869121.5446428572],[24.241582208,846088.2336996347],[25.9575915,821779.4260869565],[28.347554792,800504.1415750913],[29.410701792,776218.5833333334],[31.117502,752725.3680360363],[32.150940958,730101.1607142854],[34.585789833,710016.1137382797],[37.039697708,691736.2996183204],[39.191132667,675737.7986045764],[40.6192485,662458.740651742],[42.564910375,645436.4926771604],[43.78878275,622868.5942264616],[44.883071583,604094.9626071794],[46.531556167,593920.4019442096],[48.183691417,576771.0378394648],[49.882899958,564361.4047619049],[51.613898542,547580.4518139907],[53.622402458,531442.3821100008],[56.023646292,521418.77290836646],[57.754191625,515785.99290780124],[60.458208542,505978.8992754937],[63.834276083,494237.0959684079],[67.094154833,487691.2074645675],[70.576758875,475474.199526258],[73.474202042,463082.96626907546],[76.368102583,455546.2924341254],[80.98026425,443134.5668917199],[84.555047125,435770.18791383714],[88.639724625,427820.19285973936],[91.547068375,416195.8387859191],[94.641916125,411023.4876493356],[98.5718455,407484.61143906973],[103.495806125,395896.61936898704],[107.194206875,394291.0904844149],[110.097745083,388955.0492026946],[114.533855583,372869.1738472477],[117.600151833,371931.5821382833],[121.5604205,365923.49352487107],[124.8175835,362638.54829761013],[127.209265875,361091.11096360243],[131.246152625,355151.44148479716],[135.193792833,351416.7908833794],[140.464853917,344185.8104954529],[145.329992542,340476.9424332215],[150.782460792,337510.67306368105],[157.281030292,332145.332479142],[162.111156833,328007.90819389623],[167.122816083,324629.9886009005],[169.796716458,323104.3763221028],[174.44254225,321779.712364691],[177.761951042,319201.0732124029],[180.554137375,317404.11724384205],[183.178510833,311177.1073709699],[189.002625292,307788.62548764545],[193.503449417,305155.19845631777],[197.503100083,303887.9498395885],[201.007507292,300022.8349672365],[203.454544083,299593.60072464915],[206.481139667,296812.7405340339],[210.116675917,296501.83250947297],[214.945307875,294328.84467133717],[218.86693225,291936.0477285538],[221.43257725,289143.92873274616],[224.181951125,288447.4966848053],[227.860633125,287587.41671238525],[233.40485925,282934.4492462358],[238.465650625,280498.5007780666],[240.592531625,280498.50077806663],[243.498831583,280356.40888407984],[248.081916208,278588.3477001507],[256.128813625,274632.77975277],[260.858916208,273652.3265593507],[265.887073458,270466.5857730132],[271.047824375,268072.3045269005],[275.318916958,267447.33244000893],[280.794961083,265257.6700211731],[286.270480292,263194.94181206776],[288.39399475,262397.93169411935],[291.267841625,257616.6265143219],[295.832124167,254176.67306628337],[298.163502667,253266.229460702],[299.688733958,245227.57521718103]]}
{"avg_reduced_arcs":386422.0,"bks":209992,"columns":29178,"exact_calls":0,"exact_log":[],"full_arcs":386422,"heur_calls":141,"instance":"XTW-n979","ip_cost":1768466.0,"ip_routes":961,"ip_status":"Optimal","iterations":141,"labels_exact":0,"labels_heur":23025827,"lp_bound":286216.7063073533,"misprices":0,"miss_count":0,"misses":[],"n":978,"ng_avg_size":8.0,"ng_wasted":0.33976044405492256,"purges":0,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":179.6317613340001,"t_lp":122.71458795900001,"t_reduce":0.305299087,"t_total":303.588729166,"trace":[[0.42193825,1808628.0],[3.084644875,1740548.5],[5.132694958,1677725.0],[7.403712958,1614854.5],[9.058194166,1541932.6666666665],[10.550345,1495634.5],[12.336518166,1434060.6666666665],[13.554252375,1356587.0999999999],[15.403342208,1310823.7500000005],[16.780481458,1256176.9166666667],[17.895766375,1233828.085714285],[20.023288583,1156961.6388888895],[21.855938541,1106341.7976190473],[23.714343166,1049713.9094036696],[25.434261708,1023660.375],[27.08323225,980105.5625000003],[28.709206833,960582.0156250003],[30.08254075,927584.398148148],[31.573168416,900527.9155080215],[33.708149166,879355.1523809526],[35.671589875,844947.9958147315],[37.98692275,816838.1298013247],[39.838962125,797872.7052650959],[42.695071333,758640.86328125],[45.514867791,745609.3341638105],[48.329625,735419.7517371348],[51.562343458,728673.7426317007],[53.874835916,706444.1157992834],[56.91247875,673828.7190713681],[60.369662708,655176.8201716816],[64.31058825,639132.4578483751],[66.432252083,628311.4415345788],[68.53249954099999,614749.5956217928],[71.404262041,601780.1223152463],[72.912377791,581896.7783510037],[74.527916333,571549.2401060263],[77.015182,559227.451591797],[79.703125666,546666.6059987685],[81.650815208,533257.2141819762],[83.769174875,515033.5894518768],[85.905288666,506335.9392722274],[87.120475041,499733.6154516776],[91.067461625,489000.81804500904],[93.952884625,482489.9243845919],[96.827308291,471604.86625366134],[99.106159208,470233.0562677997],[100.961995458,469234.4640533307],[102.920660291,467410.347230063],[105.601262166,458695.59574660345],[107.03642775,453781.0749268162],[108.508817041,450336.0711963343],[110.481631791,445108.94291483454],[114.088535666,442916.3810052617],[117.265009708,436809.8023636075],[121.006835791,428711.495909103],[122.67694575,422776.60787652177],[123.672281458,417153.08117257885],[125.153093041,411655.87204294436],[127.773419,404881.92021306005],[129.63486375,400047.9983582046],[132.352155666,398005.57064806245],[135.838697333,395510.319307583],[137.499249333,393833.6266247746],[142.403612041,386894.10972528177],[144.129252958,386408.0190068315],[146.987950083,380196.5013722687],[150.094729875,377129.89763671596],[153.086184541,371478.6747984907],[155.716785833,371179.2516017478],[160.002339708,366236.6102552007],[163.055099,365826.77175512066],[165.865631666,365154.7146494171],[168.771683083,363991.1243852094],[172.2516905,360329.843255803],[175.836135875,359397.38180475164],[179.911842833,357902.06394406204],[182.950644375,357187.658243073],[187.063492791,353574.2917252347],[190.444246083,351443.3279357547],[191.731338916,350780.2060697511],[193.272405166,349890.26282032806],[195.552977541,348202.96277965815],[198.677318666,347729.39825160074],[202.071489708,345372.2719305808],[203.185718708,343788.4902310902],[204.952546916,340420.91359951627],[206.16301975,339528.60103674186],[206.699812375,339320.23654414015],[208.343668791,339142.2221280517],[209.581878625,339012.5724339524],[212.556887625,334102.8734371659],[214.139900666,332064.59080532595],[214.901234583,331901.5576995729],[215.961104625,327639.08483157336],[216.741785958,327155.1712480431],[217.52023525,327039.92760309996],[218.389953041,326451.1193346718],[219.703054333,326005.082188754],[220.581018125,325371.23960605246],[221.696596333,325261.95723462506],[224.616263791,325094.29790656385],[225.6607755,324856.3697526813],[229.619267458,323928.40783782897],[231.776469791,323272.1104291626],[233.139952583,321059.2744893288],[234.472290291,317099.73195204855],[235.145834875,316986.7808597983],[235.919780916,316826.7678317488],[236.577214958,316641.7414727954],[238.711507791,312375.4801688262],[241.727374583,309852.1897189451],[244.424705791,307546.26094568917],[245.594033166,303982.44260137423],[246.42083475,303719.7797643938],[249.254235333,300587.6523112481],[250.822282916,300297.4541143133],[251.950586083,299803.6978200076],[252.969566916,299678.45252137474],[255.013120333,297573.907043224],[256.528793,297048.6752165133],[258.499267625,296363.8620828357],[259.437538416,296169.28065544355],[261.130748583,295819.3370792961],[262.775875208,295184.47519166017],[263.970636708,294700.2042038196],[266.400262291,294148.18164292007],[267.279201833,293858.6073378874],[268.190321916,293784.09060102294],[270.16633925,293619.39233806886],[272.69998525,292409.1259971474],[276.430091208,290702.72792224673],[277.557243166,290533.9465426997],[278.570106375,290476.79204722226],[279.9879415,290184.3957995634],[285.526988708,289179.2100661457],[287.215487083,288867.7704764982],[290.697795708,288421.6439069732],[292.667492125,288069.97655644245],[295.70138475,287627.495882942],[299.037771083,287080.38044588565],[303.261503708,286216.7063073533]]}
{"avg_reduced_arcs":15005.952755905511,"bks":80803,"columns":26400,"exact_calls":0,"exact_log":[],"full_arcs":828691,"heur_calls":127,"instance":"XTW-n1001","ip_cost":1317506.0,"ip_routes":939,"ip_status":"Optimal","iterations":127,"labels_exact":0,"labels_heur":8376379,"lp_bound":129828.29294714646,"misprices":0,"miss_count":0,"misses":[],"n":1000,"ng_avg_size":8.0,"ng_wasted":0.12728571428571428,"purges":0,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":8.431200165999996,"t_lp":168.44986762900004,"t_reduce":127.42459024600001,"t_total":304.463469,"trace":[[0.037605083,1376372.0],[2.406568375,1328997.5],[5.227818708,1237231.5],[7.850197875,1078152.5],[10.419474166,998336.3333333333],[13.0964295,921490.6666666664],[16.171772958,875365.4761904762],[18.641038083,787702.8095238096],[20.180309916,721901.3095238096],[21.553679,647934.9761904761],[23.202080458,642126.5595238096],[25.519459625,615601.1253968254],[28.188393166,586207.4428571428],[29.825332625,556533.6761904758],[31.275059958,496753.0319875779],[31.851657791,480976.64791666676],[32.400871416,445392.69157647894],[33.443640125,424073.5253968255],[34.184306291,419417.4685245308],[34.746467041,402087.300628307],[35.246808583,380723.00121121947],[36.875796375,371361.09497467213],[38.012412875,367590.4946671707],[39.169452208,347608.0689095975],[41.1382755,333582.3053302809],[42.517118666,321486.38686069986],[43.299721958,292002.4065162172],[44.147188375,276472.34714244155],[44.736695875,273256.1309100621],[45.475327583,267840.41690745956],[46.643451666,258785.77914468505],[47.325573041,252814.84300697],[48.57662225,244642.76375748095],[49.160065833,238115.65601860423],[50.984314625,229705.71679718248],[53.390889,226775.19527661314],[55.361796083,224514.04698808232],[58.10013575,220931.54110963628],[59.26801875,218381.02938010008],[60.475797375,215851.86907738983],[61.230691541,213766.55088148447],[62.162632666,212433.93959121397],[63.123468916,206593.99344355514],[63.879541083,204911.87221230372],[64.755731291,203391.25592950516],[65.432508375,202194.19969679485],[66.313266208,200829.3636187235],[67.287989708,199835.70982873908],[68.694934625,198067.44973574908],[69.654082833,197242.9760452597],[70.6265145,196898.11932259536],[72.894959458,195096.06594472838],[73.961335666,191710.22736922203],[75.366844166,185173.51878280193],[77.441387541,181084.42961153897],[79.511071416,179384.287866595],[80.633198,178063.78149847864],[81.869604,176844.38924048192],[82.737646166,175971.6203258384],[83.964067166,174131.3791038973],[86.0510495,173410.78991232117],[86.950358041,172738.32046393625],[88.557044541,169189.5415187572],[90.536371666,168136.32851416757],[91.823231583,166985.87459327988],[92.753596166,166721.76131068362],[94.964167458,165981.40401139323],[96.668499541,164431.6742543689],[98.775190791,163890.2372009575],[100.121987625,163424.05395904774],[101.887314166,162990.08339446445],[104.724869666,161815.34065572778],[105.976441,161533.25315473854],[108.630440958,158463.78854231493],[110.620537416,158129.62938658078],[112.812401666,157945.09396947414],[117.432296208,156759.1576889741],[119.213893791,156366.5321475614],[121.06044725,155649.56063404377],[124.655799333,154780.18357826874],[127.786906708,153623.40010694336],[130.958902666,152629.72418117768],[132.504552333,152483.39797601677],[137.213163333,151439.40409931427],[140.01382975,150484.57190682014],[142.2273725,149424.86454165986],[143.471207291,149121.60270676247],[145.467971625,147809.06569548932],[148.143859416,147277.00708734716],[149.846775,146975.77530984647],[151.3158565,146653.54406649573],[153.192910625,146147.90840765293],[156.006359541,145731.4275580741],[159.22118075,145129.75627538253],[163.041797666,143844.08569248114],[166.355516541,143672.94152842846],[169.534473583,143358.61910207648],[173.048201416,142124.65354454328],[175.037282125,141534.06789125758],[177.022281541,140786.12210304325],[178.282035125,140526.24007520243],[180.615031,139904.77400971853],[183.916265,139687.78448451302],[187.678160333,139162.6666797669],[190.559859583,138624.72913368436],[192.387052333,138107.1090800892],[193.978115708,137678.8502761429],[196.272866458,136909.6096242689],[199.109123916,136527.96210971213],[206.126872208,135935.77062257333],[210.753985708,135813.8508302602],[213.137601875,135574.2989871449],[214.994540041,135247.3901577631],[217.052131083,135000.38370123316],[220.408092333,134514.8865326208],[224.595071958,133868.0213009387],[227.000810125,133705.35544449103],[231.260326666,133102.60423405244],[233.419877833,132871.10195526367],[237.517612166,132197.45650744683],[243.697719958,132010.300281037],[253.570529125,131357.86180750615],[264.634765958,131041.49225477406],[272.136160916,130866.57813573068],[282.950599875,130444.57647281293],[289.559826958,130320.66926363943],[302.451306208,129828.29294714646]]}
{"avg_reduced_arcs":417018.0,"bks":84625,"columns":15201,"exact_calls":0,"exact_log":[],"full_arcs":417018,"heur_calls":191,"instance":"XTW-n837","ip_cost":658066.0,"ip_routes":514,"ip_status":"Optimal","iterations":191,"labels_exact":0,"labels_heur":25719680,"lp_bound":129498.56800110235,"misprices":0,"miss_count":0,"misses":[],"n":836,"ng_avg_size":8.0,"ng_wasted":0.26999316473000684,"purges":2,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":126.85919049499994,"t_lp":175.77729779599997,"t_reduce":0.14276657899999995,"t_total":303.257983833,"trace":[[0.293883833,1068530.0],[1.254665583,1015989.0],[2.405696917,958737.0],[4.170713792,888243.5],[5.140732958,856254.5],[6.227446167,824152.0],[7.696620833,788336.0],[9.109619333,747804.5000000006],[10.356361958,707052.1666666665],[11.302754125,667397.0],[12.218730583,638965.0000000001],[12.770217292,618114.25],[13.28279975,581221.0],[14.083658583,555789.5714285715],[14.567926208,533259.974789916],[15.230617917,514996.33333333355],[16.33567275,478836.59999999957],[17.54895,465386.85119047615],[19.381284125,447597.9130434783],[20.95142,429595.66666666674],[22.158899875,412663.875],[23.007438542,400885.70540730347],[23.9934565,389464.4541666666],[24.456872083,374976.7080699772],[24.986981083,358184.5161940505],[25.30087525,346232.65051903087],[25.6976875,324337.7426503969],[26.661021292,308004.7605867047],[27.23270775,297241.1493071174],[27.645294917,290109.4723126004],[28.033089833,283135.92622950824],[29.093762417,278070.31641554314],[30.132877292,266020.1473859913],[31.103745375,259996.5542516755],[31.964808667,254543.33581002333],[33.623948375,242586.66666665912],[35.000394417,236214.70159059778],[35.788370458,232313.92713067593],[36.36643475,227416.36873122733],[36.877823708,225633.43386936295],[37.407598333,221192.94934965574],[37.874869375,219075.38992364137],[38.50881175,217931.99831733594],[39.445013,215876.83878138647],[40.003098083,213667.44157122925],[40.926506333,211953.30510601928],[41.455140875,210861.93788626476],[42.045319458,208218.87708056506],[43.102159792,207783.98606370308],[46.076787167,202625.08195042287],[46.889219458,201684.8438183673],[49.656561417,198854.29197258208],[51.746308458,196235.46125787485],[52.86156325,195311.04163124532],[53.56944675,194003.4075209683],[54.344149458,192196.10833831274],[55.051264583,191073.59999539563],[55.692512667,189885.06965423469],[56.347596208,188088.75781176292],[57.073164917,186586.993369644],[57.704970042,184598.61953472323],[58.451378708,183962.5539165972],[59.067369875,183853.15431640678],[59.582892,183750.83553940622],[60.686065833,182508.788756798],[61.33258325,182339.7266908652],[62.04642975,181574.36950751388],[62.738465208,181020.19603558726],[63.912628208,180044.59516003178],[65.796906167,178916.8687026967],[66.66337275,177097.57978781345],[67.729336833,175251.23343202152],[68.6925095,174361.5875167961],[69.941047042,172525.40360564695],[71.276433875,171223.97832652854],[72.725290583,167795.72399241742],[73.548343625,167149.7801841138],[74.635076125,166230.43735623796],[75.38385375,165236.46050641968],[76.187805375,164240.76655602403],[77.206632208,163745.00507569895],[78.624720708,163226.21404146077],[79.448174917,163050.53683607857],[80.253383,162618.681738998],[81.080223292,161994.4618972555],[82.62280275,161675.7097531859],[83.659956917,161073.49077165584],[84.736297167,160386.9803707862],[86.113034458,159274.7210217505],[87.854396208,158970.62093713082],[88.727900625,158464.47374509714],[90.379206792,157749.78059824934],[91.925010833,157359.88316541296],[94.2443495,153611.8141313935],[95.957259542,153353.3394047788],[97.531965333,153027.10755650038],[98.745546125,152394.92688479339],[99.614341875,152204.17604935513],[101.18690325,151799.49884482284],[102.866399292,151434.163568086],[107.045367542,150816.45188133305],[108.5607275,150422.205562753],[111.683546708,149972.0641878635],[112.779715708,149825.9989980072],[114.519004958,148579.7517634192],[117.456964417,147904.48643237975],[119.616164,147325.71105965212],[120.644018167,147175.37998641253],[122.253280208,147029.69517026536],[124.122535125,146806.5941996459],[125.391566125,146525.5856063089],[128.389845792,146093.4286583837],[131.168794292,145647.66972915176],[132.747891958,145495.65373351774],[134.175380542,145050.20169238764],[136.29671525,143182.75376748355],[137.646111542,142672.8696672885],[138.419810792,142579.713183765],[140.466116375,142389.02957580367],[142.252254583,142146.5054261059],[143.571586,141795.48975487324],[144.717504917,141573.01369044068],[152.510605417,141351.19291046678],[154.037188042,141133.90953938276],[155.312130042,140904.27167714422],[156.587182667,140761.48591552093],[157.856581125,140736.49777449513],[160.711137333,140586.64265592178],[162.29721325,140376.6850072316],[163.168505125,140205.4553890888],[164.13943775,140106.15470296275],[165.249479792,139922.35810202174],[166.085830208,139861.92796040527],[167.191721167,139546.9081545563],[168.103677083,139385.32295095443],[169.167668625,139096.3166128744],[169.897860125,139008.3868402652],[170.604152542,138904.54987468035],[171.396219542,138811.1512163769],[171.988173583,138713.36563668976],[172.536628,138645.34767088442],[177.029850083,137349.98723412602],[179.552835,137103.46655252852],[180.7266735,136980.9469034308],[181.655642292,136925.22824633535],[183.099212125,136763.5868645869],[184.005190417,136664.19054143704],[185.58477075,135772.70389746112],[186.502079958,135607.4838003349],[187.329603042,135487.88392412887],[188.152482417,135370.73760044333],[188.939466542,135277.38812576412],[189.905862875,135167.822686247],[191.33172075,135025.49915307979],[194.92314025,134761.56104335634],[198.999100625,134437.17101718253],[201.558592792,134352.11750355831],[204.946087125,134067.41774601224],[206.308330625,133859.6320101816],[207.009061292,133769.90362025215],[208.172591542,133615.69199355083],[209.013020667,133560.49431047286],[211.784547667,133002.90556861006],[213.567709458,132743.87966796805],[214.802069708,132625.55132579184],[216.904184375,132381.0141130378],[219.166319375,132138.08099214814],[220.504502667,131977.847643138],[222.164865125,131878.29568336462],[222.870044333,131850.31247374206],[224.169349167,131757.81479914763],[225.470554,131634.72666091466],[226.353863917,131565.66814554174],[228.013242042,131375.45003708155],[229.763004875,131144.48908723617],[231.381058458,131032.29780603778],[234.407577708,130947.64441445749],[236.506905375,130836.60352576502],[239.802535917,130732.71975211319],[245.736465958,130465.83693681998],[252.307605292,130283.15594432622],[274.517508833,130166.45671312016],[278.163657667,130013.5707804565],[279.869058833,129999.09242606733],[281.853063375,129981.06891826213],[285.496138042,129811.14242578467],[287.527779625,129796.00171457726],[291.082160792,129732.60040782526],[294.726830125,129635.13810093471],[297.62897525,129581.48563192005],[301.789406667,129498.56800110235]]}
{"avg_reduced_arcs":15539.490566037735,"bks":209992,"columns":15848,"exact_calls":0,"exact_log":[],"full_arcs":386422,"heur_calls":212,"instance":"XTW-n979","ip_cost":985491.0,"ip_routes":525,"ip_status":"Optimal","iterations":212,"labels_exact":0,"labels_heur":4392315,"lp_bound":250422.56283949013,"misprices":0,"miss_count":0,"misses":[],"n":978,"ng_avg_size":8.0,"ng_wasted":0.33976044405492256,"purges":2,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":5.479980495000003,"t_lp":283.2649089210001,"t_reduce":32.331989113999995,"t_total":321.922175167,"trace":[[0.429011125,1808628.0],[1.160936208,1727254.0],[1.451503708,1644611.5],[1.6979221249999998,1581749.5],[2.2543893329999998,1512548.7916666667],[2.337257583,1393250.2916666665],[2.895767958,1283671.2916666665],[3.250287875,1203257.2916666663],[3.852997292,1087757.1541666666],[4.411752458,973395.7905303024],[4.579272958,933064.9217723005],[5.243610917,823682.2652777778],[5.75493025,733076.992063492],[6.062318958,680685.9445277065],[6.728445333,633775.8044922915],[7.302101333,593478.2883358473],[8.130038083,557750.8029918951],[8.541821125,553669.821426218],[8.7574565,541363.0524307885],[9.283491333,537124.8455017183],[9.815327875,508460.499135862],[10.251865583,493530.6816056088],[10.923668750000001,481250.3308265786],[11.772877875,470242.0742489301],[12.385346625,468772.99281284836],[13.252048542,435151.01503956167],[13.833222917,432252.3636000893],[14.3487135,431627.30691121164],[15.076408125,420072.1215082988],[15.34564475,418021.8408301578],[16.05235275,416532.7169824327],[16.469882208,406151.4293430995],[17.165292292,396922.41215842625],[17.666662417,390141.7655194268],[18.218741875,387834.3073830377],[19.066052792,381319.8813389798],[19.780881,377236.23494923755],[20.487492833,376498.1188425723],[22.167111333,362126.9281266568],[24.096891208,354612.28004009847],[25.654085417,348760.32015875925],[26.529280708,348281.6955681566],[26.987118,347633.0126156359],[28.010985417,343927.6903834467],[28.585956875,340154.3191083605],[28.98841775,338407.4622697206],[29.332072208,332465.04806937766],[29.754754875,331481.1258735476],[30.419632167,330860.5367738583],[30.850317958,330525.57183682144],[31.355782667,325949.0332586939],[31.518740583,325514.0436722633],[31.961811125,321898.41242610314],[33.674439125,314564.18549300206],[35.298318417,309009.3265242647],[36.661423542,306293.90094105055],[39.218858958,302618.48214214185],[40.177190208,299073.1645744813],[41.002917958,296497.21184639423],[41.719639,293329.0868168524],[42.294949667,291249.6884231963],[43.254014875,290367.6263317176],[43.875018167,289146.5230137192],[44.269503125,288691.8546987174],[44.887852417,288637.55171468004],[45.549678125,287581.17633918],[45.864536875,287133.8438611414],[46.587278792,286491.99356267863],[47.769218083,286070.3543464991],[48.580728083,285969.3845053431],[49.883358542,285788.6666088353],[50.172711583,285676.3493888098],[51.986099125,284559.07812909083],[52.976828292,284492.44305850554],[55.021560583,283417.9189150148],[55.878533792,283051.54720859847],[56.356988792,282796.0894829774],[57.376855833,282110.0108801444],[58.3357065,281340.53011650493],[58.709669667,281212.8061912854],[60.030421125,278471.5671751365],[60.673734333,277856.9764058036],[61.336113583,277496.55314815574],[61.679788167,277349.5560477162],[62.331192458,276953.13497297943],[63.095742542,276559.92967097706],[63.876444083,276258.9707615613],[64.274264042,276173.78274376073],[65.476090375,275805.11940301134],[66.386560375,275354.487980228],[67.81634825,274717.09646289155],[70.540494625,273011.80971940793],[71.052017417,272750.7407698744],[72.407861,272090.18926196103],[73.361933,271873.04447081225],[74.51408725,271566.1175099177],[77.210144583,270320.5819932387],[78.069778417,270151.4236986864],[79.363498417,268911.19619143155],[79.657469042,268874.0728574536],[79.782031708,268874.0728574536],[81.093739042,268358.9307725328],[82.432040375,268079.09237035806],[83.972363417,267264.47332144965],[84.693600292,267106.58580250194],[86.781768583,266401.08224437194],[87.769139792,266194.7113514891],[88.293649792,266133.72639505717],[89.491824625,265663.0637117551],[91.995915208,265179.5742271818],[92.432938375,265112.60736520286],[93.699425792,264729.4128858582],[95.49162675,264531.0505560219],[96.00001525,264501.83326312713],[96.411422,264465.8021355493],[101.213468583,263610.6257135404],[102.578249917,263450.3112060788],[103.67479075,263270.4782907119],[106.605829292,262449.1298041278],[109.290897625,262190.1841294331],[112.287646792,262033.74091478012],[115.402879542,261797.70147950947],[117.6608065,261281.40869317175],[120.063480625,261052.78916984535],[121.254485792,260996.60043087206],[122.47507075,260979.69565697495],[123.497047125,260900.996268858],[124.009224542,260885.5497589603],[126.784909292,260493.5908586083],[127.89885075,260463.3740871156],[129.273421458,260389.18186467307],[132.871490833,260197.91714545607],[133.9790035,260167.64890426438],[135.894314625,260060.75613278986],[136.776337583,260030.38209881895],[137.40877925,259991.87823484177],[137.847555333,259971.49220830319],[138.665783083,259922.73017303777],[139.306998708,259913.55191866253],[140.143065625,259852.270218374],[141.167849583,259760.47037098813],[141.882934833,259712.5965415828],[151.778738042,259684.80423366683],[153.344904833,259416.51827060457],[154.156179875,259296.12431113585],[155.024890333,259276.33878617184],[156.192991792,259263.3586095636],[156.999534208,259216.047995351],[158.763271125,259008.07844194333],[160.898286583,258697.8357423254],[162.626384333,258647.1737192483],[166.459257792,258023.42008319774],[166.944137208,257989.08175488404],[168.20266925,257852.81756573007],[171.090680625,257251.83379526873],[171.816611125,257165.12538501428],[172.25364925,257130.68146058163],[172.552002333,257111.25842999053],[173.548079333,256999.36091873058],[174.868183625,256740.63301251814],[175.390722,256712.49150112327],[176.725646,256371.24347571476],[180.995249625,256046.71871729274],[186.107527708,255114.6310366315],[188.206415875,254609.5438505625],[188.73962075,254553.29624729694],[189.899185458,254354.14036728855],[190.359365833,254321.50600941808],[190.711449,254303.58953818175],[192.361049167,254015.26075389882],[193.715521625,253854.95702712462],[194.488268708,253810.06462250455],[196.875566875,253679.0519566029],[199.401994792,253594.8860590766],[201.289927583,253567.61290880342],[203.516179333,253509.51456894015],[210.41470925,252712.10089234204],[212.1728625,252456.98729712912],[214.101123292,252216.63175830667],[216.704592708,251983.77487422968],[217.681375958,251875.69251200772],[218.576267333,251818.72420956346],[220.091080208,251754.4151705968],[220.959925292,251735.09250075367],[222.201082625,251677.324233589],[224.238598208,251605.31975844002],[226.200140417,251496.74227499645],[226.535220292,251488.67639363502],[227.343569167,251449.1181655841],[228.319755708,251406.56515623792],[231.243027375,251189.3669694038],[232.0988315,251146.05264329605],[232.974598083,251126.16529466346],[235.423459,251030.62000574073],[237.615544,251002.5463595559],[242.1266675,250875.99727185233],[245.619354667,250846.54797787243],[247.099277417,250836.52612526543],[250.76508675,250787.8137381837],[254.007178375,250769.9844810603],[257.649710542,250749.7438156095],[262.807871625,250699.7264161596],[266.007543667,250674.1926271371],[268.538353625,250659.16187350854],[272.78682275,250589.95693798113],[273.840500333,250586.02132014334],[275.577026542,250571.1839552383],[279.215480125,250528.62617123887],[282.427267958,250503.60167338737],[288.00907875,250447.56498788708],[290.00826675,250431.2594766216],[321.732276958,250422.56283949013]]}
{"avg_reduced_arcs":14266.260115606936,"bks":85707,"columns":23200,"exact_calls":0,"exact_log":[],"full_arcs":599931,"heur_calls":173,"instance":"XTW-n876","ip_cost":1250450.0,"ip_routes":808,"ip_status":"Optimal","iterations":173,"labels_exact":0,"labels_heur":9675593,"lp_bound":123849.75989944719,"misprices":0,"miss_count":0,"misses":[],"n":875,"ng_avg_size":8.0,"ng_wasted":0.19820408163265307,"purges":1,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":9.608437452999993,"t_lp":270.486979668,"t_reduce":25.411042245000008,"t_total":305.903408541,"trace":[[0.068243291,1342874.0],[0.307228791,1292291.3333333335],[0.578350625,1189058.0333333332],[0.781119875,1136750.128138528],[1.028250833,1040304.8781385282],[1.135257291,994026.0924242426],[1.259545333,938087.925757576],[1.413581208,849835.6145833331],[1.509023083,812338.6793103452],[1.615499583,747544.726121795],[1.760314541,696813.5302907928],[1.8771102910000002,651202.9335456205],[2.020884541,611730.1109937885],[2.183063291,576944.4207575958],[2.293822166,568517.7851870809],[2.462288833,560252.2261099527],[3.442148291,539195.8277491803],[3.873812125,501841.1863988746],[4.223478208,495026.0865491791],[4.622334458,459634.04034522193],[4.979288875,442591.2577821201],[5.483865791,412985.5658695205],[5.775577125,396412.8987520743],[6.212633958,387691.3300768513],[6.933729,369392.8439580888],[7.973425,355606.0976932353],[8.8335895,346418.79185239575],[9.434553583,330897.8837485916],[9.805890833,317323.85368527996],[10.133007208,304899.0825849945],[10.443025541,301721.5457472099],[10.588601416,301721.5457472096],[11.128747666,291369.13077487156],[11.552450708,282472.3276663545],[12.005170375,271181.73890708317],[12.616745083,267396.0130166504],[13.611569333,256774.76781153216],[14.112348791,252858.59732850018],[15.053909333,244020.0125215567],[15.671636458,238555.0083750628],[16.139198541,233800.0102929772],[17.717525958,227819.38841502907],[20.003352,223263.87547982467],[20.478701541,221998.87235167917],[21.019416416,221234.3052796183],[23.496432583,218035.42483492565],[25.033833625,216597.92728679947],[26.6935495,210010.39602078355],[27.184741583,207856.10290128048],[27.489206333,207254.72593211543],[27.988031541,205546.59288571434],[28.732881958,203779.92572567984],[29.514717583,200388.9742023161],[30.149914666,198119.1948832854],[30.7173285,196275.6391820458],[31.2374545,194957.76742087377],[31.531929125,194458.24153875376],[31.9010885,193761.74030252872],[32.665432,191184.67718438435],[33.238318458,189704.4881087683],[33.979543833,188622.15789127816],[35.311476708,187657.89382487428],[36.273345833,186294.3400769304],[37.281715291,184547.54045583808],[37.861072041,183992.92590038484],[39.800048625,182327.27767770117],[40.480921333,180922.77388254082],[40.768224083,180723.25323879914],[41.368327958,179850.58244069343],[42.362159166,178544.0749511742],[43.439092416,177638.5336584808],[45.318146875,175910.76423132358],[46.670247208,174937.70534797772],[47.756211833,173712.88476711148],[48.631096291,172495.06742107],[49.708786541,171299.01562516196],[49.966095875,171250.1946686573],[51.263482833,170055.90895301927],[53.110471083,169138.84952607908],[54.096165458,168401.38116305086],[54.6169585,168126.932533848],[55.797294916,167034.89653106147],[57.360494458,166467.08545078206],[58.938218916,164880.82053396644],[59.96460325,164069.04867986118],[60.799123083,163729.9952232979],[61.944138166,163475.21556695979],[63.330128791,162051.5622641156],[64.856783416,161541.79525346897],[65.72930525,161258.83765008167],[67.144635625,160422.667165769],[69.458296333,159584.96054966925],[70.811607125,159201.8021550735],[72.548309625,158157.41937672874],[74.515178416,157266.40333299],[77.005178708,155874.99761653907],[79.087531458,155491.50196968304],[82.686099416,154738.02048544542],[86.260091708,153834.8782007968],[88.485813291,152940.2770815264],[90.527174041,152617.13979234057],[93.481095625,151980.14715018406],[96.470277208,151082.07830744423],[99.426237708,150270.53360342662],[102.86286925,149674.00119559708],[104.340635583,149497.29302050197],[106.421884375,149006.9755565141],[108.493161625,148298.57982840025],[109.584246041,148012.60482321572],[110.637920125,147815.32891062222],[112.740326625,147022.99542250676],[114.801130666,146811.00988191747],[116.567483833,146526.18831495385],[118.07067425,146126.15538413665],[118.787568416,145960.48831267995],[121.367784416,145429.75254000095],[124.344923125,144471.56492629074],[127.277901875,144159.13962888203],[129.822880541,143651.38274666507],[133.6132415,143245.62815203323],[135.409380666,143167.4824861218],[137.886402708,142738.86765538628],[140.02689025,142388.03107409223],[140.967127208,142303.3167353551],[143.689044375,141438.01858963608],[145.333679708,141064.0286075382],[147.088415166,140513.97474628294],[157.4348385,139839.89285519172],[158.544991583,139358.4031061864],[159.43048975,138961.06539310492],[160.658190208,138448.8683005159],[161.247354083,138295.42661596686],[161.652848041,138231.9720451197],[162.656362875,137901.17457301565],[163.493655166,137607.75577050608],[164.803160708,137196.51800524213],[169.217385791,136268.95657091695],[172.236245083,135985.21312010192],[178.020572958,135331.53753803048],[179.671687416,134843.7956439948],[180.672545875,134515.58525740672],[181.376225875,134383.26810402513],[182.4603485,134158.12783735787],[184.326387125,133565.2147775105],[185.953343333,133089.69873240305],[187.54200275,132817.55032417472],[188.313028458,132685.4866942163],[189.324556958,132503.15593720332],[191.08516675,132208.30286606995],[192.803477791,131943.08136586857],[193.91086375,131801.94637410954],[196.022231083,131471.47509186692],[197.593981416,131199.7337806006],[199.449263916,130858.7342828399],[200.007778708,130769.18445011215],[202.516596208,130157.94160478047],[205.058759875,129739.97200972919],[209.696818083,129260.33224497188],[210.717273916,129242.7676988473],[219.500298708,128370.56427728798],[222.917297166,128299.33686922435],[232.683785,127795.63583544332],[239.147573166,127464.95170821103],[244.003751208,127234.66698044685],[248.762024375,127011.01775422358],[256.547510708,126587.58586864552],[265.538003083,126098.9563636611],[274.399839208,125636.79633217338],[279.68730775,125409.34253353791],[285.551880083,125047.43297181507],[292.919205375,124590.73830602941],[298.966094458,124261.24736647385],[305.538128083,123849.75989944719]]}
{"avg_reduced_arcs":664972.0,"bks":90284,"columns":28556,"exact_calls":0,"exact_log":[],"full_arcs":664972,"heur_calls":138,"instance":"XTW-n957","ip_cost":189244.0,"ip_routes":221,"ip_status":"Optimal","iterations":138,"labels_exact":0,"labels_heur":16387958,"lp_bound":107925.11591498481,"misprices":0,"miss_count":0,"misses":[],"n":956,"ng_avg_size":8.0,"ng_wasted":0.11864913329348475,"purges":0,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":132.20252899599996,"t_lp":175.429200998,"t_reduce":0.157727586,"t_total":307.992986292,"trace":[[0.047931708,795204.0],[1.777282708,778871.0],[2.988996417,727202.0],[4.366329458,693551.0],[5.978349375,664579.5],[7.600056125,583735.75],[9.139518333,545610.75],[10.565443583,513839.74999999994],[12.85477875,488047.24999999994],[14.196285667,428809.25],[15.942050125,407963.7916666666],[17.610187958,349109.5625],[19.639973875,333948.875],[20.985568,330428.25],[21.866080458,293174.75],[22.782157292,273422.6],[23.735894458,259033.76562500003],[25.128073125,232636.34397163056],[26.954180042,221684.51190476195],[28.828626875,215322.60416666666],[30.836791792,202588.3849093776],[32.28951425,192673.77677862396],[32.947579042,182085.71961247764],[33.428513583,173595.25503284286],[33.888002583,170978.9121410095],[34.824854083,166513.09433492293],[35.491468833,163125.32580718538],[35.933050917,160248.29249114174],[36.41482,157468.1691044568],[37.4642165,156261.28004970608],[38.49200825,154713.35927631552],[39.947255417,151750.09010569984],[40.920100542,151245.63143942083],[43.025302708,149198.56957941403],[44.143795,144137.65866022947],[44.858727292,142742.35616290857],[45.539738542,142032.6569404423],[46.087892083,141459.4636601567],[46.891531917,140079.05398073903],[48.1435785,138977.49056149638],[48.735551542,138144.80720378752],[49.932753417,137695.4076506446],[50.503692125,136075.8551771125],[51.778035417,135113.68184307864],[54.457435667,134243.23442456662],[55.410418667,133943.86316939947],[58.071090292,133072.45367878466],[60.176490417,132977.2278695129],[61.50969025,132018.405399802],[62.274935125,131696.55181406214],[63.356710792,130835.5234776015],[64.146026917,130175.51699096076],[64.814350917,129964.0422554208],[65.796636083,128286.36537543572],[66.338349125,128196.28294118133],[67.03618175,127989.1205450538],[67.831797708,127758.31046624358],[69.280416958,127217.6110161882],[70.695031625,126337.33829963897],[72.46758475,125532.51700936025],[74.019360042,125506.07229722421],[74.78482875,125077.70006438074],[75.368067875,125041.35070941484],[76.735070292,124091.01421502554],[78.225980333,123703.78796397273],[79.33948775,123409.63883021334],[81.402858458,122587.46449915758],[83.056758042,121901.50135100096],[84.537272292,121246.3833317986],[85.456884167,121154.18199107566],[86.786406083,121069.91693822783],[87.918660208,120997.26401435258],[88.733127583,120821.9510652781],[89.535177833,120713.22903667789],[91.17156075,120576.66104583902],[92.950804375,119962.69909817327],[93.912695042,119766.20791517233],[94.959928167,119715.46184541284],[96.5133615,119572.42811074262],[97.864130708,119400.9287483408],[99.954650042,119250.06754129323],[101.590335083,118968.8076450644],[103.61828925,118827.117306061],[106.115488083,118537.38963845052],[107.675155542,118331.6093571119],[109.695837458,118105.78369544256],[112.403543083,117895.95519035461],[117.103247542,117258.79441706599],[120.947111583,116896.93579121446],[122.76241875,116741.77253997726],[126.16255075,116521.95586413363],[128.666821542,116424.8643848183],[131.320289917,116216.52623131049],[133.767487583,116146.0834786609],[140.188621792,115138.45639730307],[143.13439525,114610.83223563166],[144.432595292,114574.29729311571],[145.431087125,114501.31626907887],[146.988465833,114388.09935347528],[148.97299275,114368.5834472889],[152.1036375,113960.56124707371],[153.447861458,113797.00843737517],[155.607814875,113752.75959576872],[158.510590375,113532.42400078705],[164.130096042,112797.99046658911],[169.688718542,112600.25330616224],[171.018090708,112575.08847298431],[172.729025917,112522.83817117072],[174.705768208,112447.75531023077],[177.676101,112107.43836040884],[178.986794292,112053.48982694633],[180.746714625,111940.43542462387],[182.879620958,111900.02192057672],[188.145973125,111651.93529662101],[191.198441333,111497.92945558864],[192.687503958,111439.05014554839],[194.537179875,111298.3334058619],[197.540477542,110967.58776781517],[200.194728417,110856.52516676673],[204.140530375,110763.98694833924],[212.291315042,110620.82297677685],[215.020252125,110457.19316327377],[217.994725792,110246.92570293086],[219.991645542,110168.72901335002],[221.771759208,110110.69597904418],[223.538383042,110057.16751443554],[227.752558542,109824.75869291218],[231.443383208,109629.14698769519],[233.627998292,109530.7676246004],[237.478939625,109209.45541741667],[244.490798583,108928.1169886082],[252.472269,108746.93220483708],[263.628468208,108555.32254245848],[270.585166417,108477.94814316904],[278.493825667,108323.02330286747],[289.141953208,108148.79839494376],[295.732419125,108089.20295871276],[306.701062583,107925.11591498481]]}
{"avg_reduced_arcs":13237.047945205479,"bks":85707,"columns":17800,"exact_calls":0,"exact_log":[],"full_arcs":599931,"heur_calls":146,"instance":"XTW-n876","ip_cost":1289457.0,"ip_routes":831,"ip_status":"Optimal","iterations":146,"labels_exact":0,"labels_heur":8474778,"lp_bound":123954.01940772578,"misprices":0,"miss_count":0,"misses":[],"n":875,"ng_avg_size":8.0,"ng_wasted":0.19820408163265307,"purges":1,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":7.705628086000001,"t_lp":207.09014025300002,"t_reduce":85.774253335,"t_total":300.890042708,"trace":[[0.036335416,1342874.0],[0.474571958,1262469.125],[0.947022375,1200807.25],[1.606391,1154839.75],[3.696292916,1030510.527777778],[4.572014708,985155.6944444446],[5.315064,888716.5944444444],[6.021273333,789688.0437499998],[6.593320458,730183.6850098617],[7.207797458,707135.2593749996],[7.749807791,647113.3839285716],[8.27050175,558892.0783224404],[8.590634915999999,537563.1238558352],[8.938072666,528134.5810247527],[9.434236791,519970.2085715245],[10.102885291,452171.4984939064],[10.4757585,420270.02339342795],[10.915691375,396797.69013208477],[11.305974958,389686.9065293983],[11.73364775,370200.6992928683],[12.123618375,368018.8873669435],[12.603921083,341418.53715271613],[13.151863416,332150.39474576927],[13.595917916,323078.0070391904],[15.240157666,313485.3206960883],[16.025279333,303449.7761892356],[17.211973458,291787.3561399462],[17.738920625,284189.2799471793],[18.435701875,272024.50064862246],[19.206861041,257362.18040293618],[19.7419285,253319.21426266784],[20.360285416,250935.3596917657],[21.815640583,234717.94002035726],[22.770360375,233454.2145561542],[23.998031833,229347.774691356],[24.6908065,225332.35130088916],[25.451861791,221439.51296361492],[27.256342625,220754.22676912],[29.084130416,210293.39686003534],[29.687944375,210229.04906015488],[30.361325333,209218.44840717758],[31.42598375,206813.66855892027],[33.420737666,202923.55644876766],[35.599119208,201203.6521134518],[36.577429916,199390.9359143847],[37.657381583,197706.24259282846],[38.795625458,195159.61340281696],[39.865338833,193577.66611711524],[41.036209791,190821.34302254493],[41.838164666,189576.0795675212],[43.00626725,184542.81969608334],[43.417475416,184124.94492521306],[44.338201916,183081.393485921],[45.275598125,180942.8574293122],[45.803453541,180235.19497632634],[46.454455625,179760.2263199348],[47.1833965,179229.57079187277],[48.251194208,177418.4948726879],[50.34373,176735.10170943913],[52.262669583,175167.29190564167],[54.571984708,172993.65149838713],[55.887643,171911.88686531238],[57.213031541,170625.07450109438],[58.417410541,169942.19412439226],[59.483601375,168751.96487759726],[60.318996291,167689.5514388294],[61.4042385,166076.3225251669],[62.29979675,165116.31478223193],[63.271082416,164118.86644919208],[64.114957125,163341.8185106908],[64.810319041,163084.97492456713],[65.873027166,162605.9927627988],[68.796106708,160743.6950238198],[71.53310275,160135.6413039872],[74.842739833,158841.66467578476],[78.462743791,158230.45749483487],[80.489697375,156740.88016654042],[81.213840375,156383.20650456505],[82.054636041,155713.23272701292],[83.476730708,154585.61830910208],[85.351001958,152700.8137649345],[86.562938708,152124.2250156216],[88.137612833,151461.71569702172],[89.112050708,150949.75541350822],[90.858003625,149971.95004635202],[92.61076375,149511.98712357847],[94.422984208,149004.12632787268],[95.486585541,148810.88233914287],[96.404277708,148713.43713570698],[97.78148075,148325.79098020628],[99.831229791,147360.05428638816],[101.509279416,146230.0402830743],[102.999369208,145789.46889371923],[104.538876916,145249.4505093182],[106.429326708,144305.59727555022],[110.557719375,143841.67391509915],[112.997268833,143591.09002817344],[118.102546833,143028.51037153628],[121.70458375,142763.6907326854],[131.627282166,141722.26643700156],[140.158151041,140679.81944279795],[146.56946975,140011.5021016609],[151.507673375,139698.6990009874],[157.817048833,139384.6770500717],[164.837659333,138636.682036441],[170.396667625,138263.86325905973],[175.004809166,138092.6271842175],[181.248464208,137794.24252352802],[187.771304916,137167.46911577822],[193.235367958,136637.5448551432],[199.720269875,135934.91045309493],[202.162682375,135803.91585703212],[206.898474916,135410.55655160063],[210.312356333,135241.93780570215],[216.671708458,134225.97725043763],[221.229814416,133841.38466470852],[225.0941935,133548.86348460277],[230.547690416,133222.07177589322],[234.187023833,133070.40984956516],[240.1294735,132332.9397824216],[243.037253125,132021.43003249582],[246.479214541,131529.1895867105],[249.403308291,131067.42100221105],[250.541426,130967.71967758668],[253.148912083,130582.55859100133],[256.729941625,129921.99365541816],[259.407702666,129432.27085208609],[267.018083666,129199.55507424829],[268.232822333,129030.82405061097],[269.99053575,128544.34929163699],[271.542087083,128150.57538742178],[272.935183291,127880.37871480672],[274.197646375,127624.87588389809],[276.328869916,127108.44864356736],[278.392117208,126631.23253038467],[279.358204416,126519.5467177367],[280.447462833,126380.53515157968],[281.590546166,126246.08579240642],[283.271667458,126003.03114205465],[285.183418708,125668.74228046954],[287.3814885,125217.68383106959],[288.760560625,125132.51598670533],[289.648852958,125041.6300468654],[293.552927875,124809.13662938263],[298.324843791,124356.6444611753],[300.531756208,123954.01940772578]]}
{"avg_reduced_arcs":13926.04608294931,"bks":50731,"columns":19104,"exact_calls":0,"exact_log":[],"full_arcs":414462,"heur_calls":217,"instance":"XTW-n895","ip_cost":883720.0,"ip_routes":824,"ip_status":"Optimal","iterations":217,"labels_exact":0,"labels_heur":16442946,"lp_bound":65545.17177732511,"misprices":0,"miss_count":0,"misses":[],"n":894,"ng_avg_size":8.0,"ng_wasted":0.23985298817513584,"purges":2,"status":"timeout","strategy":"rc8+ng8","t_exact":0.0,"t_heur":13.891865373000016,"t_lp":264.526520698,"t_reduce":23.160200134000004,"t_total":302.135458833,"trace":[[0.217884958,962672.0],[0.753382041,896356.0],[1.2034108749999999,772182.0],[1.720764666,659461.4999999999],[2.267106208,559828.5],[2.643272208,510533.83333333343],[3.032218916,435488.08333333343],[3.579446083,396224.12499999994],[4.096378458,321967.60000000015],[4.615914541,301499.62500000035],[5.4373492500000005,256586.74141206863],[5.7537966659999995,237818.55001208218],[6.278511833,212387.6273244782],[6.764373125,205517.5260869565],[7.363454541,191139.4023255814],[7.821045625,180665.52776761528],[8.313048625,174489.7060700556],[8.688287208,172207.73754072582],[9.069860583,162316.820845121],[9.516921541,161159.94073980313],[10.0339965,139329.04242971845],[10.625853583,132952.57210284832],[11.128336125,128415.14148341944],[11.700384791,126082.36981867436],[12.295616375,124719.42810497622],[12.947870875,122730.01911551593],[13.4763555,121400.63320103077],[14.093453,120703.76472928107],[14.543656291,116583.06879804391],[15.078771416,115579.73588635765],[15.482374583,114364.68391768163],[16.283679375,111943.05503213724],[17.045067041,110850.86475136018],[17.811834,110303.0139145855],[19.031262583,105141.7948891221],[19.637416208,104805.60447485853],[20.557300458,103301.88798664972],[21.008332,103261.28871188723],[21.956434625,102102.58578665923],[22.802385083,101544.71052318338],[23.300831583,100491.09328746979],[24.052268,100067.42171118534],[24.712376583,99539.4806616883],[26.11816075,97454.68525834025],[26.913093583,97053.09997292237],[27.463242416,96944.14075471806],[28.078872958,96725.61425444423],[28.69761225,96381.38107732552],[29.392402541,96104.362424153],[30.234729,95769.69614060251],[32.440537916,94238.61979291668],[34.161139416,93631.801146628],[36.141021291,92591.3981022496],[37.580317583,91459.83620403855],[39.019009958,90743.78048566723],[40.113122416,90342.98078608557],[41.204404458,89540.71506521657],[42.056249541,89465.50152404609],[42.895518875,89352.96893822939],[44.526541541,88677.44549076362],[46.056651458,87859.80460883111],[47.149933083,87757.56160129704],[48.4961475,87259.74649151592],[50.159843708,86934.81832259767],[51.145416916,86789.68419308182],[52.21884025,86724.90287441516],[55.17788425,85769.26477597568],[57.231818291,85513.1736388877],[58.740936458,85375.69289801233],[60.368324833,85227.91892304485],[61.635600375,85169.98376552702],[63.539092791,84992.02588424513],[65.382047791,84592.2025967498],[66.99162375,84308.1506492289],[67.921867708,84198.94582563655],[69.419791666,83980.18804028348],[70.332026333,83759.90810792892],[71.870021583,83080.32760922956],[74.245574708,81997.77099934452],[75.186224083,81860.21819987732],[76.522226708,81501.1135556434],[77.588613958,81347.32486614758],[79.072263708,81046.64192800573],[79.902130791,80952.02775934162],[81.030690708,80833.20781086788],[82.517434,80528.42522139271],[83.409575833,80402.63101448225],[84.034608125,80306.01260046652],[84.9234125,80030.03474246104],[86.04000225,79802.99797096412],[88.185907708,79248.01814909106],[89.375435833,79110.75634899602],[90.242511875,78991.3184011671],[91.288065833,78730.40707114807],[92.655185083,78448.50248320217],[93.650441375,78290.71300378893],[94.453553083,78191.53656821202],[94.840634958,78166.79426072956],[97.389254416,77667.50756113134],[98.669977,77566.57672748517],[99.643898,77393.23508380071],[101.179860833,77175.59819748762],[102.396357,76995.35179009839],[103.718511208,76866.87256463473],[105.302209208,76784.9641824738],[106.542876083,76693.8419615573],[108.364737125,76459.41436876013],[109.153189333,76396.44390952552],[110.922557625,76221.41349414174],[111.962981958,76120.64662022404],[114.379023333,75850.39729708522],[117.120804,75564.15487532513],[124.246855125,75069.95898377764],[125.694516125,75014.51980498148],[128.084927166,74772.1665689889],[128.816006791,74731.00291873298],[130.859188625,74576.51139790482],[132.383275916,74496.91841185943],[133.00566575,74476.53944460266],[135.077561875,74205.97247118066],[136.087401083,74141.71877632108],[137.582541,74052.14349015796],[138.715778791,73935.99957869285],[139.852477416,73832.2180705481],[140.757815333,73767.62976728659],[141.674823291,73702.90098264682],[143.236702958,73540.15407167948],[143.930973,73513.13728644473],[144.6550225,73474.23005018894],[145.6918495,73393.6337354747],[150.470305666,73302.89501107282],[151.551284166,73155.81399801032],[152.666479708,73020.84116366581],[153.373306333,72941.13251337175],[154.58067925,72827.85592296279],[155.334899333,72783.11507423111],[156.268750416,72713.15945517847],[157.779196625,72442.10031703691],[158.563389833,72395.40455452577],[159.225196083,72369.84178001963],[160.285026666,72271.39105059004],[161.429712416,72228.8864152444],[163.529806958,72137.41092804313],[164.460683875,72107.00266785243],[165.872554125,72020.72997064146],[167.534557958,71901.60702490046],[168.86924175,71850.44963031432],[169.846519125,71785.71955244552],[170.933433541,71728.32253137184],[171.826816458,71697.747374735],[175.958866041,71311.23561717253],[180.098883625,71041.75068673633],[182.57570975,70901.76671614902],[184.873261125,70743.45036730883],[186.080833166,70685.4209634206],[186.643339541,70669.23079465787],[188.438990083,70521.85440333062],[189.902292333,70407.46019418027],[191.158063,70345.50608879924],[192.379704458,70269.98261077095],[193.753463208,70210.62296841743],[195.570404291,70093.75650402004],[197.244848041,69986.25396824967],[198.314818583,69924.52926152952],[199.350363333,69884.59520553167],[200.671108666,69809.12952816115],[202.500702833,69682.69668256794],[203.728620375,69630.58676438025],[206.452312708,69451.94639867039],[207.638648083,69384.69892948637],[209.269567208,69278.8631235893],[210.034143,69254.34663931861],[211.127019,69217.21270852526],[213.54959875,69045.55646590659],[215.001514,68967.52889709761],[216.356638208,68894.83603538443],[218.71286275,68749.16716550497],[219.71707425,68716.68441565188],[222.550590833,68561.53907465278],[223.5638595,68540.67786298567],[225.176518333,68479.3641979581],[227.17266225,68410.73014647505],[230.599641208,68357.3990771066],[234.175972041,68228.79619379074],[235.503421583,68192.94084750973],[237.170780291,68145.46341841522],[238.721780916,68094.36916138507],[242.035055291,67901.42982887445],[244.821617,67739.06588315559],[247.844470916,67585.39753139247],[250.263965375,67477.95084961655],[253.720280875,67302.07469891499],[255.417655791,67248.82900177524],[265.237166958,67135.68240276263],[267.43669575,67100.1479266045],[269.421028958,67067.68659397533],[272.433547333,66908.57108548617],[273.704591333,66829.02320708435],[275.381174708,66746.40812686343],[275.991306875,66732.79030313397],[277.961635625,66572.1656950015],[278.6815,66549.5149134396],[280.099537541,66458.24415967533],[281.167635416,66412.48172913789],[282.94807675,66291.15194672676],[284.043882708,66243.8958056707],[285.631941375,66167.42968528526],[287.150050791,66076.85244021569],[288.212396541,66034.74457681055],[289.729777375,65946.41318420791],[290.167645875,65939.92146134909],[292.024007291,65848.70055810465],[292.841482125,65825.61403006241],[294.7220105,65762.32822197794],[297.176894125,65680.68593745623],[299.836074791,65609.63137411237],[302.070776875,65545.17177732511]]}
{"avg_reduced_arcs":12482.137777777778,"bks":84625,"columns":21976,"exact_calls":0,"exact_log":[],"full_arcs":417018,"heur_calls":225,"instance":"XTW-n837","ip_cost":553411.0,"ip_routes":415,"ip_status":"Optimal","iterations":225,"labels_exact":0,"labels_heur":9718014,"lp_bound":102701.50123923765,"misprices":1,"miss_count":0,"misses":[],"n":836,"ng_avg_size":8.0,"ng_wasted":0.26999316473000684,"purges":2,"status":"heur-converged","strategy":"rc8+ng8","t_exact":0.0,"t_heur":7.443378334999994,"t_lp":271.3365555779999,"t_reduce":21.70206183400002,"t_total":301.016548,"trace":[[0.240661,1068530.0],[0.654191292,919500.0],[0.974505959,875944.5],[1.264737834,745016.0],[1.600452417,673912.0],[1.964857125,587538.5],[2.309033417,522550.5],[2.529333417,458154.75],[2.8071467500000002,438784.2121212124],[3.190219334,422875.8833333342],[3.484636209,350070.0305433989],[3.863386375,340976.6870047943],[4.241542792,334034.5612485467],[4.616757334,298582.1193548575],[5.202182834,284666.2527416243],[5.687623834,261747.94192485127],[6.029376375,259917.5530436102],[6.470647417,250934.2057080087],[6.929221125,242120.25354892586],[7.567210875,230092.3043725092],[8.257947334,222979.63338855255],[8.692771459,220814.000888904],[9.600203292,212150.03305045163],[10.463239792,208709.48294330336],[10.709573792,207157.24486151373],[11.868727959,199870.37781303524],[12.811019459,195771.22727434715],[13.516795709,194642.8485989242],[14.177529042,193307.37206852966],[14.8009045,192311.88096133692],[15.652903,190110.4501972207],[16.405370709,187977.09865293247],[17.169652875,186653.38751020085],[18.618788292,182967.6325649389],[19.681099792,181233.7109624221],[20.703571084,179521.42840220127],[21.261629,179304.70279304773],[22.119309375,177806.52713476523],[22.771909709,176455.15474968025],[23.817768042,175424.80893680282],[24.450922,174940.78716152883],[25.719085084,172822.87535237754],[27.042507917,171106.49665978894],[28.574027584,169630.4420214085],[29.474796542,168774.29430886882],[30.486565709,167779.80492310625],[31.880555584,164998.37352869476],[32.540204334,164708.98971255042],[33.576386625,163620.12413802257],[34.988185375,161769.66762823542],[35.722536459,161339.04874461313],[37.081452792,159847.07988757614],[38.282469209,158809.2877153124],[39.306106292,158022.26787657413],[41.029556167,156334.27191611484],[42.739402209,155188.8889303452],[45.117504792,153555.29148594814],[46.459558459,152999.32810066445],[47.59603875,152598.4739438238],[49.207419209,151891.3185792191],[51.110873,151380.34621448963],[54.07651275,150191.6496952475],[56.535542,149234.7157117855],[59.148597667,146683.58946722085],[61.733522584,145133.7636858062],[63.686549959,144274.59436737798],[64.386182667,144125.2753616826],[65.706851625,143389.63403457092],[67.456846667,142178.26587895115],[68.579329459,141514.35609146545],[69.333099209,141148.9127048539],[70.560540959,140606.0978361586],[72.394366292,138667.08438739963],[72.944279375,138478.50921171298],[74.379021292,137800.74769210402],[75.542984917,137131.5374522999],[76.774809584,136302.31096421496],[77.516300375,136049.97029157603],[79.104010084,134878.70559288037],[79.609797459,134675.40419830548],[80.941830792,134163.83847410613],[81.569265584,133932.31733935082],[82.856242917,133334.2772793473],[84.237408167,132739.00805960613],[85.156288209,132446.82472579012],[86.330019959,132067.62593878084],[88.209493084,130848.94001340706],[89.016632125,130580.80909653619],[89.937274709,130439.86409035603],[91.039542209,130197.82101951102],[91.584155792,130136.27709661805],[92.865133875,129817.12237042218],[94.569680125,129002.19244091173],[95.288736959,128910.33249677904],[96.837095667,128504.58176517289],[98.372927667,128073.77036703094],[100.366914792,127444.27028145352],[102.274224917,126793.13830516954],[104.219996,126242.16435381652],[105.314789584,126054.81658904917],[107.172410334,125474.92715659944],[107.918485834,125356.65551846552],[108.763293792,125241.48655422486],[112.140632084,124650.56910460195],[114.395551959,124524.82058881928],[116.70318775,124385.5012192703],[119.886449792,123928.89182132669],[120.886218375,123793.33624069317],[122.483868,123502.06170150057],[123.613674625,123196.12584719916],[124.689360917,123079.31051022657],[127.131658834,122599.84276920771],[128.580476709,122303.74950072127],[129.5856105,122135.97494896971],[130.867183625,121927.67401879388],[132.678296542,121366.78298158823],[134.04097275,121096.31166450852],[135.642195792,120780.15118652029],[137.664473292,120341.71137640729],[138.318691417,120258.26127866129],[139.628167292,120069.38033200115],[141.752817334,119695.11250391637],[147.715621875,119484.68926258912],[148.635261375,119269.82833481842],[149.985319542,118859.65718248475],[150.266930209,118835.66104361275],[151.15597175,118578.0040058504],[151.945959,118383.99284094424],[153.206040875,118063.45735842756],[154.712006917,117690.27967778394],[156.442686542,117437.1475665871],[157.645936209,117207.24707641135],[158.494659042,117082.9503783552],[159.863400042,116703.43131488856],[161.085740167,116438.86098044529],[162.499645584,116183.38718307912],[163.171591042,116097.51116733158],[164.515994042,115825.19652844727],[166.839722875,115343.5277998272],[168.336220625,114898.39467943036],[171.783451292,114608.44168723263],[172.843892625,114499.51476055692],[175.158865292,114077.5115260736],[176.056832625,113996.61170952146],[177.887029417,113758.63231551518],[179.073436584,113584.94623171845],[180.37918475,113358.75174329667],[181.270409,113209.85349650828],[182.576507625,112982.88626805182],[183.140253834,112935.75794612613],[184.274033042,112733.5402514121],[185.333163417,112572.03005828972],[186.968054542,112286.35100789742],[188.626903292,112039.75909065332],[189.670786125,111899.11879415202],[191.258341417,111674.49838760933],[193.002982334,111371.50642707196],[195.153347292,110966.12204100282],[196.6083025,110759.83703566733],[198.354361209,110510.73635236666],[199.782136084,110341.42331295865],[201.347335542,110167.10867896101],[202.174283542,110112.43788254172],[203.286420709,110008.58319720857],[204.616128084,109902.03394321266],[206.0571465,109759.45195996003],[207.823247292,109573.36013484157],[208.964965584,109463.97624539143],[210.4046645,109296.61140631676],[211.848347959,109185.96407912244],[214.00400925,108948.94965619915],[215.312859,108850.0672227192],[217.0218355,108692.38452752717],[218.722212417,108435.60340955739],[219.403581959,108401.20601486854],[221.139128417,108288.77031180354],[225.979092417,107998.33063024202],[228.625948,107760.79129523816],[230.309128125,107612.26547381876],[232.08983875,107465.53302269944],[233.663368209,107361.19693295982],[240.394288875,107240.72228386626],[240.940584959,107180.84875409602],[242.187525542,107025.76590304551],[243.078754417,106924.96713347566],[244.116789375,106791.27005239589],[244.879898,106709.48979660872],[246.225590042,106540.58183478637],[247.179260042,106457.94599603182],[247.803982292,106411.69208469208],[248.855580209,106297.37961402674],[249.997094292,106195.29194170622],[250.666691375,106148.74652434017],[251.775276209,106024.93249402886],[253.181203292,105877.62434794262],[255.207073042,105759.19382437957],[257.438974459,105665.56818879915],[258.417376,105640.96722350415],[261.466484625,105539.55591908924],[263.66492,105466.53314013465],[265.179176292,105406.66501847479],[267.1045775,105257.25054648684],[267.968416625,105196.3511269681],[269.44428375,105075.86073338252],[271.648681625,104826.78231273325],[272.832167125,104721.45696991235],[274.393345042,104542.01676193743],[275.802646292,104411.77262975175],[277.019844459,104302.63343723289],[278.324022459,104204.83410389624],[280.117646667,104018.38238566439],[281.331143167,103919.20152021098],[282.08464875,103883.14680533277],[283.893001709,103680.61786577004],[284.864755167,103623.12204953413],[287.322643667,103321.52798906028],[289.575759334,103205.7612737683],[291.248755834,103120.64193657236],[292.92017875,103064.58919995536],[294.696273167,102996.45525360719],[296.065545,102944.90169119976],[296.687593667,102933.2797171596],[297.76490425,102884.36536985786],[298.758683792,102843.70759088818],[300.973992459,102701.50123923765]]}
{"avg_reduced_arcs":12708.29357798165,"bks":50731,"columns":19304,"exact_calls":0,"exact_log":[],"full_arcs":414462,"heur_calls":218,"instance":"XTW-n895","ip_cost":849589.0,"ip_routes":798,"ip_status":"Optimal","iterations":218,"labels_exact":0,"labels_heur":16277324,"lp_bound":67132.61162917614,"misprices":0,"miss_count":0,"misses":[],"n":894,"ng_avg_size":8.0,"ng_wasted":0.23985298817513584,"purges":2,"status":"timeout","strategy":"net8+ng8","t_exact":0.0,"t_heur":9.580203534,"t_lp":226.10860504500002,"t_reduce":64.59304691999999,"t_total":300.742843209,"trace":[[0.166444375,962672.0],[0.782884917,836493.0],[1.472525834,682833.5],[2.26755425,588588.5],[2.991830125,487164.2250000002],[3.859690917,414107.7706043956],[4.648843125,389700.69642857136],[5.636009834,335329.7158385089],[6.423349125,276010.287037037],[7.165969792,253467.40044214626],[7.8020615,236452.80390070926],[8.644872625,215998.02228055976],[9.322832334,196330.27975478492],[10.150532,179775.44361665013],[10.946290542,167449.32961658842],[11.868898584,164044.33325082497],[12.678072667,156633.41411564616],[13.792645667,144964.77985688034],[14.829099,140291.6197254617],[15.937525042,128267.39757574152],[16.655443334,126865.71524090665],[17.400278584,124767.44218218759],[18.110564292,123630.22042299298],[18.936405834,120931.79504388392],[19.717695167,120662.91956775787],[20.596453459,119853.10356021256],[21.366922917,118539.98252902534],[22.377088834,116166.71849974664],[23.178653917,114565.80057354146],[23.935895584,113869.92853151976],[24.952622917,111414.50607926615],[25.967674584,107667.48841950286],[26.8923515,106740.55078079937],[27.8657855,106245.84279763355],[28.713961167,106196.15227624109],[30.102711959,101785.03252426305],[30.978995459,101436.06462651536],[31.837007584,101414.27101942584],[33.118585834,100385.13377825971],[34.194861917,100092.44521040168],[35.313538834,98971.81314712483],[36.663413959,98171.1774083211],[37.889492667,98030.80876766666],[39.40810575,97518.16986774394],[40.614489792,97044.87997869647],[42.0604885,96715.34163761996],[43.163209792,96136.32127531973],[44.533994042,95534.76690018618],[45.581902959,95135.56558691937],[46.798272375,94805.48238775639],[48.027138875,93239.5289223343],[49.18680325,92685.74931138621],[50.131448292,90032.71305863222],[50.97577225,89859.76400301878],[51.692634709000004,89726.88095077673],[52.901605792,89158.12429331773],[53.629343209,89047.77756331408],[54.287467292,88941.42110527711],[54.988514584,88575.86657223442],[56.076417709,88338.6475118406],[57.330856292,87344.16927141693],[57.900179292,87203.06330734484],[58.931965959,86838.01806030444],[59.833895875,86633.82865388501],[60.595251959,86453.97615097633],[61.524412459,86102.0696240551],[62.295123834,85889.78556732414],[63.041544209,85796.08602692578],[63.442288542,85723.54191982387],[64.597716084,85213.4974553351],[65.363445292,85072.08599533267],[66.683323167,84736.9759335271],[67.303974292,84647.56617153554],[68.38966575,84296.2208592533],[69.428065334,84096.99324093499],[70.128584209,83979.65464278293],[70.933115417,83770.0763651217],[71.624965209,83645.09579071916],[72.425444084,83331.18801101271],[72.967863084,83228.01614955926],[73.792124084,83107.00042429502],[74.376469,83044.50936196154],[76.03723025,82692.76145953053],[77.126056459,82543.83734027742],[77.907225667,82431.36585714073],[79.221350334,82163.14445585675],[81.5616915,81151.41737639262],[83.003123959,80819.21606631529],[84.281399125,80743.8983542112],[85.276064667,80670.36996295892],[86.081513709,80620.63053227251],[87.036062709,80523.03758894875],[88.605879375,80372.83914060993],[90.838557375,79925.8462666152],[91.972254459,79785.5489866629],[93.104136584,79688.6138349024],[94.056476792,79660.98633697677],[95.680179792,79574.63530872228],[97.084982667,79507.52866291934],[103.2281425,79062.00818931668],[106.431985334,78761.53255233947],[107.741638542,78632.43622165026],[108.763612167,78549.76909286216],[110.908823334,78322.21521370947],[112.08068975,78212.18054774108],[113.135325167,78039.45408385518],[114.29460575,77849.48520281105],[115.345419459,77761.89066519905],[116.740575542,77635.58732488217],[117.545458959,77573.83318158933],[118.929439917,77385.90267775711],[119.783137792,77311.89199077297],[121.227603542,77114.47031960056],[122.279523084,77030.95668715912],[122.791047959,77018.01310653919],[123.694953792,76951.00198507297],[124.605232125,76900.06180458252],[125.308543667,76861.05006621797],[127.1813315,76667.10571839752],[129.86247875,76233.61414635002],[131.176439875,76170.20218389847],[132.934862709,76017.24787472097],[135.122803542,75873.42113767518],[136.790756375,75766.9162660617],[139.080874084,75514.46966934507],[140.485663709,75431.33443036047],[143.351546042,75229.47813756744],[146.234713084,75037.21876128262],[148.242765084,74926.43909283797],[150.563597334,74747.7469921607],[158.936493917,74487.87338513523],[160.207937584,74378.11439775242],[162.190259625,74108.80504474023],[163.689768334,73993.22880165793],[164.43370175,73927.7543164006],[165.07378875,73901.50222698339],[166.347455042,73703.91448877878],[167.045188334,73665.65339392157],[168.041138,73566.419400002],[168.768395084,73502.13016193025],[169.386244584,73475.78683488452],[170.409816125,73379.68319878771],[171.173117875,73326.63943838574],[171.896547959,73289.28808632102],[173.201620584,73159.6913646964],[174.35422925,73070.44541794414],[175.18299425,73026.24234010262],[176.521203959,72911.87047086777],[177.843619625,72819.35422260841],[179.342135125,72707.1386637291],[180.431731584,72642.97094099814],[181.305259875,72598.5209209151],[182.065064584,72569.89571608425],[183.472276584,72459.61366083981],[184.375400959,72408.9615938731],[185.968568459,72295.14331113853],[186.861918042,72249.47358352225],[187.861056167,72203.86150786553],[188.765150125,72166.30050244577],[190.173595584,72084.5483028188],[191.492687,71983.80585733318],[192.56777575,71926.59149229772],[194.083085084,71733.24631659735],[195.55895625,71627.29336233012],[197.484890167,71536.83437247173],[199.220949459,71444.94706775551],[201.758590792,71296.62507376351],[203.164548709,71225.79448400521],[204.907774292,71117.75153787315],[206.517194875,71073.67803110118],[209.874411417,70986.3992955309],[211.99649925,70942.21882451682],[213.253804875,70892.73082495779],[215.157890042,70773.13409569666],[216.429939334,70710.69699030973],[217.696051792,70659.1608876105],[220.61958225,70397.38587054051],[222.341833542,70297.46489417259],[223.480881167,70273.27541901007],[224.709213959,70229.50985846831],[227.460641209,70071.39143402818],[229.95483025,69875.58442626323],[231.999168667,69772.61341610143],[233.334255042,69715.19396271117],[235.142628917,69650.17137366573],[237.937924334,69490.99738455322],[240.6687105,69437.11741173665],[244.105544709,69409.20684031077],[249.079094875,69220.24527535029],[251.991099375,69162.53531645988],[255.177755417,69029.6536112834],[256.563082167,68995.79024757963],[258.1716695,68946.36553314599],[264.244783334,68853.86077089082],[265.195745917,68798.76654017273],[265.968870917,68767.00997388299],[267.54675525,68596.38896058129],[269.160550459,68469.38191815924],[270.109874792,68433.19943424308],[270.885585625,68400.98535709047],[271.743610375,68362.75044526946],[272.358552875,68346.55123927667],[273.8468385,68299.07751418922],[275.667521292,68223.08074828469],[277.700325042,68163.15284607575],[278.989115042,68134.83633766751],[281.104885084,68069.49351649743],[282.385477792,68038.81298295796],[284.028009042,67960.04652833112],[285.0749445,67931.36082547899],[286.92759875,67836.0208905062],[288.673475959,67712.67846650249],[290.021166625,67661.20928395844],[291.79059775,67562.86973569305],[292.489657709,67550.85916338897],[293.84645025,67477.52138420497],[296.382138667,67304.4476697596],[300.412736042,67132.61162917614]]}
{"avg_reduced_arcs":414462.0,"bks":50731,"columns":21504,"exact_calls":0,"exact_log":[],"full_arcs":414462,"heur_calls":292,"instance":"XTW-n895","ip_cost":883862.0,"ip_routes":832,"ip_status":"Optimal","iterations":292,"labels_exact":0,"labels_heur":50795429,"lp_bound":67653.89887469354,"misprices":0,"miss_count":0,"misses":[],"n":894,"ng_avg_size":8.0,"ng_wasted":0.23985298817513584,"purges":3,"status":"timeout","strategy":"full+ng8","t_exact":0.0,"t_heur":130.58599188500003,"t_lp":171.53160226400004,"t_reduce":0.10892383300000003,"t_total":302.538109333,"trace":[[0.113005833,962672.0],[1.143763791,861340.5],[2.236007375,793450.0],[3.188485416,725434.0],[4.053847708,668174.5],[4.91544475,623014.0],[5.898164333,583543.5000000002],[6.853626166,554157.1666666669],[7.683180458,522148.49],[8.6351535,473303.35087719286],[9.432906625,426286.3508771931],[10.353863875,382619.97959183675],[11.384099791,354028.373333333],[12.486022333,339660.7631578947],[13.618801833,285738.2500000001],[14.668496083,267602.4866071427],[15.898322958,255295.5277777778],[16.922492333,232372.011526833],[17.953289625,213814.04591836725],[19.072273208,207491.74999999994],[20.296366708,193769.3277777778],[21.491192541,190259.8612977471],[22.805000041,179474.30875],[24.443933791,166054.94999999998],[25.9379175,158462.89306784663],[27.114545708,156045.42731481476],[28.437175,149483.9999999999],[29.530999041,143216.89912280688],[30.780456291,140907.1190476191],[31.8416145,137855.33793290067],[32.856215625,134336.3575665509],[33.682659125,133836.5329861111],[34.525019375,133740.49551544062],[35.517310375,131314.6632544904],[36.239604166,125457.32992115692],[37.106621833,119310.7523578266],[37.692385541,118986.71206597226],[38.50905775,113702.64956597215],[39.241271041,113164.21622617485],[39.928860875,112785.19463465415],[40.585163125,110623.52943469795],[41.075572083,110322.25957217843],[41.811045125,109534.78406914207],[42.424708833,109234.63678465647],[43.271914166,108189.85879246674],[43.958028833,106519.4378255414],[44.429430083,106519.43782554149],[45.004938833,106519.43782554146],[45.682818375,105972.15000994658],[46.470128708,104765.15380298084],[47.071792,104330.2406515775],[47.518688208,103670.43563595785],[48.240814166,97087.44531984864],[48.788889125,96488.09388947293],[49.1901405,96462.88287725771],[49.609193,96315.09612692408],[50.06619925,96227.5641382917],[50.668104375,95723.42800319995],[51.326417416,94790.6539180006],[52.109104833,94514.24244983554],[52.725413583,94398.99824256054],[53.303719541,94349.1808064505],[53.766601916,94191.6220457467],[54.517173833,91849.5765040646],[55.102918708,90821.34648801295],[55.697842375,90484.89660193285],[56.245578208,90347.3255941979],[56.80358325,90221.95712746262],[57.333576625,89972.4208949568],[57.8608825,89856.62852738044],[58.575358666,89562.82517869725],[59.036975708,89412.30494370457],[59.707666583,89246.52801367776],[60.204284416,89150.79443346188],[60.792436958,88970.91843089633],[61.760143708,88387.01159046452],[62.633023958,88206.63929633725],[63.311693791,88137.02669523055],[64.607869333,87376.63605154857],[65.233433583,87191.51114880883],[65.872191625,87108.31776968208],[66.529677375,87004.59622698811],[67.716681666,86005.25335595122],[68.392111375,85948.60702859427],[69.341515166,85580.94182200175],[70.175734333,85463.5713186028],[70.779960166,85396.29714220829],[71.571456291,85007.6908870088],[72.383919583,84788.1511299045],[73.386010916,84407.79658637915],[73.994789083,84299.50022003676],[74.912066875,83834.26076227239],[75.577006416,83720.58255971219],[76.647366083,83428.17186425852],[77.269618,83323.54399877715],[78.060280125,83210.67696173809],[78.676959041,83127.57080199673],[79.658188291,82918.89755328475],[80.474889875,82902.92611082428],[81.901462166,82770.32107459086],[82.55429375,82723.70717639245],[84.763024625,82294.57788052909],[87.325611125,82173.89637869911],[89.825419958,81986.65114618115],[91.897615833,81213.13356033045],[93.226292916,81022.96329639968],[94.006926,80915.55004469385],[94.6831705,80792.83784632036],[95.642970625,80630.27144748006],[97.049139,80515.02990029308],[97.805774875,80446.13030871747],[98.996378583,80181.91767197613],[99.366455708,80165.39573193717],[100.067281625,80075.14293783392],[100.598761916,80003.64420262899],[101.503339541,79917.48226577073],[102.329769041,79903.24578581065],[102.9024625,79890.38348184286],[103.871232541,79725.8063621123],[104.584773375,79641.05505737728],[105.450824208,79172.63946823962],[106.340755958,79081.02674913761],[107.393007666,78863.234702071],[108.148378291,78772.51157121522],[108.909040875,78652.93965356413],[109.830915333,78495.54687874005],[110.448053416,78464.30091810744],[111.148991666,78381.97002316487],[111.815903541,78326.50812294676],[112.563648333,78273.46983696152],[115.489276125,78202.35435492187],[116.481323916,77976.61235420532],[117.429827,77841.03090536724],[118.2344815,77757.12539377298],[118.79048725,77719.3386463776],[119.330217,77691.82271695425],[120.246563416,77524.87447252992],[120.841043375,77492.50754007949],[121.371396,77459.90582504447],[121.849409458,77447.29891488186],[122.441333208,77402.99321145582],[123.12369125,77327.30528125609],[123.6639615,77307.90434657897],[124.409776333,77245.21157367347],[125.116000375,77194.74488923058],[125.574331875,77174.8233944537],[126.6231025,77101.11692745393],[128.183117541,76934.18585486365],[129.232288458,76847.83512109946],[130.235870291,76711.29711617851],[131.268407541,76638.46352618627],[132.248484125,76587.09597757389],[133.145091208,76543.50809345114],[134.266802333,76425.32472478884],[135.397260583,76279.80732164522],[136.191232416,76229.3415833637],[137.458147458,75940.8406913404],[138.854202208,75854.16587770404],[139.583024416,75808.91762434665],[142.452374791,75308.78865117548],[144.262104,75202.4797695424],[145.272676833,75144.92669309858],[146.293563083,75078.95641593669],[147.843907291,74846.22308867509],[148.912274125,74525.15374259016],[150.087072791,74413.11446108569],[151.302276083,74285.44807210178],[152.071465666,74222.88395639969],[153.034303208,74137.14133447311],[154.049929583,74018.16033058571],[154.855060416,73931.55582064857],[155.6672195,73804.21226799316],[156.428447,73759.92178862439],[157.588722541,73372.39493207273],[158.207664541,73347.61742970017],[159.676408708,73157.74295939202],[160.546680916,73121.31067600733],[161.584344166,73037.59145262036],[162.577204208,72943.52904632516],[163.529079333,72888.64801747938],[164.66405575,72811.88182703077],[165.749000875,72762.32631739134],[166.876820083,72699.39412164973],[168.0006,72591.76763323293],[168.632655041,72559.79786875854],[169.601353375,72487.95721992862],[170.73469925,72438.40338217562],[171.837569041,72395.91720556296],[173.035987708,72323.97322625507],[173.871871916,72280.11557907733],[174.811420125,72254.75899456597],[175.716715166,72209.27272260115],[176.862486,72153.68208679794],[180.36266525,72112.33742597552],[180.96848175,72078.96662095065],[181.6689685,72013.30680072145],[182.295019625,71979.19655669839],[182.842976625,71964.42166447967],[183.756360083,71862.15766955116],[184.368798625,71826.19511910115],[185.030911,71800.54683504734],[185.838739125,71770.19730516797],[186.828948625,71634.00589961366],[187.714357125,71554.10859123476],[188.280978916,71538.44618745342],[188.818203666,71524.31147488586],[189.417689833,71486.98922113517],[190.212242208,71448.44032048844],[191.24695575,71347.73680937784],[192.158872916,71303.01111784061],[193.516062583,71166.85121470339],[195.418727666,71146.33015798309],[197.233579333,71072.21231776156],[198.773133833,71028.16468262204],[199.4514725,71005.63153370023],[200.516238541,70905.67982902608],[201.383706916,70868.91547783345],[202.268970958,70839.0044842963],[203.174128916,70807.0877622805],[204.248087125,70745.90849905023],[204.939801875,70731.98538436572],[206.188112208,70624.98847016608],[207.038377833,70563.88838339552],[207.695005333,70539.3932749983],[208.289450458,70528.72815641879],[209.08141475,70492.1596196812],[210.148982166,70461.3870547811],[211.166015416,70415.20749450134],[211.9340135,70394.11024403817],[213.388083166,70294.65722617674],[214.538879541,70245.08177852212],[215.313123208,70214.75347628421],[216.176400708,70180.98032347538],[217.576492083,70109.35439763877],[218.789123791,70009.99229228003],[219.637137333,69981.64968155994],[221.123134916,69895.54093400347],[222.380862166,69827.09043701155],[223.639068208,69779.65683095685],[225.135174958,69711.36913188358],[228.350964791,69642.80609712715],[231.761519708,69587.75024923768],[235.292816583,69519.04908548068],[237.189099416,69477.64823009967],[238.67452125,69445.4036507346],[240.703672833,69362.3262595065],[241.956526916,69309.07752044515],[242.969663666,69272.00945446946],[244.545565541,69201.1433730677],[245.723036583,69144.98379187995],[247.142178458,69095.64068795853],[248.085614541,69075.6821257953],[249.207339458,69044.62808572417],[250.72804875,68973.3586520103],[251.788213458,68947.09132446248],[252.794309166,68919.68433406137],[257.20532625,68891.3036667719],[257.899034541,68853.25323462492],[258.731867166,68819.52505533045],[259.965641833,68775.13658939255],[260.690498416,68767.2900036026],[262.001072583,68718.7943359478],[263.278579291,68680.72069717717],[264.382528791,68662.58358441456],[265.516863,68639.77987872722],[267.305851541,68472.74314775149],[268.414691541,68436.48402613908],[269.403896083,68381.99343055343],[270.14409225,68364.1757771659],[271.015453958,68340.86923336268],[272.151385583,68303.04209937013],[273.14562925,68266.61611740953],[273.973115041,68247.49823543856],[274.807809416,68230.19688519136],[275.56633875,68207.32894414874],[276.392353125,68186.4937982593],[277.520049583,68147.12287968653],[278.623688875,68119.09860529752],[279.708548666,68073.92321137564],[280.776701291,68035.76654578054],[281.6895515,68001.63300249475],[282.541263833,67978.02818722563],[283.644483083,67944.00831848044],[286.746613416,67895.75809224983],[289.391819833,67867.49052469939],[291.671220375,67846.6603193843],[292.68851125,67837.86269518714],[294.424690041,67812.20683942882],[295.47736,67789.38129746668],[297.351934958,67757.3833220347],[299.247386166,67741.28705893196],[302.184389791,67653.89887469354]]}
{"avg_reduced_arcs":10823.149193548386,"bks":84625,"columns":14776,"exact_calls":0,"exact_log":[],"full_arcs":417018,"heur_calls":248,"instance":"XTW-n837","ip_cost":320515.0,"ip_routes":211,"ip_status":"Optimal","iterations":248,"labels_exact":0,"labels_heur":10393881,"lp_bound":97869.76409283909,"misprices":1,"miss_count":0,"misses":[],"n":836,"ng_avg_size":8.0,"ng_wasted":0.26999316473000684,"purges":3,"status":"heur-converged","strategy":"net8+ng8","t_exact":0.0,"t_heur":3.552895041000004,"t_lp":255.74635203700004,"t_reduce":40.563378410999995,"t_total":300.036804208,"trace":[[0.024001,1068530.0],[0.184315958,967153.0],[0.36198675,863061.0],[0.514006166,715804.6666666667],[0.670930333,681979.75],[0.83103675,639665.7000000001],[1.006553958,560701.825],[1.166309916,518291.50000000006],[1.346942916,450888.0677083334],[1.518710166,396973.636904762],[1.743496041,355553.38964646467],[1.93021075,348960.14506416145],[2.088050125,321326.5827362996],[2.25901125,307883.90750227676],[2.466426958,274131.51761445554],[2.6564195,261247.8522317169],[2.8746414160000002,246832.19061064432],[3.0759335,236420.16011991093],[3.293707625,234155.22816304638],[3.5173440830000002,227620.5191519081],[3.728287375,222891.3638841893],[3.951238083,216771.46803881516],[4.267187041,209161.7267412944],[4.594120666,204222.78670875082],[4.821130416,203019.7602152869],[5.145210583,198526.72313435457],[5.487594083,195195.47006206686],[5.719889875,194607.01455886572],[6.014902916,192125.81998413688],[6.324002,187128.55957320472],[6.621706125,185310.21289872742],[7.017807791,180561.85445271208],[7.207719458,180379.96331410104],[7.489596708,178252.3155830284],[7.748476416,177394.01726125443],[8.02713125,175893.7499458175],[8.303122875,174465.35223173653],[8.601936166,172922.48732172445],[8.924501458,171067.8306299551],[9.262104625,169630.42680685178],[9.696966041,165084.19241237527],[10.073161375,163476.42870500483],[10.422656083,162514.1251453008],[10.889251291,161588.10547623553],[11.571325416,161083.87957467345],[12.572301875,159626.6674523349],[13.502946041,159128.8431778311],[14.021618416,158836.6511317783],[14.931757291,157681.33389732195],[15.963121333,156394.9611161956],[17.862409375,152556.61587680667],[19.135099291,151429.35646143742],[20.250328625,149950.37011678502],[20.808937666,149664.65468546492],[21.9831545,148423.7984614489],[22.523742,147754.23479304722],[23.390683625,146695.86858524146],[24.060480875,146456.55852849464],[24.937742208,146004.9401664834],[26.078494541,145179.98682055352],[26.621376958,144982.7209121035],[27.787595458,143025.86573496702],[28.675590625,142498.08397629872],[29.594536208,142035.9123227738],[30.598131708,141455.91245535653],[31.372118958,141012.10867885296],[32.568452875,139949.38632700415],[34.727123916,137660.42730448584],[36.199573541,137069.26744883423],[38.023403208,136329.44592533715],[39.783741958,135343.82502204142],[41.6390005,134595.07714706802],[43.012913208,133810.3420393827],[44.393097291,133422.58421245133],[46.5054745,132332.03512869123],[47.982251083,131812.19765038928],[51.049084416,131070.87499081998],[52.953716375,130687.05262581684],[55.702689625,130135.66844066099],[57.56091125,129597.4723475727],[60.227716291,129278.50817613304],[61.504054916,128947.5352381709],[63.696199875,128377.22078096941],[64.806856958,128155.22654316484],[66.61407908300001,127600.22368883036],[69.479346,126762.79056875643],[70.861908625,126588.59109106606],[72.700868791,126428.53526369006],[78.685632875,125713.1959803527],[81.577835791,125419.03315626195],[83.973901958,125176.92549993168],[87.095991708,124737.77871222084],[89.995246833,124248.61185603851],[92.085994791,123853.34099835128],[93.966144208,123530.11454012324],[97.856458708,123138.8093366697],[100.912184958,122702.61805755866],[102.718766208,122395.341010396],[103.8601605,122233.68000639293],[105.9267855,121857.42812482938],[107.655359833,121355.63979737111],[108.587753833,121187.73272307693],[110.105789333,120896.1312434013],[112.970927875,120725.09636876853],[116.962305333,120529.40017105716],[123.122569208,119810.19802873662],[126.832087333,119514.41313143827],[129.53583625,119376.51220090895],[134.212597583,118995.75490938776],[138.555720916,118646.86736409845],[140.771467791,118463.11717598027],[143.1251455,118242.207467517],[146.324391125,117736.0038195463],[147.271799041,117637.45222357532],[148.630943208,117419.45349147431],[150.081478083,117124.10727845291],[151.24921875,116891.2192074457],[152.146634291,116589.56096319607],[153.335192916,116360.34245983357],[154.159518541,116231.71839666358],[155.835557458,115692.63133283124],[156.6591185,115521.84444371115],[160.263763541,115130.80461445892],[161.091777541,114679.04869543285],[162.285316041,113973.70866842949],[162.977267,113729.65993777248],[163.67283625,113509.18316095414],[163.948690833,113476.80701659515],[164.748174958,113233.70663822936],[165.431587291,113068.10951715155],[166.5374555,112697.87172109517],[167.291833833,112467.40657415574],[168.018775916,112268.60134033489],[168.631657583,112106.52740271222],[169.40597425,111951.70876013764],[169.964008458,111847.7260272382],[171.156034375,111735.28921913472],[172.789982708,111619.25257334477],[174.268378541,111390.59382812477],[175.182723625,111260.21841347097],[175.981802208,111174.95912557511],[177.132585875,110991.48667448397],[178.641898708,110739.28163740048],[179.354366791,110622.68199367705],[180.223282625,110450.6340422234],[181.442784458,110102.15949741247],[181.957760625,110022.3084245478],[182.848843625,109798.2766360578],[183.789461583,109583.66718706871],[184.43964975,109469.68528329446],[185.608404375,109226.09014278058],[186.66708175,108997.06040640314],[187.740974916,108778.69963613912],[188.848614625,108565.4029360212],[189.2646495,108534.91724339646],[190.233131583,108377.85789272837],[191.16257925,108204.67282987438],[191.960341833,108070.4798008226],[193.168270416,107866.03085549833],[194.298037375,107673.22182052732],[195.267949583,107491.4082179906],[196.547794125,107225.86257098008],[197.201652958,107142.35086326282],[198.623978375,106865.85069446893],[199.670104,106695.80136685222],[200.449507041,106583.85544545717],[201.353164333,106463.41974869286],[201.829682583,106415.47925110224],[203.492343666,106131.73698387826],[204.250008458,106069.35082472516],[205.12683,105965.12475557595],[206.431439166,105825.11039497136],[206.990681916,105795.31113026754],[207.955409083,105682.16154814034],[208.909161666,105584.41316992018],[210.622111458,105325.50841228315],[211.516111125,105248.68737724009],[212.759921166,105125.69737390602],[213.849859833,105038.02956429521],[215.635112875,104859.51531983755],[217.730248125,104653.828188191],[225.341015291,104494.50576135279],[226.398781083,104346.31499543083],[227.432868166,104130.02563511427],[228.584008708,103932.51248407466],[229.585009041,103777.74011891359],[230.263479666,103692.68165717756],[231.124044958,103581.63765467248],[232.071814041,103410.83800694259],[232.966273,103270.94691289657],[234.399554083,103069.85384948237],[235.711224375,102897.34479426681],[236.895185791,102737.81298493501],[237.60152,102664.90936387368],[239.135511625,102537.9958725799],[239.996175666,102460.98572366887],[240.981490208,102333.77701206945],[241.67404,102275.31977715604],[243.021932458,102137.1569133986],[243.66999083299999,102073.46028260548],[244.424581125,101989.98726067087],[245.705342541,101806.12601739363],[246.580130208,101718.1729921356],[247.137483541,101677.90113735753],[248.206684083,101540.31375444417],[248.850779541,101475.82043373157],[249.806234041,101372.55513392237],[250.281661166,101349.740417957],[251.273087333,101256.36291343365],[252.522131166,101109.13343276166],[253.604940166,101005.4586297353],[254.965229375,100741.58680725415],[256.399236458,100641.38266022273],[257.419235958,100559.6033296227],[258.678437541,100472.9475537974],[259.657922041,100422.10582860772],[260.919508291,100314.24742339269],[262.157084041,100184.94269102247],[263.391464375,100065.42542697694],[264.589653416,99969.5734288817],[265.584518541,99891.05404204305],[266.223165625,99846.33099323024],[267.129372333,99779.25814296876],[268.210128041,99700.07232164963],[269.43663,99616.93591530403],[270.52755425,99551.51147449865],[271.349366916,99515.7798202533],[272.544860041,99420.94218887242],[273.785635583,99340.34581862936],[274.771626666,99276.58504686407],[276.052062666,99171.10131034594],[276.985851291,99107.52670987409],[277.846375791,99063.95478243972],[279.607284916,98912.305676558],[280.598389708,98860.76809869288],[281.856551916,98770.96338482428],[283.064188125,98705.9806567913],[284.080724791,98645.25042072518],[285.36929,98574.47085784232],[286.64237625,98498.69243529733],[292.876766708,98415.45554449041],[293.7284275,98341.23109500766],[295.211665666,98269.07476537433],[296.551607583,98215.38899621651],[297.456961958,98147.10710576377],[298.742976791,97987.77981989991],[299.691555,97877.39840372276],[299.966374583,97869.76409283909]]}
{"avg_reduced_arcs":511471.0,"bks":64432,"columns":24680,"exact_calls":0,"exact_log":[],"full_arcs":511471,"heur_calls":360,"instance":"XTW-n856","ip_cost":144281.0,"ip_routes":124,"ip_status":"Optimal","iterations":360,"labels_exact":0,"labels_heur":49712751,"lp_bound":69125.27338079856,"misprices":1,"miss_count":0,"misses":[],"n":855,"ng_avg_size":8.0,"ng_wasted":0.21136173767752714,"purges":4,"status":"heur-converged","strategy":"full+ng8","t_exact":0.0,"t_heur":91.339894365,"t_lp":209.5739236299999,"t_reduce":0.05499761799999994,"t_total":301.087242208,"trace":[[0.01787925,690720.0],[0.12348275,662418.0],[0.232450625,630925.0],[0.3632455,602564.0],[0.48254125,577488.5],[0.58786,541476.0],[0.688064458,519356.0],[0.785434541,488325.0],[0.887115166,463270.0],[1.014674583,443635.25],[1.138254333,411230.8125],[1.2617801659999999,377507.3125],[1.3920415830000001,360831.8125],[1.542844,350415.31249999895],[1.6812658329999999,323596.8749999999],[1.8039955,306221.2499999998],[1.9146744999999998,293589.75],[2.044100833,284261.75000000006],[2.174045458,272652.3333333333],[2.346008291,252621.675],[2.477757333,241753.46666666586],[2.597503083,228139.87291666665],[2.7538241660000002,205450.58333333314],[2.906332375,196711.3333333333],[3.073374208,189042.01960784313],[3.250494166,185981.28055555557],[3.432022333,175591.27163461514],[3.656117291,167848.71715167546],[3.929391458,165431.5585317462],[4.224690291,151656.7964676664],[4.480724583,145296.91656476926],[4.76422825,140826.6969032002],[4.977112208,140365.56822889092],[5.190198333,138382.16940327425],[5.457392791,134327.4249242367],[5.7102998750000005,132704.22390730027],[5.914178583,132105.40589310427],[6.346797208,128199.43671243929],[6.762008125,126001.89439538815],[7.0508375,123506.92620372165],[7.313232125,122674.54982372095],[7.529579333,122674.54982372106],[7.75483825,122258.14382643065],[8.059190125,120551.77287487745],[8.375722791,117936.28381059121],[8.58932025,117652.46949716294],[8.803120916,117466.67649947415],[9.0859435,116484.76271667097],[9.344708333,116427.59199479326],[9.617455583,116047.84531961223],[9.905376458,115852.17641169013],[10.200784708,115566.47595882745],[10.412003583,115554.99115402054],[10.702592375,115270.3916683023],[10.960931083,114670.8066172884],[11.2877575,113793.0833534732],[11.697907125,112691.17648759163],[12.041321833,111792.5698137591],[12.339221208,110797.78040192951],[12.61172525,110347.79624603344],[12.896325625,109553.82635942494],[13.226362458,108798.28289649308],[13.578305333,108132.89703181817],[13.849307666,108002.02498203193],[14.245268916,107213.25241128122],[14.495118291,107192.45256306745],[14.759882625,107076.99421681605],[15.060960583,106460.12971536895],[15.330515458,106371.28995202016],[15.741349166,105518.94452607405],[16.142203708,102706.6619374571],[16.482828791,102450.6519596828],[16.759880333,102349.3888294467],[17.098014291,102050.91106668285],[17.599431625,101040.8126436365],[18.074607458,100567.8638486706],[18.429305458,100388.37353214517],[18.712022291,100331.09009071607],[19.192572875,99991.70339259341],[19.547478416,99697.36448289448],[19.932879666,99539.27621701111],[20.337471208,99217.40931331599],[20.779459541,98631.14709291783],[21.228905875,98308.8387232238],[22.053130791,96800.33311745648],[22.689866291,96166.38662203985],[23.189588875,95858.21351712236],[23.683714875,95235.53123334103],[24.449041333,94295.53120371168],[24.859286916,94115.02661133859],[25.407040791,93439.46668080347],[25.840717791,93313.6781850546],[26.218068458,93201.26609628665],[26.692517083,93006.86753901414],[27.310286625,92464.04724596863],[28.001524833,92095.28341797825],[28.588433666,91751.15998737418],[29.215630333,91271.37833310041],[29.712893833,90960.91244183318],[30.46792125,90369.67157914107],[31.042576375,90226.95043006045],[31.494647166,90151.78499640957],[31.870730666,90091.78887451785],[32.579688666,89817.96601665279],[33.336617875,89428.32974762836],[34.052027666,89207.26566777864],[34.567940333,89004.37441811591],[34.962004291,88937.91771629805],[35.602748708,88770.0968308739],[36.296561791,88562.24852054514],[36.911735583,88408.69169725175],[37.76847975,88160.91472633775],[38.872155083,87771.67845394558],[39.388515666,87712.76094027665],[40.419986083,87387.81447996052],[41.097370333,87196.51169425707],[41.910971541,86977.8928842556],[42.413030583,86911.1528622767],[43.089695541,86786.04827141794],[44.3038275,86429.6326022453],[44.869315875,86325.05628052556],[45.548033708,86218.87929553524],[46.507247291,85969.09465443608],[47.121385041,85870.90183414584],[49.448099791,85791.51837827545],[49.994731708,85660.61724743429],[50.426419708,85572.05418240707],[51.081718166,85348.35919626435],[51.538231916,85274.73393970085],[52.262790416,85046.03803771563],[52.760204166,84948.3032508069],[53.291700833,84849.55372229313],[54.073266583,84637.53085006485],[54.783358333,84496.90266044218],[55.337034375,84400.74721129354],[56.136710541,84150.80259910181],[56.634758666,84081.78650494195],[57.268359958,83960.67397750285],[58.041489625,83805.51432806674],[58.597298791,83755.53298921317],[59.193667958,83673.22011272967],[60.099057375,83473.60316909512],[61.0535705,83261.17773354764],[61.963647666,83049.13331772549],[62.416863,83025.45508421866],[63.406259125,82856.33136657486],[64.017294,82763.08091573016],[64.683944291,82658.71797057295],[65.443369791,82555.81414617371],[66.1216475,82485.56899480884],[66.813744125,82413.31920936886],[68.066734291,82235.14007265646],[68.818892041,82152.77981044276],[69.556054458,82093.60803023662],[70.364878,82022.42385433931],[71.465541708,81917.16642947933],[72.287075083,81853.94417575462],[72.828378541,81821.22258824536],[73.648341416,81763.7154323766],[74.211348708,81722.17837171],[75.028973708,81640.28288392171],[75.925216541,81561.44879587364],[76.946770625,81462.37020167643],[77.414823958,81441.22384707622],[78.455304666,81317.07071038663],[79.2940645,81260.28855311952],[80.029655291,81214.23472510949],[80.739806708,81177.2731917709],[81.801966916,81091.05638926517],[82.645687166,81050.85062945633],[84.618515833,80668.54450916065],[85.567455,80590.61483615423],[86.319593208,80549.6035572912],[87.791260416,80389.32807076497],[88.801698583,80303.3300059823],[89.58974,80263.8871246868],[90.413751041,80220.9827017439],[91.166535875,80177.71157390681],[91.893214875,80151.58362575134],[92.595447458,80118.46890023709],[94.105579333,80015.58034530291],[95.106440375,79975.32783815161],[96.435056833,79886.99101293659],[97.51252,79824.35358740366],[101.455440791,79791.57656357366],[102.313030208,79697.61001197026],[102.835328625,79669.67382936187],[103.856453125,79529.33090460562],[104.397065083,79498.01095879974],[105.224510708,79396.990424755],[105.870155,79340.31815211996],[106.626136666,79284.61883042319],[107.304939625,79244.91041497336],[108.12090675,79157.20344338608],[108.824548916,79055.73700212208],[109.54362325,79001.34596432043],[110.438764416,78881.2980631965],[111.141614416,78831.69673158269],[112.382081666,78634.41604022766],[113.243492541,78553.38490743832],[113.856375458,78519.21461668734],[114.40735625,78482.242779473],[115.331638375,78410.58205368726],[116.662362541,78259.1715403408],[117.442460291,78213.95144861274],[118.124478833,78176.83760740438],[118.773156708,78149.61639635364],[120.064536458,78018.93598930266],[121.002238041,77946.34902935449],[121.899172708,77895.911282398],[122.529152,77869.14392884407],[123.016717541,77851.66191802068],[124.443803958,77691.42041170095],[125.579941291,77611.81781433761],[126.596272625,77546.17391380794],[127.720474,77477.83086677117],[128.429055916,77445.03619378967],[129.564638708,77368.32527432631],[130.960783583,77272.59199835036],[131.792976083,77238.79125423191],[133.518489666,77069.99270344307],[134.378340041,77044.03020494732],[135.386305708,76988.5168146812],[136.161354916,76954.18170605556],[137.999599,76788.16141880729],[138.934934625,76749.3463349719],[140.468232458,76643.32749564367],[141.91338375,76556.44601745618],[143.30001925,76469.01420426673],[144.547941375,76391.43154686455],[145.426477541,76355.9907599959],[147.282285083,76192.86913543705],[148.669298875,76100.01560408593],[150.771963041,75893.49363004166],[152.030856833,75833.34603109471],[152.815917958,75812.31487930658],[153.841031208,75778.37284713959],[155.310189958,75699.6752956134],[156.094691666,75674.94032061586],[157.407885625,75612.06858737662],[158.263654291,75584.95279269674],[159.679164583,75503.17937719768],[160.974575375,75435.48568111421],[162.655372958,75343.01056009626],[167.295856875,75308.97185888325],[167.858118416,75292.08700561711],[168.866273458,75182.40899550727],[169.852195208,75114.62211294193],[170.609616708,75079.48840398449],[171.267653458,75055.88166104398],[172.179270333,74989.61039860142],[173.157179166,74930.77555699607],[173.947017958,74893.4559682992],[174.696641375,74845.95408455664],[175.82414975,74788.36254183465],[176.89513225,74720.32425746384],[177.686746958,74676.22349548781],[179.069804666,74579.14905384787],[179.997802458,74534.51582526966],[180.903829041,74487.96254108004],[182.349173333,74355.84894985048],[183.280703166,74305.19670104347],[184.736694875,74175.99091558554],[185.953274291,74097.23681804986],[186.933717208,74059.26330878692],[187.821039291,74014.84228796989],[189.249747833,73901.12293407995],[190.420584041,73807.94597861049],[191.665234666,73731.53400740061],[192.667401125,73687.01431594502],[193.712271541,73653.47124723322],[194.476848,73630.19893128],[195.975574125,73523.05757666127],[196.832433541,73491.00064876255],[198.364221916,73385.89693208771],[199.4352605,73338.73381639684],[200.707583541,73256.85825343081],[202.053471791,73183.03919724755],[203.615556875,73062.0252036317],[204.959790541,72981.0082188191],[206.500059208,72888.75851242692],[207.874739375,72806.32654345788],[208.893654333,72756.10123742057],[210.016361458,72704.44224614595],[211.666679,72575.50632238417],[212.529668916,72541.53650330221],[213.787002041,72487.69651784257],[215.030881041,72432.01193091272],[215.818724833,72412.58574959188],[218.112861416,72232.6510185866],[219.560336583,72148.84149877663],[221.111811041,72078.23005235694],[223.127093541,71955.93596155966],[224.657351041,71873.54452874447],[225.7385535,71844.28339268909],[226.879040708,71803.90052268689],[227.806309208,71772.72163850536],[229.571719041,71678.44005214969],[230.417496333,71662.64020553579],[232.223020375,71574.67442116373],[233.372928041,71550.3519327063],[234.593813333,71502.0564493364],[235.697370208,71470.86425946842],[237.578689791,71385.24583840283],[242.258779833,71333.58446350142],[242.984836291,71303.37959546977],[244.062062791,71232.57476334888],[244.737361208,71207.23858483534],[245.543755541,71169.7905516584],[246.393091041,71126.96604786064],[247.186343458,71094.92702824077],[247.771134,71076.33711925542],[249.049410833,70996.14706485883],[249.9014325,70962.43700663013],[250.570287666,70948.14214745408],[251.643016875,70903.9063849082],[252.156025166,70896.63397455841],[252.820234833,70881.95181651211],[253.994390375,70811.93097812962],[254.524946875,70798.68265316461],[255.047146875,70792.8947207624],[256.214381708,70732.29240829329],[257.136381041,70706.06349011142],[257.9956805,70678.6907723207],[259.005493458,70646.1220617358],[260.1901175,70592.21461883964],[261.249083583,70536.87778634434],[262.152953375,70510.44687150864],[263.359918333,70442.66545356467],[264.419311125,70397.04192292363],[265.845062,70327.35281707789],[267.021734541,70271.05846074146],[267.797992166,70248.04667897767],[268.961202916,70185.98311822569],[270.299625291,70114.73875524005],[271.415505875,70072.73155771142],[272.588249833,70024.54405983484],[273.740224,69985.14428495719],[274.57415275,69966.46535190346],[275.925717708,69907.06994389904],[277.094985833,69875.10659930306],[277.944281291,69851.3536622922],[279.1703295,69810.3849569092],[280.253273083,69788.81590561493],[281.439933708,69758.62817256806],[282.184449041,69747.60729428343],[283.369020916,69711.78667614955],[285.016967791,69640.47236406458],[286.4315925,69590.45468036247],[288.150338166,69514.39678929267],[289.028926833,69501.28584254452],[290.681748333,69436.38037142635],[291.866722958,69401.06718344566],[292.690547375,69389.95995348708],[293.775193375,69361.61107177682],[295.03705775,69325.4497572385],[296.371316083,69291.48513102788],[297.12971475,69281.17390250736],[298.885978291,69223.03456589025],[300.955330041,69125.27338079856]]}


==> anc/wsp-cg/results/large.txt <==
data/xtw/XTW-n819.vrp
data/xtw/XTW-n837.vrp
data/xtw/XTW-n856.vrp
data/xtw/XTW-n876.vrp
data/xtw/XTW-n895.vrp
data/xtw/XTW-n916.vrp
data/xtw/XTW-n936.vrp
data/xtw/XTW-n957.vrp
data/xtw/XTW-n979.vrp
data/xtw/XTW-n1001.vrp

==> anc/wsp-cg/results/ng8_solved.txt <==
data/xtw/XTW-n101.vrp
data/xtw/XTW-n110.vrp
data/xtw/XTW-n115.vrp
data/xtw/XTW-n120.vrp
data/xtw/XTW-n125.vrp
data/xtw/XTW-n129.vrp
data/xtw/XTW-n139.vrp
data/xtw/XTW-n143.vrp
data/xtw/XTW-n148.vrp
data/xtw/XTW-n157.vrp
data/xtw/XTW-n162.vrp
data/xtw/XTW-n172.vrp
data/xtw/XTW-n186.vrp
data/xtw/XTW-n195.vrp
data/xtw/XTW-n214.vrp
data/xtw/XTW-n219.vrp
data/xtw/XTW-n242.vrp
data/xtw/XTW-n251.vrp


==> anc/wsp-cg/results/practice.txt <==
data/xtw/XTW-n101.vrp
data/xtw/XTW-n129.vrp
data/xtw/XTW-n143.vrp
data/xtw/XTW-n162.vrp
data/xtw/XTW-n172.vrp
data/xtw/XTW-n186.vrp


==> anc/wsp-cg/results/practice_label_cost.jsonl <==
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3869,"exact_calls":11,"full_arcs":12693,"heur_calls":141,"instance":"XTW-n143","iterations":141,"labels_exact":858065,"labels_heur":1575689,"lp_bound":25057.68961355874,"misprices":11,"miss_count":0,"misses":[],"n":142,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":4.483147293000001,"t_heur":0.9286413689999997,"t_lp":2.604934340000001,"t_reduce":0.0013348729999999994,"t_total":8.045393166,"trace":[[0.001940166,221780.0],[0.007048166,166926.00000000003],[0.016176708,126458.00000000001],[0.024095458,90633.0],[0.029878166,68410.00000000001],[0.038422208,55853.80929264909],[0.051333166,51869.93498100868],[0.062210666,47256.81828442439],[0.07606425,44605.37683733766],[0.090374875,43152.944161513275],[0.107607166,39994.59274823408],[0.12065625,39542.98457342738],[0.139520083,38305.98599287985],[0.152222625,38125.922304768574],[0.170036375,36229.554972252394],[0.184555458,35768.93538382932],[0.197452666,35567.099298613015],[0.217908875,35387.13635407839],[0.236438916,35022.872535667455],[0.252449625,34743.1640851601],[0.275507208,34616.19908268374],[0.303217416,34571.24156601975],[0.309883375,34571.24156601978],[0.322814166,34454.442242599005],[0.36210025,34068.02925785946],[0.403719333,33708.8360689118],[0.438360208,33211.91678398803],[0.470719666,32994.21391282366],[0.498981791,32877.38341198262],[0.527432958,32417.708010546],[0.585402375,31968.684367629812],[0.61641975,31661.36319360127],[0.63968775,31416.280002833326],[0.663252416,31209.556340372215],[0.709601833,30890.345322033198],[0.76406,30489.74559302627],[0.802736625,30305.45531491104],[0.85766625,29850.185478016916],[0.902735458,29626.83018949466],[0.939785708,29489.82680815406],[0.99540575,29241.338291390188],[1.027172708,28986.341150767374],[1.063204541,28709.48129706479],[1.111585208,28409.56742568404],[1.145856375,28205.893525074454],[1.185474166,28087.373543681533],[1.2046495,28040.679286051545],[1.23292125,28011.99019710989],[1.272641458,27867.760972497428],[1.317213583,27684.81604044486],[1.38269225,27493.40630902775],[1.420535041,27304.619062989597],[1.454095125,27041.297080614022],[1.4863386250000001,26885.818023057527],[1.514105791,26784.273218600993],[1.563749375,26692.919933620524],[1.599987541,26582.006365798497],[1.646603416,26417.71378518727],[1.673889125,26373.28621519713],[1.6951394579999999,26361.56541273391],[1.7410991660000001,26284.045118763104],[1.783366208,26254.48414207825],[1.817101208,26178.6956184412],[1.83932975,26134.724959682488],[1.8630678330000001,26104.74989926039],[1.890684833,26073.700803081334],[1.945891333,26017.08571814056],[1.98869475,25938.745121066775],[2.021629291,25882.011515691323],[2.063938166,25845.040576040738],[2.09797175,25793.836524947466],[2.126903291,25760.123829247706],[2.158471208,25714.708464163603],[2.193284416,25643.583386396243],[2.224857,25585.887567473892],[2.255405583,25541.555839844987],[2.2791627500000002,25517.302736379632],[2.307854125,25493.084858867573],[2.334697291,25463.536825978255],[2.363159583,25445.045015042077],[2.402653708,25415.476115395337],[2.431639958,25400.380124296444],[2.456252041,25363.092545921456],[2.498288583,25342.429446924],[2.52988,25310.870016871824],[2.559138166,25303.471205204412],[2.579111083,25292.126348382775],[2.601694833,25285.127994397062],[2.618821166,25279.049106252864],[2.639859208,25269.49505325681],[2.663854375,25263.019921108335],[2.693936375,25260.132783719222],[2.723166666,25247.916405751745],[2.739057583,25246.818672020047],[2.756989291,25240.87718136416],[2.778132375,25238.479752246803],[2.798783583,25235.464853701596],[2.834689,25233.195332582687],[2.842194583,25233.195332582596],[2.8539494579999998,25232.007471821085],[2.8624535,25231.796833474455],[2.8713648750000003,25231.788475255256],[3.350594375,25186.206695316254],[3.362731875,25185.355853604968],[3.37675325,25183.68874469619],[3.395026875,25180.842391028687],[3.408524125,25172.142261365017],[3.417128625,25172.12958911946],[3.433186416,25170.668936696093],[3.44658075,25170.508899284723],[3.458646666,25170.41323009488],[3.475185208,25170.38244546352],[3.9042657910000003,25132.410873456018],[3.9259044579999998,25124.322161874003],[3.936161875,25124.166626819806],[3.94692525,25123.678320287974],[3.961764041,25122.720307678548],[3.974688875,25121.66295539775],[3.984485916,25121.66295539771],[4.522552291,25114.633983411786],[4.531273416,25114.616258250087],[4.940121625,25091.908602645562],[4.952847833,25091.87903930336],[4.968356041,25090.552100529847],[4.978752333,25090.028001596773],[4.98774425,25090.025375244386],[5.000404833,25089.807499786817],[5.011168583,25089.755169915516],[5.020232708,25089.755169915545],[5.446478916,25070.712977917865],[5.458841916,25070.51156814078],[5.473958875,25070.505529353773],[5.890589166,25065.731386223946],[5.909150125,25064.71170782032],[5.922312916,25064.711080502468],[6.607490208,25058.983967759723],[6.616267333,25058.98396776093],[7.055795833,25058.154026168686],[7.069356875,25058.154026168693],[7.444763375,25057.697827458],[7.755324708,25057.68961355874]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3882,"exact_calls":11,"full_arcs":9958,"heur_calls":98,"instance":"XTW-n172","iterations":98,"labels_exact":806636,"labels_heur":797754,"lp_bound":21202.97136181897,"misprices":11,"miss_count":0,"misses":[],"n":171,"purges":3,"status":"optimal","strategy":"full+label_cost","t_exact":7.7658967919999995,"t_heur":0.34010767199999997,"t_lp":0.8975120030000003,"t_reduce":0.0008734930000000003,"t_total":9.0198015,"trace":[[0.002158167,132610.0],[0.008855417,107939.0],[0.013586167,66898.75],[0.017665834,49915.0],[0.022704584,40413.5],[0.028566459,34107.174603174615],[0.034901459,33045.600000000035],[0.040300459,32291.95863095253],[0.049015334,29913.244633631788],[0.060204584,28771.132386363417],[0.070206209,27099.714709595948],[0.080650542,26284.184492282093],[0.095348584,25681.956252115055],[0.106867417,25287.548916068903],[0.115679917,25199.10162723073],[0.125198834,24977.429555545394],[0.13413025,24882.057372047835],[0.148504584,24697.90755367791],[0.16452425,24598.355178227845],[0.19218675,24356.46633744129],[0.224109417,24278.139273174605],[0.256542542,24128.0929968063],[0.2839465,23496.191115446927],[0.313033875,23276.298791176745],[0.344918417,23113.301077394237],[0.367399667,23012.8478956105],[0.389626584,22888.324928323636],[0.412464292,22811.06152907668],[0.428457709,22742.060176218347],[0.455970084,22519.13589160558],[0.482522334,22398.66097913718],[0.509416709,22297.6268324406],[0.52841375,22238.101538475486],[0.549366167,22134.197212584942],[0.570031709,22032.372063149713],[0.587200625,21952.63945528703],[0.609041,21915.912925919936],[0.63372625,21868.239780161945],[0.647268292,21854.181618703053],[0.660854709,21800.535978792104],[0.676273209,21786.120753482875],[0.686156917,21770.307375130797],[0.696903542,21756.3196950554],[0.704019834,21751.129601580804],[0.712503875,21729.547265085308],[0.721159792,21713.238949690913],[0.728639834,21702.56835460699],[0.733833084,21702.525972129428],[0.745230834,21700.49175690335],[0.750717417,21700.104872346477],[0.755438292,21699.548284906345],[0.763629917,21699.34338363877],[0.769442875,21699.223050945435],[1.648464584,21510.34877371408],[1.662435042,21483.77954310359],[1.680140584,21464.35437513202],[1.690328167,21454.237728007618],[1.701542167,21447.297239094944],[1.711741209,21441.680142944704],[2.11950675,21334.16369057752],[2.143613959,21313.212323185868],[2.158712542,21299.069109785276],[2.170848667,21298.14577673909],[2.179379667,21296.94444683255],[2.1904675,21295.88290775092],[2.199791292,21295.510841084768],[2.206288125,21295.41919065787],[2.817982792,21262.03212785752],[2.830588959,21257.493438286147],[2.838010917,21256.70889291067],[2.843588834,21256.63530504775],[3.734863959,21223.028490832115],[3.744652334,21223.02849083216],[3.749899625,21223.02849083216],[3.772183375,21222.992242595217],[3.780160625,21222.428763840697],[3.792978334,21221.952804244112],[3.798256167,21221.952804244112],[4.683635875,21218.329604961804],[4.6892055,21217.80437059105],[4.697322292,21216.68472380242],[4.70305275,21216.684723802417],[4.707298084,21216.684723802413],[4.711424542,21216.684723802417],[4.71626925,21216.684723802424],[5.384322959,21206.441605684333],[5.390045917,21206.441605684326],[5.395869,21206.44160568431],[5.40434875,21206.44160568432],[5.408999959,21206.441605684333],[6.141250125,21203.139776211694],[7.192160625,21203.077393966585],[7.19722375,21203.077393965905],[7.2070335,21203.077393965912],[7.835487,21202.971361818934],[7.840559084,21202.97136181897],[8.445135917,21202.971361818974],[8.449602959,21202.97136181897]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3756,"exact_calls":14,"full_arcs":18988,"heur_calls":206,"instance":"XTW-n162","iterations":206,"labels_exact":861097,"labels_heur":2724981,"lp_bound":19221.578353913086,"misprices":14,"miss_count":0,"misses":[],"n":161,"purges":11,"status":"optimal","strategy":"full+label_cost","t_exact":6.632456123999999,"t_heur":3.0096328730000015,"t_lp":4.358908130999999,"t_reduce":0.002427208999999999,"t_total":14.043589208,"trace":[[0.002148458,121538.0],[0.013506,107903.99999999999],[0.021950167,97324.0],[0.029399833,85325.0],[0.038580625,73844.0],[0.051184583,59805.25],[0.06246525,55205.444444444445],[0.073514208,46697.79999999999],[0.084581208,44337.666666666686],[0.097736125,42002.000000000015],[0.108377833,40271.08333333334],[0.123716042,37300.166666666664],[0.143983667,35339.916666666955],[0.170493792,34453.679018964634],[0.186867042,34011.82377576262],[0.203821792,33716.66983122363],[0.224034292,32963.85454190414],[0.243946417,32615.959291979354],[0.272439042,32541.578539914],[0.303146667,31590.53747174353],[0.337633792,31294.098204444585],[0.37837125,29265.078661861015],[0.419414292,28671.551682069145],[0.458903583,28374.741693850116],[0.491671125,28185.71777327946],[0.534752458,27777.169410084665],[0.561312292,27502.748279755444],[0.597854333,27165.265738625898],[0.631540833,26828.701571105576],[0.677586167,26507.46505974808],[0.720536667,26139.88157904949],[0.770893208,25864.16799884382],[0.810068,25751.45364222902],[0.846433375,25635.794651743377],[0.909128042,25423.131473343048],[0.965029917,25091.706405646117],[0.998139875,24943.112063508517],[1.040769708,24668.312902675527],[1.08340375,24548.852327454228],[1.113922625,24479.45327001003],[1.151185333,24347.882914244667],[1.202182208,24154.92242929898],[1.270051167,23790.196587162085],[1.334344708,23718.83686301354],[1.390752292,23650.40908399039],[1.469194583,23516.69361123455],[1.531247917,23352.263146910915],[1.5946595000000001,23282.08264344343],[1.6319169169999999,23183.35062128932],[1.667509542,23143.623433485645],[1.7200842920000001,23002.88225372261],[1.754897208,22951.20406905758],[1.793413917,22902.242193774637],[1.849736083,22756.93905460758],[1.8891742919999999,22712.90756769154],[1.948968,22611.158488442743],[1.9966085,22589.062983102773],[2.057522792,22451.124905186203],[2.124596208,22355.333174009247],[2.205831792,22231.73616860279],[2.2444824580000002,22172.14366209764],[2.283876958,22102.877501576564],[2.322875458,22022.918842523923],[2.357932417,21994.824741756678],[2.410779667,21912.55802510118],[2.4805794580000002,21828.88152853601],[2.540996917,21793.716472119402],[2.581506792,21775.614690492184],[2.659413417,21682.42559040829],[2.706535542,21658.494692835135],[2.792339542,21458.09100381516],[2.862813792,21339.579655926744],[2.909696958,21285.60386548916],[2.970986625,21215.1574260968],[3.014889083,21183.961595769302],[3.064201417,21104.04958774158],[3.10807175,21056.12892367618],[3.172213583,20947.49284468519],[3.234157542,20893.497881177515],[3.2961035,20836.925354855397],[3.351581833,20782.344996643722],[3.420584292,20653.110746217164],[3.485087542,20606.525489204472],[3.522278667,20586.091077539295],[3.563166083,20500.378149508208],[3.599129583,20485.216897228816],[3.64744525,20451.033554036574],[3.666422208,20451.03355403669],[3.742010375,20368.51941536032],[3.781242667,20363.781610466856],[3.832269625,20310.55687654462],[3.884831625,20281.887316723198],[3.969033625,20231.994801258752],[4.036143083,20196.612201324508],[4.096788458,20173.269672010272],[4.156308667,20108.736869166765],[4.196858542,20070.398128379016],[4.2269380420000005,20064.085329595797],[4.266023875,20017.19004417582],[4.312832833,19948.510944866513],[4.333701917,19946.85289398276],[4.378068208,19877.488618396965],[4.429516083,19839.22419976356],[4.482640333,19771.198279723827],[4.535943292,19755.965771705134],[4.58119425,19732.22592356289],[4.641984625,19706.983114221017],[4.708807458,19675.89058790101],[4.752182583,19658.022018577874],[4.784835167,19642.61626640666],[4.833336667,19579.667084882167],[4.874230292,19531.88548427643],[4.911836667,19504.686521097534],[4.959001625,19472.297070263467],[5.009048292,19463.321123905876],[5.044921583,19455.508554897013],[5.090303333,19448.795945313483],[5.144846458,19431.649332003282],[5.193244292,19407.865444318653],[5.255817708,19383.636071132787],[5.301254875,19368.354760477472],[5.3281775,19368.35476047741],[5.359839917,19359.587135269514],[5.399070458,19340.857844970407],[5.42650475,19333.343983948194],[5.455146292,19329.307644487864],[5.484553875,19321.380871450943],[5.509822667,19313.449698198936],[5.534102458,19311.706382412332],[5.561250083,19310.593135290655],[5.5805528330000005,19310.340626420064],[5.603511875,19309.80730719408],[5.630964208,19309.673266121306],[5.651195208,19308.75201613046],[5.672503542,19308.658562555414],[5.698210833,19306.54975226001],[5.716778792,19306.255560035475],[5.743165625,19306.188453797702],[6.714859792,19298.219897730272],[6.744635958,19295.76727161419],[6.783954083,19293.552684881826],[6.819245708,19292.212523261755],[6.847841875,19288.98647072802],[6.8800915,19285.736222504784],[6.901797167,19285.530099698226],[6.93282225,19284.775640074262],[6.966181125,19282.637905803316],[6.997746917,19281.8710742961],[7.035665542,19281.85905958867],[7.055425875,19281.859059588536],[7.084904167,19281.667150411697],[7.885912042,19262.896980428268],[7.908058875,19262.582379599982],[7.944787875,19260.875719064905],[7.976069875,19259.578583736366],[8.016999292,19259.56023715454],[8.036924958,19259.560237154572],[8.056345792,19259.56023715453],[8.077008917,19259.560237154525],[8.130149333,19259.56023715459],[8.153956333,19259.56023715461],[8.17919325,19259.281403610687],[8.21349225,19258.992062596073],[8.246585125,19258.955894631756],[8.274042792,19257.62704834439],[8.300492708,19257.582793185782],[8.32294,19257.442617956323],[8.343154208,19256.72269606195],[8.367055792,19256.261943381294],[8.382806875,19256.251577135186],[8.404288625,19256.235770558418],[8.424040375,19256.2158590975],[9.003626958,19254.046444986183],[9.029987583,19253.596498297455],[9.048879208,19253.564764584004],[9.066531667,19253.431659512953],[9.086273625,19253.390419862553],[9.10417725,19253.387896353222],[9.539677542,19252.430705959894],[9.556098083,19252.430705959978],[10.106121583,19232.214466079815],[10.129996667,19232.206908162825],[10.146629375,19232.20690816278],[10.165902042,19232.20690816278],[10.510359958,19229.85304084343],[10.527102083,19229.773769870382],[10.545673375,19229.648201816868],[11.0065585,19226.30511775609],[11.022225542,19226.30511775609],[11.0371195,19226.305117756103],[11.053976292,19226.30511775609],[11.06932475,19225.77611588996],[11.08554075,19225.766541181954],[11.101486417,19225.6752379473],[11.116428625,19225.67523713189],[11.132828625,19225.675237131887],[11.505608167,19225.675237131887],[11.52115175,19225.67523713183],[11.9279825,19224.603745776152],[11.944127667,19224.268008701256],[11.960415125,19224.268008701518],[12.421578708,19222.652305190666],[12.436851292,19222.65150525149],[12.781338375,19222.43138469451],[13.211627042,19221.59257369657],[13.632627375,19221.578353913086]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4785,"exact_calls":8,"full_arcs":22226,"heur_calls":227,"instance":"XTW-n186","iterations":227,"labels_exact":498309,"labels_heur":3719285,"lp_bound":27018.205636090493,"misprices":8,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_cost","t_exact":2.952982168,"t_heur":3.4095210739999997,"t_lp":8.094757829,"t_reduce":0.0028219980000000005,"t_total":14.515060375000001,"trace":[[0.002171791,225730.0],[0.013129166,186062.99999999997],[0.033379583,160159.0],[0.047965333,136967.0],[0.06080625,109125.00000000001],[0.07792175,90168.04166666664],[0.092536458,79585.8125],[0.109304916,67356.33712121214],[0.126743416,56426.30555555553],[0.143175958,53717.05267295599],[0.162196333,52576.08035714285],[0.178618833,52412.25256618046],[0.196892416,51309.460000000014],[0.216735916,49430.14881558837],[0.246734666,48479.29864363857],[0.282677083,46665.657746924735],[0.313158208,46234.428054759905],[0.344162416,45188.98122023245],[0.36781875,44280.776494449885],[0.405093708,42672.90716820135],[0.428520291,42497.34019958792],[0.470459958,42161.30896663498],[0.519626916,41344.5664669228],[0.559954416,40990.72789883814],[0.611885791,40585.56966664019],[0.668856375,40314.2184512098],[0.709553,40027.041332350185],[0.748806625,39278.29621348876],[0.785894583,38963.30850088271],[0.83286625,38846.662161367734],[0.864408375,38708.45224827057],[0.920846708,38513.41421747076],[0.966897,38287.52239320884],[1.0217379580000001,38055.53553567749],[1.087919958,37397.41322856455],[1.153295916,37292.38389255376],[1.214465166,37076.0681260507],[1.280026791,36936.42362510912],[1.331258125,36727.67554823781],[1.417844666,36558.336391998666],[1.463902958,36338.508698829304],[1.526720625,36135.77361964062],[1.582114916,35898.73513924938],[1.6430819159999999,35601.631391928924],[1.711237125,35442.8525065959],[1.772757,35141.92845930308],[1.8653844579999999,34816.1480905116],[1.951226041,34593.28203269095],[2.017732708,34467.25234699663],[2.097866583,34273.30697727995],[2.156460708,34240.029558440016],[2.23641325,34145.9561098],[2.316417583,34018.68004897643],[2.372165875,33833.240357358416],[2.4223343330000002,33690.452771233715],[2.465726166,33629.821156524464],[2.532321291,33456.69879489953],[2.597587208,33337.468645998786],[2.644202583,33220.76765180621],[2.685338291,33176.39303398511],[2.767344833,33012.955959511644],[2.812664,32975.69599931648],[2.884558666,32767.70049137398],[2.974026125,32608.076693246185],[3.062152208,32487.75237299898],[3.138348125,32434.809717395925],[3.193725875,32310.341529157165],[3.257714,32189.037684837054],[3.310970083,32127.8673277222],[3.364530833,32065.831244367186],[3.438486,31916.887670997738],[3.494686,31836.639877717957],[3.553025041,31708.62379999184],[3.634699833,31529.878512790292],[3.698727083,31402.421220667555],[3.78761875,31376.422217412004],[3.868105125,31322.721529548166],[3.957094625,31224.838844794016],[4.034314708,31148.4920218644],[4.09006375,31054.195596719186],[4.160416958,30903.661618299924],[4.216731041,30804.91180693249],[4.2607935,30701.89014982748],[4.331585291,30591.097754982533],[4.405939083,30554.90714531928],[4.492585375,30471.815707222406],[4.57859225,30284.54419799216],[4.677403583,30118.08707421232],[4.777536875,29954.97664066309],[4.870001916,29792.34921696599],[4.971281458,29717.602579750135],[5.04716,29700.91414130105],[5.098204833,29610.831588952606],[5.15073075,29536.58143851475],[5.202773208,29492.358720171596],[5.265774541,29417.347727721397],[5.330755291,29387.138853716373],[5.385790875,29360.48374090545],[5.457932916,29292.311733438597],[5.525698375,29249.07282266933],[5.623490416,29196.792374919412],[5.714878,29092.244769558372],[5.794046833,29081.10894310849],[5.875547583,29039.451941705327],[5.955603291,28992.661633030173],[6.00959625,28947.36503083447],[6.049804458,28909.01778135321],[6.1055015,28893.159273478814],[6.163082208,28868.678229306726],[6.214439875,28797.900993069863],[6.285256625,28760.935806013233],[6.343382583,28732.977535453847],[6.405802416,28708.70505657405],[6.471914833,28701.364564582746],[6.506698958,28693.153272550397],[6.60186675,28623.403761478523],[6.684475166,28533.761362010617],[6.788243833,28471.584940638833],[6.853887583,28411.974885916614],[6.9166078330000005,28366.520173494624],[6.970746666,28339.851908042958],[7.03905575,28297.32164899362],[7.114995666,28249.699567619657],[7.195042958,28177.962228320863],[7.282287166,28131.700090861057],[7.359733666,28090.61307760554],[7.440766458,28068.67592510669],[7.5450755,27964.369919328827],[7.650181416,27920.12003141801],[7.7190322909999995,27888.401314247498],[7.807202416,27861.559914724538],[7.875315083,27726.04128988158],[7.927061666,27695.939624640447],[7.96541475,27686.864086971327],[8.032183375,27656.535415020702],[8.074890916,27656.377702127385],[8.113802875,27651.893320534156],[8.191526208,27611.62944803425],[8.251993916,27598.509537859914],[8.339532625,27570.67385614155],[8.394682708,27564.52384494623],[8.469085666,27524.273774519002],[8.54367875,27500.43424844181],[8.626055541,27461.419392934185],[8.688038375,27442.622846184102],[8.739339875,27409.717789454826],[8.783220833,27406.535250935456],[8.848122458,27377.676269853313],[8.905604791,27338.483876611797],[8.931715958,27332.123699771975],[8.984091458,27312.164971370028],[9.03452125,27303.250152273155],[9.089088833,27293.08079963309],[9.137589083,27276.442646486557],[9.194198708,27254.733355768363],[9.251443291,27245.141831925226],[9.274896375,27245.14183192519],[9.330991416,27236.133688024245],[9.388136625,27221.179326205205],[9.421435166,27214.79288063379],[9.46037325,27195.791507150745],[9.4979425,27191.051649041794],[9.537746583,27181.8051008924],[9.563216416,27181.245933805258],[9.582989625,27181.245933805203],[9.619853041,27178.668283291365],[9.652789458,27175.46016334244],[9.688904875,27171.503493517],[9.725728958,27164.01392314161],[9.759563708,27160.76269660473],[9.788384291,27160.586971554014],[9.821712708,27159.939612349997],[9.855531083,27156.775614404603],[9.887518,27154.36129565802],[9.912713791,27154.321488266087],[9.94025825,27154.13487979389],[9.968797291,27153.72623125269],[10.006412166,27152.86021894093],[10.035367083,27152.39408143638],[10.070274208,27152.088650144564],[10.110233708,27151.67664635324],[10.135011625,27151.02700961692],[10.170187291,27150.317165905355],[10.194931583,27150.27585487994],[10.223566875,27148.105925784468],[10.250822,27148.08326539627],[10.277231,27148.062962405143],[10.740989125,27086.589818636185],[10.789412833,27080.502832930593],[10.845488958,27069.89363897452],[10.881767958,27064.663865418166],[10.91664775,27061.761878861118],[10.952795083,27061.535321900745],[11.0055905,27061.035910350063],[11.029060375,27061.035910350045],[11.046544583,27061.035910350038],[11.067994833,27060.584241507735],[11.090318458,27060.329976202633],[11.111697958,27060.15445670325],[11.134780333,27059.890315242756],[11.158247791,27059.82829663587],[11.181086833,27059.712055848726],[11.201589208,27059.640468615733],[11.2234565,27059.606902538755],[11.242951958,27059.590446505772],[11.73202175,27037.974396136295],[11.763714375,27035.643511238348],[11.788815375,27035.34910471002],[11.819284708,27035.214228491626],[11.845293916,27035.187299363075],[11.865883958,27035.181822529736],[11.887888791,27035.17674543493],[12.314677125,27028.539477261267],[12.340743333,27028.536191354033],[12.372673833,27027.990929193915],[12.399426333,27027.571310824605],[12.425774333,27027.425592759762],[12.447899375,27027.39569405906],[12.47204125,27027.395505246837],[12.984089625,27023.955626208786],[13.421186791,27021.19704393967],[13.449841833,27020.828418075613],[13.478652041,27020.60748661134],[13.5025575,27020.597973173528],[13.526253333,27020.5979666573],[13.932234416,27018.237010417255],[14.23705975,27018.205636090493]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2240,"exact_calls":14,"full_arcs":7858,"heur_calls":113,"instance":"XTW-n101","iterations":113,"labels_exact":1470759,"labels_heur":796804,"lp_bound":14137.870677656592,"misprices":14,"miss_count":0,"misses":[],"n":100,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":15.204207374,"t_heur":0.5327476570000003,"t_lp":0.6251912040000001,"t_reduce":0.0005792860000000005,"t_total":16.38143225,"trace":[[0.001924708,90008.0],[0.005301666,70978.0],[0.009224,58109.500000000044],[0.014157375,48313.33333333333],[0.0178205,39660.0],[0.026305375,35017.599999999686],[0.032293,29668.000000000025],[0.040854375,25559.54545454547],[0.048680208,22323.467105263157],[0.057763958,20386.3944337812],[0.067046333,20138.661249548582],[0.074263875,19844.600425833964],[0.095756125,19275.17456726186],[0.106107208,19236.81685917444],[0.12769075,18768.58639818874],[0.139995583,18503.384487455085],[0.15058225,18420.03312278999],[0.170955833,17908.95214654799],[0.188308458,17850.980048013746],[0.201515125,17757.39605765765],[0.219555916,17482.22363625998],[0.239969833,17292.192667216685],[0.262619625,17001.870294698456],[0.278447208,16938.92001317536],[0.28831675,16898.294720308626],[0.309321333,16775.344793040706],[0.32211625,16615.43632153747],[0.338892291,16508.4688642482],[0.355621125,16331.61630840847],[0.370603291,16252.961052443176],[0.388384708,16204.960123809178],[0.401585875,15983.120467552237],[0.416948333,15864.839549185017],[0.434751708,15808.080372478697],[0.447358083,15771.82322105772],[0.466539958,15562.587073402956],[0.485895791,15494.765171277424],[0.507268166,15372.835711619668],[0.52530625,15282.60028130719],[0.537990875,15231.345897243513],[0.553466208,15201.214573964251],[0.56536075,15158.362849752604],[0.580782125,15095.676734494566],[0.598652958,15041.189021051252],[0.613924125,14914.721234122408],[0.626607041,14901.238546757553],[0.643957958,14837.076805860408],[0.6570475,14815.195510265748],[0.665658708,14805.822870664382],[0.676151833,14787.833611804652],[0.685719208,14751.407724082048],[0.695441958,14735.7287759602],[0.702378125,14731.201879160304],[0.717995416,14699.534160501385],[0.729001041,14693.300542276269],[0.734845541,14691.448733470192],[0.741806916,14682.453011748255],[0.747047541,14682.219760804544],[0.752405291,14681.934603307971],[0.760283375,14661.954820215717],[0.772852541,14616.00743189245],[0.7841375,14592.526105186702],[0.793399291,14578.668532643365],[0.800468375,14572.414440658558],[0.812321125,14564.63121901091],[0.822807583,14553.380789207715],[0.829787291,14552.790146031579],[0.836652625,14550.725805778098],[0.842372708,14550.72154954363],[1.601602583,14425.5048223865],[1.61089775,14425.433312171068],[1.61694775,14423.019892986551],[1.622918666,14422.214643287416],[1.6284346250000001,14420.570722106459],[1.6330852500000002,14420.570722106464],[1.637981208,14420.293174232704],[1.643280708,14419.634493131038],[1.651407291,14417.54046876204],[1.657890333,14417.529053449316],[1.663605416,14417.200575840185],[1.66871275,14416.641592996875],[3.050777125,14377.99197315026],[3.057790166,14374.253769943305],[3.063298125,14373.851492892527],[3.068654291,14373.834875336257],[3.075911916,14373.834875336262],[3.084220666,14370.632363536943],[5.21211625,14319.067682479033],[5.222525791,14314.69445215638],[5.234703416,14312.545331951811],[5.240655416,14312.171366569319],[5.245864791,14312.15882965588],[6.306721125,14237.730400959557],[6.31663025,14237.6828238734],[8.028911,14204.178767408976],[8.035678375,14204.155026368335],[8.044763458,14203.059801067797],[8.051332083,14202.707702630967],[9.019318458,14174.286056158326],[9.024013833,14174.28605615828],[9.0286915,14174.286056158278],[9.032989041,14174.286056158277],[9.037464708,14174.28605615829],[10.102806166,14144.95481637058],[10.107460458,14144.954816370155],[10.112758833000001,14144.95481637015],[11.087093291,14141.569408221438],[11.091644125,14141.569408221438],[11.955631166,14141.153911219148],[12.826868291,14139.040183955212],[13.710158083,14137.895337132399],[14.609071791,14137.87478991596],[15.476093958,14137.870677656592]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2882,"exact_calls":13,"full_arcs":13788,"heur_calls":144,"instance":"XTW-n129","iterations":144,"labels_exact":1722280,"labels_heur":1851659,"lp_bound":21761.225208887256,"misprices":13,"miss_count":0,"misses":[],"n":128,"purges":7,"status":"optimal","strategy":"full+label_cost","t_exact":27.561955499,"t_heur":1.123479082,"t_lp":1.6110466719999994,"t_reduce":0.0010708760000000003,"t_total":30.317929292,"trace":[[0.00193525,178778.0],[0.007272708,118245.0],[0.012084708,104741.0],[0.01978675,70130.0],[0.025891333,55104.74999999976],[0.035154542,41213.04166666664],[0.044342833,39545.99999999999],[0.053272875,34638.93750000001],[0.064215167,34004.703703704094],[0.074460208,33241.04245283012],[0.089374833,32006.844955724257],[0.105268875,30068.16187704086],[0.118546583,29894.37615336282],[0.132434375,29663.61144860188],[0.146853833,29151.25945169607],[0.184636458,28047.96906092186],[0.207578875,27603.509265383676],[0.246749083,27020.681574128448],[0.271153083,26780.893354629243],[0.291260667,26581.01285854166],[0.3169165,26290.425641502043],[0.343466958,26131.46109336181],[0.369654833,25891.004537367906],[0.396137375,25587.875010939664],[0.424301417,25412.92548590726],[0.4638095,24997.499613825006],[0.489593417,24932.083889354926],[0.531546625,24827.38635627276],[0.553855417,24718.208272201715],[0.577371833,24627.392498082543],[0.594745125,24617.00233670943],[0.628286792,24521.90263892368],[0.65334825,24501.981982446847],[0.6844255,24391.820547527415],[0.7219325,24262.276424532476],[0.753723542,24091.747830577002],[0.773116167,24000.64787681183],[0.804182042,23816.796027139397],[0.825946458,23685.341200534258],[0.846699958,23615.984497402398],[0.875262625,23459.09870568908],[0.902346167,23397.04043033869],[0.935924375,23309.70908244755],[0.961562667,23184.597359595253],[0.99884225,23032.495537302617],[1.036614333,22974.57364619796],[1.068083792,22908.527523238634],[1.100425042,22870.709295842524],[1.119510417,22834.716532094953],[1.14519175,22774.754897462393],[1.168075333,22721.50979611395],[1.198841333,22669.670982686686],[1.221138917,22646.659796485183],[1.24805425,22615.286271455818],[1.2764663330000001,22597.19076636425],[1.295362,22586.08411244965],[1.320720458,22549.27493989001],[1.353887958,22530.533322401217],[1.370133167,22523.979365617557],[1.3909603750000001,22496.36360345359],[1.411717958,22474.48492030045],[1.434630833,22431.430099828554],[1.461439125,22417.79055569925],[1.484446917,22401.761555579906],[1.507901542,22395.652492887366],[1.5247252919999998,22384.42241859279],[1.534225625,22384.286538834374],[1.54478775,22383.451862790596],[1.556519417,22383.168010741418],[1.566960458,22383.005794864268],[1.57942425,22379.909348295572],[1.590027208,22379.731492310377],[1.604133458,22379.656721166662],[1.620862667,22377.33971787984],[1.636982917,22376.941474777712],[1.646233125,22376.57871871304],[1.688612625,22363.966051571664],[1.710852333,22360.833150638402],[1.722918333,22360.094511286647],[1.7410087079999998,22358.89652199298],[1.751591292,22358.614679983326],[1.764455958,22358.613978555073],[1.774946167,22358.44514113237],[1.788489167,22358.25455693378],[3.162898542,22156.636668860756],[3.188355083,22147.475999946837],[3.2046291670000002,22146.496078369157],[3.22697925,22141.651894755498],[3.242632667,22136.313959403637],[3.256906208,22135.652510443135],[3.27963075,22135.289715030452],[3.290667292,22135.04294359905],[3.30579275,22131.95409051299],[3.33770875,22123.87511150188],[3.35432075,22122.44217832886],[3.371098958,22116.003246768647],[3.385528375,22114.627616681144],[3.4024256250000002,22108.878289694778],[3.413390292,22108.10617268441],[3.425795125,22108.106172684358],[3.434739083,22108.091715249906],[5.713625708,22053.75393941538],[5.738160125,22040.16942582222],[5.75517375,22036.281378242023],[5.769533583,22035.713849328647],[5.782001333,22035.037629405808],[5.7924489999999995,22035.03057165895],[5.806921042,22035.030571658917],[8.042425,22010.828790275624],[8.063615792,22010.206706882997],[8.077439167,22009.859704940176],[8.095663625,22001.737739534077],[8.110854625,21999.225046404084],[8.119899792,21999.22504640414],[10.056386833,21923.5099493085],[10.069892167,21920.4780256477],[10.090858958,21909.977830022923],[10.104180875,21907.507450796296],[10.119226375,21906.85671184397],[12.615574667,21857.52178591279],[12.627268417,21857.052273951136],[12.640258375,21854.6132038582],[12.654434292,21853.30410484699],[12.66426375,21852.127649908874],[12.67435225,21852.08194118269],[12.685822333,21850.83081586056],[12.6955395,21849.928269659704],[12.706594125,21849.51429294703],[15.094007333,21802.954339847533],[15.102981208,21802.95433984755],[15.112548542,21802.906520445056],[15.120952667,21802.877297707557],[15.130301208,21802.619621096565],[17.530391958,21780.438854262626],[17.539992125,21780.393067346267],[17.548901708,21780.392530975692],[17.557629083,21780.39253097577],[19.424510083,21767.832909469802],[19.433034542,21767.83290946936],[21.366723667,21764.630479975887],[21.375861792,21764.57883023621],[23.563358417,21761.36578475575],[25.799176833,21761.257492812278],[28.062124792,21761.225208887256]]}


==> anc/wsp-cg/results/practice_label_v0.jsonl <==
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":4561,"exact_calls":10,"full_arcs":9958,"heur_calls":81,"instance":"XTW-n172","iterations":81,"labels_exact":751148,"labels_heur":586603,"lp_bound":21202.971361818974,"misprices":10,"miss_count":0,"misses":[],"n":171,"purges":2,"status":"optimal","strategy":"full+label_v0","t_exact":8.155585709,"t_heur":0.30268000300000003,"t_lp":0.774263999,"t_reduce":0.0006170470000000001,"t_total":9.245365084,"trace":[[0.002137084,132610.0],[0.011338709,107027.99999999999],[0.016501459,68838.49999999997],[0.021730709,52284.899999999994],[0.027123167,39282.10000000017],[0.031995167,29978.666666666664],[0.036461792,27992.14999999998],[0.040709625,27617.518518518602],[0.045718417,27462.579200177377],[0.053387584,26417.377272727263],[0.060785209,25835.67314723589],[0.073458584,25453.26134063405],[0.081174875,25401.0770903229],[0.090768125,24969.56611563365],[0.10219975,24808.483661772418],[0.118643667,24548.537348868307],[0.142837084,24143.832916797146],[0.17272125,23782.16860061584],[0.197054334,23471.981572980203],[0.222463459,23284.761736385546],[0.240120125,23139.167996420052],[0.269534375,22897.570088468743],[0.308724167,22784.00718722286],[0.343868084,22646.900042033867],[0.377800917,22458.57146439625],[0.400724042,22308.626021819913],[0.421590084,22161.099406435853],[0.440252625,22079.282740409857],[0.459430667,22016.540404122752],[0.485335375,21875.375018407663],[0.513102292,21748.34040539128],[0.541517584,21689.129428717224],[0.569227459,21618.69895581987],[0.590216625,21563.935724445557],[0.610045959,21538.752085805267],[0.635746792,21496.28177112166],[0.652302084,21469.090898007194],[0.673048917,21442.021921679192],[0.690935875,21405.28835503835],[0.713722625,21402.81884439932],[0.72017925,21402.818844399313],[0.73201725,21396.13857619252],[0.746179417,21370.602981827564],[0.755669375,21365.20762880392],[0.763200209,21364.16523427165],[0.770573917,21361.50237396892],[0.776687709,21359.348025732157],[0.782297,21357.06821727481],[0.788039,21354.18941496519],[0.794108834,21353.67501398313],[0.79986275,21353.403411092157],[0.806367,21352.55270016353],[0.812232875,21352.157375901206],[0.817910709,21352.144338084257],[0.826166125,21351.672700856165],[0.831519,21350.525957474456],[0.840045542,21349.74352792629],[0.846358292,21349.743527926275],[1.227443959,21319.533480392576],[1.2408925,21312.185191332566],[1.253865375,21307.123720055195],[1.260780625,21304.338152822394],[1.266916917,21302.408243269816],[1.273550625,21301.992367813415],[1.279721125,21301.992367813396],[1.8940235840000001,21251.55445385257],[1.9085597920000001,21246.134658282368],[1.9156265000000001,21245.621279142386],[1.92550775,21244.557653560943],[1.9336484170000001,21244.557653560933],[2.76926675,21221.804778246198],[2.7776275,21219.94660778974],[2.785554584,21219.90849795192],[3.8455852090000002,21209.654225622733],[3.851046,21209.654225622744],[4.899020667,21206.4030366388],[5.510165209,21204.915276635682],[5.516185209,21204.91527663572],[6.430004875,21204.762134189365],[7.444631125,21202.97136181898],[8.325047959,21202.971361818974]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3349,"exact_calls":15,"full_arcs":12693,"heur_calls":142,"instance":"XTW-n143","iterations":142,"labels_exact":1266762,"labels_heur":1324598,"lp_bound":25057.689613558898,"misprices":15,"miss_count":0,"misses":[],"n":142,"purges":7,"status":"optimal","strategy":"full+label_v0","t_exact":7.8673365,"t_heur":0.8972823349999998,"t_lp":2.333381867000001,"t_reduce":0.0013517029999999997,"t_total":11.122474291,"trace":[[0.001927333,221780.0],[0.012251,178077.0],[0.019561541,126327.50000000007],[0.026505416,106970.00000000009],[0.033364208,83528.99999999994],[0.044663,65227.50000000029],[0.057117458,59111.0625],[0.067323,51082.35184916177],[0.077977166,46262.683344632016],[0.092010666,40572.88407639546],[0.1058645,39826.01172917701],[0.113478125,39607.70729425533],[0.12285275,39492.43857579652],[0.141318916,38696.543616964904],[0.15377375,38505.5772915844],[0.167178166,37525.17230821772],[0.185667833,37308.85745684019],[0.203528916,37047.65024355035],[0.214419041,36845.74678669717],[0.238380958,35819.098181415444],[0.259567791,35224.86172770977],[0.281570083,35174.92168698306],[0.304114541,34807.29114330809],[0.330600708,34337.07428909685],[0.354681041,34052.12391568572],[0.386997166,33290.73694344755],[0.418254166,32893.5996885925],[0.460542375,32300.85569613019],[0.498008166,31903.375342518448],[0.56717925,31246.65022688352],[0.6009735,31113.054440281376],[0.652789958,30558.778350306704],[0.701915916,30069.494615891534],[0.740691291,29874.611342838572],[0.774538666,29680.84497999815],[0.814479708,29447.686535192126],[0.839056791,29301.05870941025],[0.881622541,29110.01722085454],[0.91854925,28907.50532804497],[0.954307666,28742.497810218003],[1.0046045,28510.927075082025],[1.040749916,28296.957282722942],[1.074397791,28113.891156145568],[1.121093291,27778.925651775542],[1.152293125,27568.884708008078],[1.180203541,27507.913505164353],[1.205608583,27423.842724076992],[1.245629708,27335.993355537055],[1.300719583,27231.937513899844],[1.354119083,26985.311889745353],[1.394925458,26904.380507787664],[1.426850208,26708.64005061602],[1.473209083,26540.04898604625],[1.513748916,26398.586908054953],[1.553202416,26320.922162304396],[1.58103175,26310.19836158498],[1.61765675,26209.583052996128],[1.646878583,26141.58037426659],[1.683810291,26031.344095609587],[1.708339625,26001.5789367226],[1.73649925,25970.068414042827],[1.767657291,25915.21605160209],[1.788157583,25859.365455660252],[1.833650791,25809.499188987917],[1.85944675,25767.669033320257],[1.8827390830000001,25720.847776566654],[1.9156987079999999,25677.322234291267],[1.93521425,25654.358114580577],[1.972391,25614.187321470235],[2.000097791,25582.193527468356],[2.0227485,25564.447839199707],[2.0321295,25564.447839199685],[2.062036458,25555.361760846085],[2.096907375,25551.81548193663],[2.130579,25525.359508766764],[2.153079333,25513.968833059433],[2.168705,25506.29155773741],[2.18055075,25504.053108194053],[2.192372416,25503.00555432199],[2.217935583,25496.223229478604],[2.228841791,25495.447438144303],[2.242246208,25495.020328149873],[2.257336666,25493.652936509345],[2.268998458,25491.853225467887],[2.284577208,25489.471577702843],[2.294924166,25487.737157733212],[2.30349875,25487.459599121186],[2.310494458,25487.457021102797],[2.31834125,25487.354379896777],[3.104330083,25404.94687631841],[3.1294215,25396.14181739928],[3.147832083,25390.311242121457],[3.160204958,25388.06566622294],[3.178239375,25387.560383432316],[3.191153833,25385.610922780124],[3.2074165,25381.57779314917],[3.2297975,25375.212923416362],[3.241102875,25374.935035503233],[3.249717875,25374.51730258121],[3.257776916,25374.51730258118],[3.268115291,25374.244396141403],[3.275446333,25374.22622307214],[3.288889458,25371.101882406903],[3.303540708,25365.939013425814],[3.317026458,25364.811943781602],[3.325850291,25364.811637912684],[3.7939745,25259.687020680987],[3.811779708,25258.349918268144],[3.8310969999999998,25256.722074554436],[3.84485975,25254.32441394253],[3.860823666,25253.987507145353],[3.873347625,25253.735316156453],[4.554680416,25177.848662980665],[4.570458041,25171.49287115473],[4.582343708,25168.5799836727],[4.593427625,25167.980699343243],[4.608994,25166.99596099488],[4.618832083,25166.838136300164],[5.540440583,25137.338528785018],[5.559443791,25134.43200644318],[5.5730017499999995,25128.653150737446],[6.318583375,25116.21485190631],[6.349387041,25113.180630574978],[6.373092208,25110.2116375878],[6.384228875,25110.21163758784],[6.969768416,25102.152513373694],[6.979934625,25102.15251337371],[6.989181416,25102.061066309954],[6.99591,25102.061066309958],[7.516214375,25102.06106630986],[7.525909541,25102.061066309903],[7.984711625,25071.08619766061],[7.99384925,25071.057577517535],[8.54326725,25067.044321229732],[8.554301041,25067.028667129693],[8.564851833,25066.827513206892],[9.080901916,25058.67452466318],[9.092030541,25058.424937118365],[9.452751958,25058.137861262345],[9.901629041,25058.037624381905],[10.35467825,25057.7243806786],[10.717537166,25057.689613558898]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":1985,"exact_calls":14,"full_arcs":7858,"heur_calls":99,"instance":"XTW-n101","iterations":99,"labels_exact":1472975,"labels_heur":580703,"lp_bound":14137.870677656592,"misprices":14,"miss_count":0,"misses":[],"n":100,"purges":6,"status":"optimal","strategy":"full+label_v0","t_exact":17.283897582999998,"t_heur":0.5266499620000001,"t_lp":0.6347212989999999,"t_reduce":0.000542955,"t_total":18.4608865,"trace":[[0.000926167,90008.0],[0.006207542,71133.0],[0.010530958,58648.0],[0.016108083,47254.74999999994],[0.023228208,38508.16666666666],[0.034123708,31070.500000000004],[0.045426542,23310.5],[0.054528292,21433.913385826785],[0.06051775,21378.512680577842],[0.068473583,20788.939879966896],[0.077124875,20080.49560678117],[0.084821833,19712.78999384983],[0.096841292,19480.04764397943],[0.110286292,18849.855401207013],[0.122663917,18380.526268448466],[0.136701792,18277.320594457644],[0.1507415,17914.485073505206],[0.1656865,17444.42297466866],[0.18492575,17192.096074032022],[0.199393833,17112.22635436104],[0.219957375,17041.96535546686],[0.2363495,16958.99757544683],[0.2512055,16836.36872884215],[0.264535542,16549.250082574483],[0.280989,16460.075352501583],[0.305934583,16132.187660188747],[0.320670167,16022.06287934864],[0.341475,15874.192858485552],[0.362513083,15769.623912589517],[0.382863083,15618.666638822655],[0.401142208,15479.000608498229],[0.416076875,15410.236601621444],[0.4332095,15312.905994071418],[0.450043667,15197.985739711343],[0.466253375,15119.412131232617],[0.492372042,15031.910200025492],[0.511313625,14971.14084684083],[0.533273375,14908.95978316193],[0.549044167,14853.61489661741],[0.56304,14843.30236029439],[0.573717625,14820.61926827797],[0.587824417,14775.217814585229],[0.598082375,14756.719373004937],[0.612326458,14724.888725188493],[0.638948542,14702.196089014333],[0.653310042,14674.660008805908],[0.6639825,14657.459199152661],[0.672636292,14650.338083255501],[0.682551583,14634.472086116093],[0.694262417,14611.00891699969],[0.704104875,14609.484297031657],[0.716272917,14578.248319290064],[0.725160417,14567.437782264662],[0.736648458,14564.670850405531],[0.747437208,14557.84370662152],[0.753917458,14557.623039921928],[1.647413792,14448.55306934223],[1.668565667,14445.981992851477],[1.674574125,14445.77017580783],[1.683840917,14440.285260154773],[1.691506833,14438.47876277778],[1.696568417,14438.422302641544],[1.706255625,14438.268296631784],[1.716203625,14433.856093323355],[1.724564625,14431.14970932688],[1.7352477080000002,14429.632451683203],[1.742249958,14429.359498105607],[1.751346625,14424.486799299308],[1.758304083,14424.076716219672],[1.7633227919999999,14423.9022068183],[3.77247825,14374.902035994483],[3.7805074579999998,14372.667581599115],[3.787680917,14370.043173433585],[3.793684,14369.129154919587],[3.803045375,14367.770556700842],[3.814128167,14367.418438511531],[3.8209753749999997,14367.038180644147],[3.827473708,14366.645988673956],[5.055829,14222.647016426605],[5.062801208,14221.108728967074],[5.075694708,14216.394682534254],[5.081491292,14215.28440027484],[5.090398292,14214.739424551948],[5.921439292,14177.166140937336],[5.926434667,14177.164011306608],[7.25180975,14166.428012580665],[7.260294125,14166.428012580578],[8.770746,14151.060980213742],[8.779499708,14150.672852232918],[10.117647375,14142.653952475246],[11.602167125,14139.750078100615],[12.762925,14139.208701503501],[12.7680195,14139.208701504193],[12.773522708,14139.208701504185],[12.778980167,14139.208701504187],[13.814016667,14139.17969087256],[14.787868833,14137.896848270735],[15.841198292,14137.871432870461],[17.238942625,14137.870677656592]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2784,"exact_calls":8,"full_arcs":13788,"heur_calls":101,"instance":"XTW-n129","iterations":101,"labels_exact":1153822,"labels_heur":1136261,"lp_bound":21761.22520888707,"misprices":8,"miss_count":0,"misses":[],"n":128,"purges":6,"status":"optimal","strategy":"full+label_v0","t_exact":22.960879541999997,"t_heur":1.0609865419999995,"t_lp":1.2345713740000002,"t_reduce":0.0007617129999999997,"t_total":25.275789625,"trace":[[0.001106167,178778.0],[0.007751833,134395.0],[0.018206042,93076.0],[0.025282292,77091.125],[0.035799375,50516.66666666789],[0.045803917,42812.662895927584],[0.056655333,31134.083333333336],[0.0743915,29411.036405005696],[0.082521208,29410.374485596712],[0.093279417,28701.56544502618],[0.107179333,28563.942271880995],[0.120541458,28544.41053227634],[0.132737125,28508.837250673852],[0.1450645,27740.38106000763],[0.162084167,27085.989342265522],[0.173487,27056.967907773447],[0.190536625,26777.297625530926],[0.212048875,26619.361808483507],[0.235726583,26409.628308968047],[0.26357075,26191.745110038777],[0.278299958,26166.31240911322],[0.299510542,25962.93418313773],[0.324087875,25940.533028890364],[0.358479792,25730.85272475352],[0.384647583,25634.837180163053],[0.42579775,25297.27717309786],[0.446212375,25240.828887109485],[0.484153167,24987.307644648034],[0.51479025,24766.66324049998],[0.544019167,24512.82097516672],[0.586582375,24384.589425364524],[0.61576275,24177.59555698854],[0.661127958,24078.67065965514],[0.704475,23914.386035219468],[0.737068583,23790.22470246036],[0.782758625,23580.47191318439],[0.7969645,23578.510728676865],[0.835925125,23378.126650791473],[0.870632958,23297.967109005658],[0.897955875,23111.066447043122],[0.934608792,22942.6947404709],[0.959725458,22895.828075463538],[0.988749,22814.631425734053],[1.013964,22763.224808216448],[1.044345458,22644.20565802124],[1.084433833,22555.744128443665],[1.113427833,22436.93867170507],[1.145517833,22358.63968224759],[1.168492708,22339.613210714888],[1.191710375,22274.23246320945],[1.227507375,22259.675547932737],[1.254080375,22223.981727075443],[1.285162583,22191.3610199723],[1.307705333,22181.309351732667],[1.3346665,22159.9404666294],[1.367275542,22123.017716882387],[1.402110292,22094.80510559313],[1.4168930419999999,22094.80510558992],[1.433311458,22094.8051055931],[1.4676613330000001,22062.68737402648],[1.488079,22050.269349318056],[1.5143692500000001,22025.14529282756],[1.5387789170000001,21993.962761380317],[1.560786292,21982.9785534547],[1.581624833,21978.46703137067],[1.607539958,21965.6966193477],[1.6274091670000002,21956.379813576215],[1.651403208,21945.995897796383],[1.673130333,21941.2027241275],[1.6946482920000001,21939.438730791557],[1.714007583,21935.43247971769],[1.728923833,21930.18661682623],[1.746984917,21920.665170199616],[1.770616542,21918.21567128532],[1.789930208,21913.334767241253],[1.810452042,21912.581333290735],[1.825873125,21911.084696395035],[1.838428458,21910.511913470826],[1.850775,21909.441181211416],[1.865397875,21907.938859244518],[4.900867167,21850.979135247988],[4.943296042,21840.307088059588],[4.958690417,21837.245492068763],[4.981041875,21830.73725336972],[4.9988431250000005,21830.58375957137],[5.013643042,21828.30925173803],[5.024276208,21828.258209839143],[5.044458333,21827.57147140311],[5.057221083,21827.57147140311],[8.556306042,21782.94898730558],[8.576323375,21779.645418658765],[8.595409542,21778.108260074445],[8.608230917,21778.091510910315],[8.627231083,21777.36435253464],[8.647175417,21777.314334673414],[11.744817667,21765.5452931331],[11.760139,21765.52189332207],[14.504538,21762.27687813335],[17.906122583,21761.242648160118],[20.633718708,21761.225414363664],[22.951910417,21761.22520888707]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3245,"exact_calls":34,"full_arcs":18988,"heur_calls":216,"instance":"XTW-n162","iterations":216,"labels_exact":2598509,"labels_heur":1794525,"lp_bound":19221.578353913108,"misprices":34,"miss_count":0,"misses":[],"n":161,"purges":9,"status":"optimal","strategy":"full+label_v0","t_exact":26.785804001000002,"t_heur":2.3195560890000015,"t_lp":3.637884793000001,"t_reduce":0.0024172959999999976,"t_total":32.778966458,"trace":[[0.001529875,121538.0],[0.011669208,113154.0],[0.020835125,103559.99999999999],[0.035162,89234.5],[0.048758291,78762.5],[0.064518958,69193.0],[0.083344958,52139.27777777777],[0.107623541,45380.62499999999],[0.133690083,41991.0],[0.151086291,38167.99999999989],[0.170173958,36832.45651949136],[0.196805166,36288.54009900992],[0.218008583,33289.084940363384],[0.238693541,32557.46428571429],[0.253274,32489.180383980223],[0.2732845,32133.219603777383],[0.291108833,31222.6859402204],[0.318384333,29885.506413452247],[0.350769208,29282.008027804586],[0.378572416,29047.901861064685],[0.414238416,28056.16258850663],[0.46579275,27271.58476957648],[0.493014291,27017.983638540012],[0.526810583,26800.247407144638],[0.556496416,26132.360214508848],[0.589661125,25906.005718182758],[0.615942375,25776.612727219108],[0.649904416,25342.817884110624],[0.699612291,25260.26601356697],[0.724794708,25249.732131500023],[0.770345375,25012.963400083947],[0.839416666,24807.72736988213],[0.883197,24775.380782448985],[0.954522625,24593.985635946177],[0.994008791,24530.903818403727],[1.052690291,24363.961828511594],[1.100592208,24113.51052705669],[1.150132416,24039.22462038958],[1.201958375,23869.22784475781],[1.245328666,23660.070218129582],[1.2987235,23601.23198908676],[1.363044125,23340.672930283137],[1.419565416,23193.469619870168],[1.49099275,23027.684694557483],[1.565320791,22701.8144943732],[1.603491208,22606.018920566243],[1.65409075,22390.2745112171],[1.6991535,22330.97553797671],[1.739259,22231.499243156028],[1.788721166,21996.62896845644],[1.8284962500000002,21979.192275940655],[1.8775716660000001,21813.53612662964],[1.931912041,21647.501246637392],[1.991348458,21467.25008954085],[2.039257458,21407.627696946223],[2.084371791,21357.753201628526],[2.136458,21336.359377623045],[2.182632916,21301.457293165542],[2.225546625,21231.74040328997],[2.290096875,21158.09530361847],[2.336510291,21068.260717055105],[2.373862416,21025.52211413769],[2.413621625,20980.841151956403],[2.456805166,20935.86324948815],[2.496091916,20877.639848623126],[2.543061666,20794.9377564085],[2.586556958,20736.422756728436],[2.652694291,20611.384780752316],[2.7081704159999997,20528.381587719952],[2.750603666,20457.85950041813],[2.795546875,20430.948384671807],[2.830564416,20407.514355507486],[2.875508791,20386.364836006796],[2.928673958,20353.98724227334],[2.961737166,20316.22291946894],[2.986719375,20303.8916971466],[3.005430041,20296.77317765272],[3.033257708,20277.789919327828],[3.074927416,20259.22056736581],[3.1128734160000002,20239.535489905003],[3.140086,20234.182044682242],[3.158594,20233.716991219684],[3.172329958,20233.673463148727],[3.194460666,20233.037587902407],[3.210892041,20233.01905425621],[3.233402541,20231.88157171184],[3.251247708,20231.762964860176],[6.626464875,20104.592776364752],[6.643566708,20096.080041818022],[6.661497333,20088.028374921672],[6.684702708,20083.1361481524],[6.710184625,20082.291149571727],[6.728092833,20081.01813398161],[6.753933791,20080.39889405978],[6.765929041,20080.39889405976],[11.5639475,19990.200762272114],[11.596357583,19981.754877131938],[11.66149575,19951.457224819307],[11.706076958,19939.446272323195],[11.744238625,19936.811351566248],[11.777071083,19933.4676025872],[11.799785541,19931.374039638544],[11.825534625,19930.869268959592],[11.850260041,19930.51872688606],[11.869413708,19930.4080520916],[11.893795208,19929.32767191412],[14.970279791,19814.304872699162],[14.983761291,19814.304872699187],[15.000583125,19814.117623673967],[15.017805208,19812.180879412044],[15.045991625,19799.583026107364],[15.064330166,19793.53828685357],[15.079366916,19792.073511483795],[15.0955035,19789.15422867655],[15.109368833,19788.92936366996],[15.122253791,19788.856989586555],[16.799219958,19734.462832456942],[16.8282365,19726.47317418905],[16.859075125,19720.469520465842],[16.879995791,19718.76736713799],[16.894234041,19718.537411448786],[16.91218375,19717.30455904547],[16.930861541,19715.854233870203],[16.947587875,19715.57900173763],[16.963699,19715.50265068285],[16.9815285,19714.606863758025],[17.001785125,19712.692240370397],[17.019156833,19712.20431888454],[17.0316065,19712.20431888442],[17.047871416,19711.22776055795],[17.06154,19711.227760557944],[18.138139708,19651.23158384085],[18.166146375,19648.015257851097],[18.188941166,19641.85223676557],[18.204856125,19641.46412665446],[18.224047916,19639.314821669563],[18.2387345,19639.314821669697],[19.249595583,19607.83480512789],[19.275586791,19604.94468087749],[19.29655825,19601.978472955077],[19.317781333,19599.366419095095],[19.333907375,19596.52010010727],[19.354472041,19593.2222085529],[19.366728333,19593.222208553063],[19.937265541,19534.333562559437],[19.978258333,19533.95915387515],[19.990428625,19533.82618786014],[20.002804333,19533.550990786785],[20.015782125,19531.447171089018],[20.525665166,19527.04893425895],[20.538658708,19526.37759554047],[20.550742125,19526.11609567156],[21.012616166,19496.949778536557],[21.024467333,19496.60800447915],[21.035086791,19496.60681309412],[21.046093625,19496.563782956477],[21.055755958,19496.563782956484],[21.673186625,19446.778286028817],[21.690320083,19445.249299843865],[21.703410291,19444.14191106433],[21.717006583,19443.51833295371],[21.732665083,19439.75295291156],[21.742350458,19439.75295291155],[21.753386333,19439.68306149035],[22.174020541,19396.281236791023],[22.18753275,19395.86118252444],[22.201779291,19393.9274556165],[22.215449958,19393.712865738456],[22.792914625,19390.046145840322],[22.808173666,19389.50653219857],[22.819419833,19389.332115108096],[23.59963075,19361.653785708866],[23.614227291,19361.085049866393],[23.62866825,19360.562060784505],[23.640352791,19360.508996284163],[24.322079625,19339.269429458258],[24.333079833,19339.26942945825],[24.344338666,19339.269098451095],[24.857054083,19324.86908567959],[24.877346833,19323.026457501324],[24.889073416,19323.016397704137],[25.305873,19298.590036430607],[25.318260791,19298.590036430607],[25.329987666,19298.590036430593],[25.343279125,19298.584150019677],[25.355795458,19298.58179701664],[25.853911791,19286.675987780083],[25.866704375,19286.675987780098],[25.876587291,19286.67598778009],[25.88736975,19286.618339959772],[26.27278175,19285.655839641193],[26.282548666,19285.654468832854],[26.728314083,19267.258489875225],[26.737939333,19267.258409657992],[27.130799375,19249.748077856795],[27.141929458,19249.36964036004],[27.155078125,19249.077451948717],[27.532999083,19243.93709264859],[27.542987166,19243.937092657467],[28.042018666,19238.84306425106],[28.343666375,19236.625997502284],[28.8459715,19232.85884084106],[28.85717025,19232.836655003295],[29.242043,19227.30964858053],[29.830770583,19225.05899739464],[30.268784875,19224.174093366637],[30.280306083,19224.174093366633],[30.290237208,19224.174093366644],[30.300093166,19224.17409336664],[30.557829916,19224.17409336663],[30.567594791,19224.17409336664],[30.937478916,19222.82822517408],[31.3076585,19222.034136133105],[31.733438083,19221.606093249557],[32.102174083,19221.578353913086],[32.442779041,19221.578353913108]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4817,"exact_calls":28,"full_arcs":22226,"heur_calls":283,"instance":"XTW-n186","iterations":283,"labels_exact":2364268,"labels_heur":3196229,"lp_bound":27018.205636091432,"misprices":28,"miss_count":0,"misses":[],"n":185,"purges":11,"status":"optimal","strategy":"full+label_v0","t_exact":23.150872543000002,"t_heur":3.1134440880000014,"t_lp":8.187478290999996,"t_reduce":0.0036179559999999986,"t_total":34.505463,"trace":[[0.001812542,225730.0],[0.020790125,188987.6666666667],[0.037051542,156656.00000000017],[0.050748958,125090.50000000003],[0.065215125,94013.71428571445],[0.08419975,79714.92857142874],[0.100513833,69259.50000000001],[0.121946,59134.84999999992],[0.138193083,54614.893518519326],[0.156655875,49832.045920459204],[0.173557125,49014.00000000016],[0.196063792,46708.62364580342],[0.220107625,46214.69854916711],[0.25132475,45164.506073144286],[0.283809917,45152.72312448913],[0.313672042,44299.75307068546],[0.329955625,43911.52048087237],[0.3602025,43454.61176087237],[0.401333875,42684.808712250604],[0.420714708,42381.64393985234],[0.479065,41342.589302442524],[0.522052875,40458.70452807642],[0.561369667,39844.389802027334],[0.614649417,38988.4243160389],[0.657435125,38790.86271865819],[0.710194417,38357.186044944305],[0.762319292,38256.203079125415],[0.810277625,37586.78288109926],[0.844555833,37362.003520920975],[0.875432208,37243.46427358269],[0.922533917,37082.65937159981],[0.971826875,37010.79783018281],[1.009997708,36801.778709926715],[1.061672458,36670.601042458606],[1.1276435,36335.75419963594],[1.187876333,36099.626740753396],[1.261816167,36038.85956218401],[1.329069917,35938.35990182557],[1.409501125,35769.94285810204],[1.491811,35639.6089464418],[1.5463885830000001,35227.16468201639],[1.6168776249999999,35022.57703328622],[1.6693861669999999,34923.70594811347],[1.756292417,34699.39324760808],[1.8054049170000002,34599.98531901533],[1.8710345419999999,34416.405504506496],[1.90507025,34400.41184358532],[1.959563042,34352.656241625606],[2.051147958,33970.28913926191],[2.139647833,33686.76843243098],[2.190214042,33604.20512573958],[2.2747355000000002,33498.98018362055],[2.37539125,33200.546333282546],[2.42896,32952.93399794384],[2.4909660000000002,32892.599295795975],[2.566477542,32508.81716669402],[2.639401292,32295.305618747912],[2.703603208,32185.96677359474],[2.7681125,32128.141627107136],[2.8293475,31984.48235458501],[2.8940865000000002,31792.79273290151],[2.956472417,31705.210389257016],[3.013910292,31677.742484426635],[3.114614167,31380.140436215213],[3.205240208,31135.835519938144],[3.302815875,31003.177218567307],[3.360417708,30960.146351358337],[3.417695417,30794.338458774826],[3.463883667,30681.12540238619],[3.542513458,30447.63179730932],[3.619924583,30291.10591346448],[3.668751625,30226.918166854364],[3.7589635,30076.891497411732],[3.8318382079999997,30036.480696379807],[3.931851458,29870.769063172644],[4.00749075,29828.3394288422],[4.093653083,29786.33523190816],[4.195529542,29726.208463110812],[4.314118542,29625.777035484545],[4.380406375,29522.110068436254],[4.447828542,29448.507914667272],[4.488905417,29409.468351578285],[4.547374417,29344.44903773487],[4.634590917,29192.158006603877],[4.707962375,29090.794722380706],[4.772154083,29041.94330546448],[4.837646417,28936.212968751315],[4.9342605,28804.828641459826],[4.993548125,28773.36081551165],[5.054908917,28741.63258587407],[5.150504375,28645.808992250793],[5.237968792,28555.48356352321],[5.298496833,28463.579610809546],[5.359232042,28410.090336543584],[5.4178123750000005,28384.789796569712],[5.47613,28320.378106787255],[5.5306630420000005,28249.82607379866],[5.588177333,28215.164184431556],[5.642957042,28184.37902905461],[5.705726917,28139.757925000904],[5.774588625,28120.05037596722],[5.841802042,28089.723854154105],[5.891829917,28067.11884091698],[5.960582625,28040.968493154294],[6.033756125,28026.46898526774],[6.108530708,28016.430485317833],[6.147151125,28007.783270517917],[6.195850667,27996.854809868928],[6.238349708,27983.485365123368],[6.294068125,27973.11858743845],[6.344199833,27935.99528249181],[6.400701292,27912.85448938924],[6.440306,27895.682172152243],[6.47374675,27890.200307688923],[6.524383833,27879.899646375754],[6.557110583,27875.09002068135],[6.6220055,27865.92598995392],[6.656803583,27862.546785924274],[6.688656625,27860.906661037425],[6.7198129170000005,27856.6745274659],[6.741799208,27856.63543004443],[10.715323083,27791.122760764505],[10.777911042,27777.35569232605],[10.876100583,27770.776519538493],[10.94118125,27760.405803410176],[10.969830542,27759.1916842549],[11.006124292,27757.43164965526],[11.02817675,27757.354762051367],[11.055299292,27756.15600663909],[11.081499458,27756.00551646931],[11.110347542,27754.67292419455],[11.137936417,27754.27147724313],[14.266252875,27718.24182934494],[14.307333917,27704.193251045912],[14.338768125,27697.302003325738],[14.372858625,27694.534011292715],[14.394915333,27693.21267156467],[14.419818042,27690.38953568339],[14.4442115,27686.539075468318],[14.470068417,27685.57597483922],[14.486869083,27685.575974839616],[17.68908625,27675.341682799466],[17.714195417,27674.24225304207],[17.734441167,27673.006107833917],[17.762880875,27672.57223178423],[17.781980542,27672.139418931914],[17.821108375,27668.457061728586],[17.851793333,27664.691557108188],[17.876187625,27661.67354077857],[17.902780625,27660.18154725069],[17.929428375,27659.990774779664],[17.949626042,27659.875894904497],[17.9758005,27659.103987323168],[19.386718833,27603.545573923424],[19.433762375,27588.807053283967],[19.481190875,27579.367672683034],[19.513941375,27574.281517756237],[19.5482775,27570.324314991438],[19.577379583,27568.041326700615],[19.601624375,27566.632360511976],[19.622925625,27566.424207144984],[19.642225292,27566.362026556362],[19.660129708,27566.332469050772],[19.681423708,27566.204122525563],[19.709211208,27565.177151546082],[19.728801042,27564.543877756387],[19.755744917,27564.262146626468],[19.774268792,27564.05747229942],[19.789612708,27564.057472299624],[20.754155583,27497.17040703764],[20.790573625,27486.89846992268],[20.833016875,27477.513221328525],[20.875679292,27462.895722289963],[20.930228375,27459.259976360707],[20.944006042,27459.259976370093],[20.960664542,27459.25997637003],[20.975652875,27459.259976368136],[20.999415625,27457.659164919653],[21.018860458,27457.274580933066],[21.036784667,27457.05084122201],[21.060416875,27444.875735927315],[21.075490917,27444.875334441404],[21.09081725,27444.875334442193],[21.1130295,27442.459879800397],[21.14790425,27427.44565201333],[21.164661792,27426.91494412641],[21.191543292,27424.9013733083],[21.215088333,27420.55833395866],[21.230700167,27420.558333964313],[21.248558042,27420.014454603872],[21.278430333,27418.151718858982],[21.297809083,27417.734292411813],[21.315510167,27417.640832333924],[21.3295615,27417.637102237542],[21.350156917,27417.09399800109],[21.371776667,27415.95426693458],[21.397012875,27414.049076449737],[21.412585542,27414.048589776416],[22.189485917,27366.734472239335],[22.21775575,27360.44439822451],[22.243061208,27358.932645025965],[22.275821208,27354.930403033693],[22.311017667,27351.06476018122],[22.329893792,27350.942144986264],[22.368903875,27343.283116398223],[22.394800542,27341.184736210842],[22.429310458,27338.561578002114],[22.462728708,27334.082873401905],[22.478859708,27334.05015650386],[22.496412583,27334.04836643313],[23.307783333,27276.89467025674],[23.34472125,27270.238207293165],[23.370358375,27269.92296099659],[23.398791416999998,27268.699619969808],[23.420224042,27266.804812876315],[23.448432708,27265.194424329722],[23.469929292,27265.05598971893],[23.490790458,27265.001621874013],[23.507740042000002,27264.998492307022],[24.299703208,27254.374684681225],[24.323509625,27253.683613046247],[24.34921525,27253.169485385755],[24.377649375,27250.984460711385],[24.43211875,27250.80188886796],[24.445994875,27250.801888868336],[24.459119708,27250.801888867925],[24.473024958,27250.80151578823],[25.080816042,27212.01023271333],[25.103693542,27209.813175697847],[25.12470875,27209.225697740072],[25.143084,27209.072009248146],[25.156870625,27209.067160438186],[25.801677542,27202.153245737925],[25.821755292,27201.517992950383],[25.841943208,27201.15679137414],[25.856692625,27201.141185973764],[26.481998833,27170.082749031535],[26.503701,27169.316283140655],[26.518231,27169.283775494907],[26.533004375,27169.281798369935],[27.040110417,27115.521642232656],[27.071991458,27111.140130407028],[27.096209708,27110.668652390083],[27.116307667,27110.603325370368],[27.133350208,27110.60332537027],[27.668066417,27107.39859723276],[27.68815375,27107.03066207217],[27.704895458,27107.026231769614],[28.22664225,27087.014872918313],[28.248504958,27086.707653221198],[28.262432125,27086.706842392166],[28.277862375,27086.70559719542],[28.864804667,27063.719550802456],[28.8958265,27062.008182005084],[28.910436042,27062.008182003538],[29.366331625,27055.941656559447],[29.382016458,27055.934881081103],[29.397101292,27055.93075046168],[29.413750375,27055.928429995143],[29.998429833,27045.85233805539],[30.018660375,27045.57953460735],[30.533251167,27036.900677512698],[30.547782917,27036.900677515765],[30.562279667,27036.900677515732],[30.576135417,27036.897763981273],[30.589914208,27036.89776398122],[30.604362708,27036.89776398127],[30.617044083,27036.897763981284],[31.048084292,27035.329882094316],[31.063476833,27035.307455642782],[31.516116333,27028.37220849166],[31.531002833,27028.262395516387],[31.547181542,27028.259930627595],[31.561379917,27028.174244561345],[31.577438167,27028.08832474744],[31.9643655,27025.002308447543],[32.359361458,27023.596061573848],[32.376847333,27023.567967923707],[32.792033375,27020.762122717868],[33.136936167,27019.542005005],[33.493127,27018.689161332135],[33.853362875,27018.274890847882],[34.22021575,27018.205636091432]]}


==> anc/wsp-cg/results/practice_label_v1.jsonl <==
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":4855,"exact_calls":9,"exact_log":[[49,-211.65800865800838,200,0.504223291],[56,-94.3388602113215,200,0.446416708],[60,-67.99999999999238,200,1.0774445],[64,-49.345850554815854,200,0.665352625],[69,-41.99999999999994,118,0.811372916],[71,-32.49207044157379,58,0.959333083],[72,-13.684379457917203,16,0.877603833],[74,-3.0000000000004263,9,0.753284792],[75,-9.502173270448111e-9,0,0.678653334]],"full_arcs":9958,"heur_calls":75,"instance":"XTW-n172","iterations":75,"labels_exact":643512,"labels_heur":613911,"lp_bound":21202.97136182154,"misprices":9,"miss_count":0,"misses":[],"n":171,"purges":2,"status":"optimal","strategy":"full+label_v1","t_exact":6.773684708999999,"t_heur":0.30033366499999997,"t_lp":0.8104208739999997,"t_reduce":0.00078475,"t_total":7.898343542,"trace":[[0.00157375,132610.0],[0.008073959,105815.5],[0.016831584,65752.33333333333],[0.021598417,46786.12499999999],[0.026586209,38179.5],[0.031270084,36938.00793650783],[0.036725709,33797.54153846153],[0.0457705,33198.98616600789],[0.05469625,32178.65227291926],[0.060370834,30861.318046802062],[0.070338625,29098.33759146342],[0.082151625,26984.395879665663],[0.091958875,26822.160219400015],[0.104799167,26169.87247232554],[0.118617667,25958.030467107557],[0.137466584,25498.0105684001],[0.147487167,25228.58261595254],[0.163460959,25063.979281640724],[0.18240125,24717.06360597383],[0.206156334,24412.9102259764],[0.235773584,24174.687920784854],[0.267949209,23928.893403903192],[0.295427667,23642.81664728989],[0.337002042,23400.177431115244],[0.377333917,23200.558805955206],[0.40390775,22942.222559806436],[0.423974834,22740.875612662563],[0.447852959,22659.143827354295],[0.475034584,22513.398876958236],[0.504439625,22327.457776544492],[0.530406125,22199.419316271826],[0.563874417,22086.739312014215],[0.591132667,21958.472832130567],[0.619892334,21858.412814802155],[0.640734625,21816.46490560898],[0.662547375,21747.14389579922],[0.681530709,21725.09211550144],[0.702763917,21711.69028840621],[0.735596375,21667.636765006195],[0.743193125,21658.679003315934],[0.757280334,21636.617937510702],[0.775401584,21617.330352781486],[0.788767417,21603.800495079613],[0.799263209,21587.65559702072],[0.808589709,21578.503609593776],[0.819654125,21572.34924483983],[0.826381917,21570.31855416554],[0.834274667,21565.48103963174],[0.840325625,21565.481039631744],[1.361442542,21453.96634262623],[1.376324375,21410.79760700807],[1.385558292,21405.494107782026],[1.39135425,21405.217487588692],[1.39794525,21404.906248542822],[1.403984167,21404.802788832694],[1.411440959,21404.801048851255],[1.875518917,21305.204105057946],[1.883740459,21301.71738857263],[1.890995792,21299.80158787471],[1.89705125,21299.19969711183],[2.993439,21243.493876662942],[3.006589209,21242.299906149517],[3.018499584,21239.52188294185],[3.026457584,21238.494106398663],[3.713462959,21221.49290663147],[3.720712209,21221.49290663149],[3.731269584,21220.968309635984],[3.741502875,21220.643973708062],[3.750014584,21220.635576440432],[4.577954917,21212.606289006242],[4.588703375,21212.07817668807],[5.565619125,21204.35269555394],[6.451144084,21203.07626082573],[6.457320292,21203.072724568716],[7.216401584,21202.97136182154]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":2536,"exact_calls":11,"exact_log":[[115,-152.67449896684593,200,0.442080375],[122,-72.20964168699413,200,0.351806708],[126,-55.51132726905831,154,0.411665375],[129,-44.807445025717016,157,0.480774041],[130,-27.415286545137405,72,0.578710334],[133,-108.1500223527429,156,0.590250709],[134,-11.916857336657813,56,0.604437125],[136,-6.819409173918416,26,0.476712125],[137,-4.156399498895098,9,0.335536417],[138,-0.5142798938712758,3,0.334617583],[139,-1.8098944565281272e-10,0,0.312513833]],"full_arcs":12693,"heur_calls":139,"instance":"XTW-n143","iterations":139,"labels_exact":851782,"labels_heur":1519258,"lp_bound":25057.689613558952,"misprices":11,"miss_count":0,"misses":[],"n":142,"purges":8,"status":"optimal","strategy":"full+label_v1","t_exact":4.919104291,"t_heur":1.0238486640000004,"t_lp":2.7705435889999994,"t_reduce":0.0014368339999999992,"t_total":8.743167958,"trace":[[0.001839917,221780.0],[0.008625667,171461.0],[0.015938375,121070.40476190473],[0.027350458,97877.75],[0.037270125,77459.12499999997],[0.04538675,69119.22104019483],[0.0555055,59515.52061855669],[0.068022958,53142.368894402476],[0.080288375,46874.99278105873],[0.091403083,42386.21284725558],[0.100421292,39308.90146701476],[0.11886475,38907.45352878902],[0.136146542,37909.30890061231],[0.147760917,36873.633216204566],[0.1652595,35450.6024480418],[0.187046125,35115.44872724445],[0.210265792,34390.9379972034],[0.227492958,34130.46729235457],[0.24337975,33970.09601207064],[0.255368417,33916.18627913491],[0.267258042,33916.186279135],[0.287533208,33916.1862791349],[0.303463292,33909.408350260695],[0.316682542,33857.66715930707],[0.337977792,33769.11627323745],[0.355222208,33600.627714560345],[0.366831542,33490.564569510214],[0.391356417,33028.96292775417],[0.423467208,32526.328539029677],[0.4560745,32403.217651931707],[0.483637375,32100.49121646333],[0.516479958,31930.070422224675],[0.548008,31448.801243644073],[0.572198708,31330.089702658457],[0.603135833,30884.861277984724],[0.627742333,30677.54244476357],[0.650203542,30626.969918928808],[0.700067042,30385.13053187313],[0.734605292,30243.605354325664],[0.764343458,30125.74057617131],[0.817942375,29943.177790693084],[0.849741375,29683.644983471564],[0.880408167,29481.8313375032],[0.916000208,29261.681485697878],[0.955194208,29112.328266082885],[0.989053,29015.938398977825],[1.025780042,28945.848842858064],[1.064311083,28788.064139245733],[1.105338458,28640.955537852813],[1.165167167,28461.862039714153],[1.2238140419999999,28231.330164872244],[1.261841375,28118.79041366549],[1.302749333,27937.63555756368],[1.338645625,27799.179220956117],[1.392603292,27598.598078273648],[1.438998875,27412.194391949102],[1.477812917,27316.65855783658],[1.519762292,27135.723699510316],[1.5607263329999999,26951.872389838514],[1.603984333,26809.80077205677],[1.673555667,26658.597007993867],[1.711382167,26636.615750511297],[1.747843083,26482.625435526188],[1.783239625,26419.90086891783],[1.822570708,26330.557132688664],[1.8576487080000001,26275.21827576567],[1.900686917,26212.930832664148],[1.940488667,26139.78593365922],[1.998737875,26070.126441363245],[2.06060825,25978.01975175756],[2.114737667,25910.765211604827],[2.159089167,25863.256300516965],[2.194878792,25820.626225002816],[2.226049417,25766.75199066226],[2.263825292,25749.036645051016],[2.305341792,25679.824737564704],[2.348885583,25649.820562184],[2.388510375,25601.58290775125],[2.433733542,25528.521192939275],[2.479126042,25479.01785769985],[2.515587458,25448.10015686482],[2.546726,25420.430245217525],[2.582380958,25400.157254299756],[2.6195195,25371.338734799818],[2.661832333,25360.354834254882],[2.671892125,25360.34678663572],[2.69675275,25339.86707558585],[2.730707625,25324.901172954935],[2.758548083,25320.413180411226],[2.790341042,25293.453876953703],[2.809193167,25284.275353983736],[2.827983417,25266.91593327382],[2.842746375,25266.735316065282],[2.858054792,25262.228306136945],[2.879868792,25259.589441929504],[2.904025083,25252.64328177176],[2.923425625,25248.728976793765],[2.936881,25248.435147351345],[2.950677833,25245.371216052765],[2.963954917,25238.755717155924],[2.9773825,25235.86581088787],[2.989045167,25234.59532218603],[3.014884125,25231.582020907117],[3.031385958,25231.32171620068],[3.046944,25228.219324868394],[3.065791333,25221.465362927353],[3.096311792,25213.151254483495],[3.128152833,25200.467802173604],[3.1665335,25192.21120440227],[3.187470833,25185.145976594962],[3.207975625,25181.23479840754],[3.228000458,25180.771592204026],[3.24808025,25179.83489991413],[3.264593292,25179.420079426785],[3.280381583,25179.31927653193],[3.763898042,25152.642820691948],[3.789031792,25146.803352640072],[3.812722042,25140.031101547134],[3.831969458,25138.56413247803],[3.850287,25136.25416273791],[3.864934583,25136.211218050204],[3.883396333,25134.66301339538],[4.291225958,25101.61635717228],[4.314668417,25100.055638336617],[4.333951417,25099.200173449535],[4.344030333,25099.200173450594],[4.79229225,25077.440917590233],[4.8096495,25075.90602604323],[4.821378542,25075.906026043252],[5.342925375,25066.589657682827],[5.969094542,25060.648779483894],[5.980125375,25060.379233552],[5.989279042,25060.379233552303],[6.594402333,25059.71004493849],[7.216994667,25058.506129648777],[7.2272665,25058.506129649046],[7.719586708,25057.930730224263],[8.073491125,25057.695115497692],[8.421046792,25057.689613558952]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3817,"exact_calls":15,"exact_log":[[152,-95.78873841157042,200,0.743457334],[175,-45.840083329966774,200,0.779626292],[187,-41.99999999999949,200,0.432815708],[192,-25.269157448653687,200,0.460259334],[196,-18.573589438038084,200,0.427345208],[204,-27.164810243642705,200,0.531162333],[206,-12.794200505591249,147,0.392796834],[207,-20.789320402655676,145,0.5245545],[215,-63.731387988058486,200,0.482327709],[217,-5.422631010401233,43,0.557896167],[218,-3.1247044887749666,24,0.433739458],[219,-2.179234544087649,15,0.557943667],[220,-1.705882352968672,7,0.440535],[221,-0.4444444443273028,2,0.530820041],[222,-2.361844053666573e-11,0,0.486149958]],"full_arcs":18988,"heur_calls":222,"instance":"XTW-n162","iterations":222,"labels_exact":925267,"labels_heur":2580968,"lp_bound":19221.578353913086,"misprices":15,"miss_count":0,"misses":[],"n":161,"purges":12,"status":"optimal","strategy":"full+label_v1","t_exact":7.781428459000001,"t_heur":3.513752206,"t_lp":4.762688613999995,"t_reduce":0.003071447999999999,"t_total":16.109059667,"trace":[[0.001520458,121538.0],[0.009464375,108113.0],[0.019694208,99288.0],[0.028595708,84795.50000000001],[0.036460417,74323.5],[0.046356667,67661.75],[0.058983875,57257.08333333334],[0.076999167,45847.58928571428],[0.100054792,43293.69811320887],[0.120634,40558.46120689653],[0.146370542,39116.896875000006],[0.165456042,38237.52829308781],[0.193545625,35906.375305925416],[0.215274375,35078.768635166445],[0.238691167,33393.56933532944],[0.26203025,33095.79042302747],[0.300509,31703.647442567446],[0.334146708,30918.216919191902],[0.367933,30026.95180295279],[0.404124083,29477.055747702085],[0.432757833,29348.61838130088],[0.490721125,27400.24304198207],[0.538360667,27110.198520706384],[0.577518083,26607.355195519405],[0.615837958,26437.350392735592],[0.651635708,26098.38133954023],[0.698676292,25875.790493971155],[0.755377417,25436.31051780612],[0.787107792,25300.50447898406],[0.84248025,25161.21215034783],[0.884004875,25047.658829315264],[0.928122333,24753.999399381893],[0.992646417,24615.730272719713],[1.055498375,24529.68587221746],[1.131619542,24301.703542445794],[1.189725167,24217.821548627708],[1.234028833,23999.263255460814],[1.277608958,23878.52183797402],[1.323654833,23743.501277444157],[1.387863875,23587.96611661142],[1.433132708,23495.706106585065],[1.5052536669999999,23213.456827181984],[1.552412833,23149.511348207074],[1.595228333,23086.420683478933],[1.660789125,22893.106337404497],[1.720405833,22815.65004892871],[1.777599333,22774.722720568476],[1.8541050829999999,22727.333964066198],[1.903848,22620.887944827202],[1.952792375,22580.126575867762],[1.997258875,22551.27491596225],[2.045962458,22417.41359340828],[2.10874375,22297.54005131671],[2.15873325,22268.36636537749],[2.220723125,22115.67995880119],[2.28129975,21992.248650929716],[2.3410885,21900.11833468732],[2.437537792,21682.377692009028],[2.51277425,21548.082516392347],[2.545461875,21544.55769257745],[2.6048329580000003,21475.280286268506],[2.6662435,21404.992715510474],[2.727407917,21330.36011939162],[2.796040833,21151.534156513135],[2.848753583,21108.62509227576],[2.915635833,21041.001963953102],[2.976633625,20983.590507917343],[3.031775333,20948.82324749802],[3.116725542,20764.915915413065],[3.168146625,20749.56323881166],[3.224475542,20693.412722033456],[3.307535917,20625.38409837407],[3.352284042,20569.787843051985],[3.416755208,20520.434420441212],[3.466962708,20480.074027768318],[3.507617375,20428.34571045328],[3.5616348330000003,20380.13765429551],[3.605619958,20351.07614150523],[3.671045208,20292.432435972143],[3.7365137920000002,20274.2021661216],[3.77856275,20264.411312195545],[3.842917083,20215.48866692881],[3.913809708,20152.054773019725],[3.959912917,20133.50795981547],[4.01447275,20122.060389254224],[4.066915958,20033.72570503232],[4.103956667,20007.42761393524],[4.143771167,19987.008811668915],[4.181702625,19963.124270320062],[4.236829625,19914.997047012625],[4.29067575,19885.69938338391],[4.335653292,19885.49182955645],[4.3735745,19883.00830647035],[4.427000583,19871.022591594603],[4.493411375,19846.139383499165],[4.5660743329999995,19822.999926424574],[4.6362275,19775.509911399124],[4.669531542,19771.197347057463],[4.709135625,19750.614966316865],[4.753234375,19723.336165343448],[4.798943292,19705.70608089728],[4.832373208,19697.723783734607],[4.889340375,19664.612241582014],[4.946313417,19645.050001354582],[4.995565958,19641.169085593418],[5.043953708,19627.32908047606],[5.095931125,19591.63231174394],[5.1765365,19530.496467257937],[5.24024125,19515.24887830006],[5.263884333,19515.248878300044],[5.28199975,19515.248878299848],[5.324973708,19501.855358310022],[5.365725292,19479.114537956037],[5.41659,19453.990061868226],[5.465822458,19442.82144867825],[5.530763708,19434.23371224782],[5.5511001669999995,19434.233712247817],[5.578798917,19434.233712247824],[5.631748833,19418.849144211086],[5.698566167,19407.612043411686],[5.754085333,19394.99429185629],[5.7954416250000005,19390.738173977472],[5.82907525,19386.583151935047],[5.867372875,19382.074609489115],[5.886291125,19382.0746094892],[5.928729,19379.10449064898],[5.974247083,19370.593708794677],[6.010331167,19352.585820323227],[6.041828542,19351.036454908102],[6.087052042,19338.60495400383],[6.128293083,19335.856824454004],[6.168274,19328.142326662284],[6.205205417,19326.115403338063],[6.236768625,19323.369785641837],[6.259363833,19322.213474220316],[6.284852,19321.397271189257],[6.3204045,19320.179798827103],[6.337536167,19320.179798827234],[6.360990542,19320.179798827205],[6.386053083,19320.179798827223],[6.404279542,19320.179798827216],[6.4278385,19320.179798827252],[6.449263625,19319.92716492389],[6.467210375,19318.802353586332],[6.48484275,19318.311074766618],[6.510097833,19318.271219667895],[6.5349565,19317.444917633835],[6.574025917,19316.683081012972],[6.60062025,19315.670053430033],[6.630067833,19315.288594695965],[6.653254625,19315.263538771807],[6.673719417,19315.25541114419],[7.4570045,19310.76827707872],[7.47724075,19310.75314603906],[7.507764,19309.1428157156],[7.533669958,19308.95510306536],[7.552693,19308.954252018964],[7.578406083,19306.50974194035],[7.597101,19306.20423309623],[7.626085833,19305.338567588402],[7.658759792,19302.999766209436],[7.687703708,19302.771505974008],[7.7232925,19301.82775303441],[7.7674545,19300.96556461931],[7.792275375,19300.965564619295],[7.810512125,19300.96556461931],[7.828431125,19300.190944106977],[7.843590167,19300.17573912747],[7.864677042,19299.834098431187],[7.88177025,19299.433364321692],[7.902096917,19297.71797532871],[7.9233585,19296.885408020957],[7.941657542,19296.832808668583],[7.959014833,19296.8328086686],[7.9749880829999995,19296.832808668445],[8.789955667,19270.88282962209],[8.810389458,19268.714629012935],[8.831030875,19267.941788866785],[8.859567083,19267.382630343305],[8.876955667,19265.119225258833],[8.89983425,19264.363227477443],[8.919396958,19264.158361026413],[8.939911958,19263.891993369016],[8.956531125,19263.870791338813],[8.972109542,19263.869319117144],[8.988533917,19263.869319116537],[9.006923042,19263.813866504002],[9.476765375,19250.986000662622],[9.496094375,19250.82419769079],[9.515851458,19250.67100798632],[9.535583667000001,19250.646544597636],[9.552220708,19250.646544597636],[10.062016208,19236.332983719793],[10.084587875,19236.147861523215],[10.106490625,19236.147861523204],[10.130595917,19236.147861523223],[10.596029083,19232.95345669556],[10.614771875,19232.95345669556],[10.63130775,19232.95345669556],[10.648693542,19232.953456695544],[10.667755375,19232.953456695574],[10.686318292,19232.95345669556],[10.704937583,19232.953456695566],[10.721543125,19232.953456695563],[11.287740083,19230.036420920962],[11.30670975,19229.83357724855],[11.733759041999999,19226.54412869181],[12.2950865,19223.510838542323],[12.311269083,19223.51083854234],[12.333792208,19223.510838542312],[12.360683292,19223.51083854235],[12.388020667,19223.510838542148],[12.41034775,19223.51083854233],[12.43206375,19223.51083854234],[12.450196083,19223.510838542326],[12.966821917,19222.829255389035],[12.986163167,19222.829255389046],[13.566794833,19222.06089429185],[14.024308583,19221.829577895904],[14.603018375,19221.593457382973],[15.063154375,19221.586293776745],[15.609532917,19221.578353913086]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2543,"exact_calls":15,"exact_log":[[61,-346.7731527276412,200,1.33767075],[66,-156.60662073494802,200,2.076057334],[71,-125.20927785699132,200,1.707045458],[75,-128.17242988143443,200,1.049462334],[90,-102.67872946429873,200,0.91011225],[92,-79.65118621025408,200,0.862166333],[94,-50.61696874260542,159,1.186471667],[95,-34.4415419199662,66,0.966511416],[96,-31.767586206892332,29,0.876399583],[97,-28.99833036108538,14,1.336151292],[98,-26.599959272724618,6,1.177666083],[99,-25.629748789906103,11,1.1437955419999999],[100,-12.875391426404747,11,0.97336],[101,-8.714212227030202,6,0.863962458],[102,-1.5688783605583012e-11,0,0.981548167]],"full_arcs":7858,"heur_calls":102,"instance":"XTW-n101","iterations":102,"labels_exact":1550311,"labels_heur":721139,"lp_bound":14137.870677656621,"misprices":15,"miss_count":0,"misses":[],"n":100,"purges":7,"status":"optimal","strategy":"full+label_v1","t_exact":17.448379583,"t_heur":0.5982288339999997,"t_lp":0.6636143779999999,"t_reduce":0.0008586740000000004,"t_total":18.728289875,"trace":[[0.000958,90008.0],[0.004932,71996.0],[0.008484,59343.000000000044],[0.012103208,49773.00000000003],[0.016289916,43972.50000000001],[0.020418333,34064.75],[0.026153166,29870.23809523785],[0.03204825,26642.916666666664],[0.039536291,23526.102272727385],[0.046892958,21431.291666666668],[0.054675416,20305.357584269674],[0.065074833,20037.331730769234],[0.075069041,19864.27115854975],[0.084016875,19837.101534006655],[0.103549833,19609.642402705336],[0.120766291,19082.012978142076],[0.140890958,18824.644801801533],[0.154921416,18797.714264986917],[0.168590166,18480.51754576968],[0.183582958,18283.176295803885],[0.203534333,17975.644093219234],[0.223113166,17747.703353755398],[0.236055,17615.498464295448],[0.251675541,17263.57734132826],[0.265791958,17113.060435546304],[0.279736125,17034.848068937958],[0.294630291,16914.83530039814],[0.311772541,16773.443619015943],[0.331396833,16629.583795767754],[0.359727708,16512.225932823203],[0.385826333,16310.17246770015],[0.401168958,16116.012243196983],[0.416801291,15977.16558536679],[0.430635125,15818.593234421955],[0.4472665,15716.248723834784],[0.4644835,15650.197224429854],[0.478290958,15601.810457965785],[0.498534833,15479.643878258235],[0.518809708,15364.014628518577],[0.5388095,15295.007313089442],[0.557001166,15112.17273145083],[0.575174416,15039.733744916637],[0.5889245,14991.57407510888],[0.601811541,14944.55272693022],[0.61391625,14920.685597415648],[0.632432458,14872.088953416105],[0.65344225,14787.0929932119],[0.666827,14759.062694258124],[0.676710208,14749.791547945711],[0.689035625,14746.345414779576],[0.700598791,14710.111126112564],[0.716002333,14663.440172326134],[0.728836,14605.382878019058],[0.736841875,14602.481763133579],[0.756778208,14573.648570605415],[0.777680458,14550.942483036242],[0.792837375,14521.353409553873],[0.811300458,14516.04284655888],[0.820340041,14499.215050853745],[0.83062225,14497.702321643603],[0.836512083,14497.61465460076],[2.181321916,14468.985967757197],[2.194935875,14415.470834184576],[2.205896,14402.81829972618],[2.213614541,14400.627885920945],[2.224168208,14395.021910123725],[4.326348291,14315.427430565625],[4.339089458,14306.5279020915],[4.352018708,14300.558040444967],[4.365624375,14293.971582342994],[4.372898625,14291.333035988073],[6.0982415,14252.605284639083],[6.108567333,14251.67789795278],[6.119104,14251.672634882003],[6.125301,14251.51823085716],[7.192674291,14217.808007970727],[7.198449875,14217.808007970698],[7.209106,14211.561420810294],[7.216337875,14200.536346436249],[7.222287708,14200.536346436253],[7.230477041,14194.032214562101],[7.236001041,14194.0322145621],[7.241616291,14194.032214562092],[7.24921975,14193.367524654266],[7.254756791,14193.367524654253],[7.262569291,14193.030546319571],[7.274760375,14187.536564673015],[7.2903955,14187.477620413032],[7.304424958,14187.471591117792],[7.330305166,14187.455718822304],[8.253152625,14172.264240784178],[8.260212791,14172.225799193526],[9.13410925,14163.353884744014],[9.139988416,14163.353884744021],[10.338768291,14150.980719880337],[11.318341208,14144.047152410307],[12.203483791,14142.49589230827],[13.547703541,14142.283099780037],[14.736322208,14141.023665551136],[15.888777875,14139.060540618406],[16.870493375,14138.378472594331],[17.74228425,14137.870677656621]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4920,"exact_calls":16,"exact_log":[[186,-166.57647326162999,200,0.507678916],[205,-81.02000453885944,200,0.564634583],[213,-81.82082577801998,200,0.5374985],[222,-70.26481461102082,200,0.669839958],[226,-32.469935537595234,200,0.3969565],[233,-22.807247351708156,138,0.43386775],[238,-17.267006320913424,92,0.385966541],[241,-11.262121976659785,66,0.384343541],[244,-9.765202319096034,119,0.4354735],[247,-3.0000000000027285,27,0.360029167],[248,-1.8589260603712034,52,0.288508083],[249,-1.9105282957730196,22,0.296223875],[250,-3.6933136362820846,16,0.306899083],[251,-1.2411677340567167,14,0.285823458],[252,-0.20428885656701823,1,0.274409458],[253,-1.0959411156363785e-10,0,0.247903709]],"full_arcs":22226,"heur_calls":253,"instance":"XTW-n186","iterations":253,"labels_exact":968585,"labels_heur":3862282,"lp_bound":27018.205636090584,"misprices":16,"miss_count":0,"misses":[],"n":185,"purges":12,"status":"optimal","strategy":"full+label_v1","t_exact":6.376055205999999,"t_heur":4.051184840000001,"t_lp":9.358659427,"t_reduce":0.003480573000000001,"t_total":19.850780167,"trace":[[0.002420334,225730.0],[0.018793709,192492.0],[0.033139709,160467.5],[0.053760375,133151.50000000017],[0.067888209,111158.99999999994],[0.087933125,94025.75],[0.105707584,83116.49999999999],[0.128039375,70134.0],[0.149163292,63055.000000000065],[0.167415084,61998.58333333332],[0.183357,57179.64285714287],[0.204385084,53230.601997146936],[0.223464,52791.58141517477],[0.248108334,52669.387755102034],[0.266081417,50120.21540854057],[0.28906125,49593.01785002936],[0.320634584,48612.595928844385],[0.344313167,48299.000532089056],[0.380955792,46600.650343353365],[0.408810542,45673.699347740025],[0.449192,45014.99115239057],[0.482493584,44722.5345451881],[0.534985709,43589.90887080556],[0.58287675,43037.42235852423],[0.648958625,42670.67309434753],[0.713401625,41552.343488096696],[0.757527792,41420.436202577825],[0.801921125,41164.084804338534],[0.847267209,40546.4683378649],[0.901956792,40048.631635211015],[0.948998292,39753.23791451547],[0.989667,39530.7448130458],[1.039885459,38953.71130992432],[1.099677084,38642.57579100382],[1.160280209,38469.31998859034],[1.21334725,38206.858382499704],[1.257499125,38106.7334833352],[1.306370875,37997.28335040602],[1.357151917,37694.8705975319],[1.439473834,37281.11220300662],[1.493336417,37179.91164633803],[1.5424017920000002,36711.653632059126],[1.610825042,36337.21345772411],[1.656206667,36260.82144729741],[1.70832925,36175.17488896011],[1.7611052919999999,35922.45058547507],[1.8314723750000002,35775.96745586192],[1.905495875,35537.60546403078],[2.002315084,35285.183758937885],[2.076449125,35126.08347560957],[2.141745584,35035.78644921816],[2.239142917,34862.221494043166],[2.312482459,34709.523406937384],[2.374927417,34526.452106200224],[2.414351334,34472.91167193434],[2.497458584,34214.5061419574],[2.555962,34074.868284381504],[2.644726125,33789.05514355256],[2.7128291669999998,33678.243320629284],[2.762932209,33561.053542985],[2.852840417,33437.59349691189],[2.935549,33190.428292770725],[3.04027125,32906.54293489563],[3.126080834,32689.431649404218],[3.222394625,32588.595538002523],[3.328747209,32471.451683140756],[3.391131167,32331.725580262475],[3.4579695839999998,32198.863074130684],[3.517830917,32082.445090150573],[3.57738625,32029.42237183397],[3.642421792,31805.19164025658],[3.696761709,31741.336479451307],[3.768065209,31669.008566637953],[3.861196167,31478.570396738713],[3.947582584,31406.29191270132],[4.057714167,31139.175574899255],[4.128748834,31103.892461163574],[4.2382765,30998.58082798438],[4.342365,30961.03822370425],[4.40823025,30851.263772810787],[4.46129175,30780.57804358993],[4.514036084,30757.850147454374],[4.588944834,30702.305436199058],[4.647498959,30623.395007360814],[4.731763834,30568.034701394037],[4.822016417,30462.228029178954],[4.8847585,30420.425751992356],[4.975956875,30326.896640921306],[5.086357,30191.476898921228],[5.166366584,30128.862761334305],[5.297671584,29988.225664253325],[5.379833584,29942.981905766756],[5.453377584,29875.868951210396],[5.496487,29846.296992983527],[5.562974334,29777.007136860684],[5.632622959,29762.950783709584],[5.731571542,29720.91514261462],[5.849622542,29656.11874373034],[5.949133709,29583.89614788589],[6.044070375,29530.817079811677],[6.126952,29501.60870142004],[6.204747334,29416.187522958317],[6.308316709,29332.616052368438],[6.42792425,29246.204833459295],[6.521614125,29213.873504039402],[6.590739334,29101.07709996002],[6.655499209,29081.182043281504],[6.72705625,29037.132036978906],[6.796488667,28992.943182820614],[6.862397959,28977.27803671421],[6.941312584,28921.404179110476],[7.024416625,28882.05817419535],[7.1275545,28810.836496407974],[7.2062115,28757.322475660694],[7.320972875,28704.72641107241],[7.3855175,28671.27289083467],[7.502599959,28520.982694530776],[7.602353459,28479.84331781805],[7.700905084,28418.13690389161],[7.78799275,28355.256381656833],[7.841283459,28318.022880164],[7.906449875,28279.552381950627],[7.97018825,28237.888578356204],[8.036493959,28184.265542730667],[8.11924525,28115.571061914023],[8.170508834,28108.91761363862],[8.258976959,28073.662741505326],[8.368784167,27991.53366692735],[8.457853417,27928.403236832037],[8.526015584,27905.026430384347],[8.601714459,27829.21028218235],[8.667669834,27781.58911357332],[8.699857709,27770.803604234963],[8.761279125,27763.65121959918],[8.814771084,27710.308482193523],[8.878715292,27673.5374196393],[8.937569875,27628.783028530615],[8.983455334,27611.90666209122],[9.059462959,27578.862634030695],[9.1212135,27555.65597141373],[9.160949084,27545.780330435962],[9.244966042,27497.817760721457],[9.340673459,27444.71023122862],[9.391826125,27437.11399379039],[9.449435667,27417.91134326307],[9.470918875,27417.911343264444],[9.508509875,27413.052337447923],[9.551195834,27402.967083775304],[9.602683167,27379.363629474617],[9.636781667,27371.398876817548],[9.686008959,27350.23726867726],[9.739363709,27339.617447999313],[9.787005167,27314.920184175906],[9.831656167,27301.55691994059],[9.884670834,27295.638484935283],[9.952199709,27272.57644714775],[10.025351417,27260.578188298794],[10.094306459,27245.93017055603],[10.163597292,27237.475024597898],[10.183210084,27237.47502459788],[10.212254542,27234.731065524007],[10.243217709,27229.85886166603],[10.310071334,27194.1859038876],[10.36411375,27185.55839991728],[10.4124415,27175.352281849075],[10.465350792,27168.87841442134],[10.505276334,27164.520749227715],[10.571499334,27155.89967414796],[10.611676584,27150.61236510425],[10.650508375,27149.867023183513],[10.683581709,27149.469940733426],[10.716116,27147.8411017512],[10.746036959,27147.508693115207],[10.770700209,27147.507725575888],[10.812984959,27145.95538114219],[10.860381417,27140.362532110605],[10.889601334,27140.217893751735],[10.935755334,27136.28404669671],[10.97025025,27135.894831039423],[11.002407084,27135.641025478166],[11.041515334,27135.189034824438],[11.068116542,27134.421439623584],[11.093584792,27134.373064384265],[11.127877959,27133.885206649335],[11.155785375,27133.697458351453],[11.180933959,27133.682849703604],[11.765437334,27101.63156229772],[11.806142917,27099.182680937603],[11.841253084,27098.251070911952],[11.885062209,27097.123755232344],[11.923988542,27095.629531912167],[11.967155292,27095.238531844916],[11.996640834,27095.077481714052],[12.021674667,27095.07748171406],[12.05666275,27092.32061874071],[12.087592709,27091.977431153096],[12.126060417,27090.26955279788],[12.167607084,27088.37846532612],[12.203096917,27087.951647574588],[12.233047584,27087.884925448154],[12.256973917,27087.884925449383],[12.287192875,27087.86294509956],[12.317933792,27087.843387332516],[12.348429959,27087.842521778803],[12.378781167,27087.84166429785],[13.013521209,27080.06712233625],[13.03561875,27080.06712233553],[13.0610845,27080.067122336288],[13.094509459,27078.80287348785],[13.126886292,27078.670139521506],[13.155708084,27078.37026454092],[13.18284275,27078.321914448206],[13.207996292,27078.319571066222],[13.801221542,27067.83898625464],[13.833708,27064.70068785489],[13.869604417,27063.504262544815],[13.895488167,27063.188228976636],[13.922368167,27062.35521146647],[13.950637541999999,27062.119770033267],[13.9794795,27061.721591673217],[14.00675,27061.662973794377],[14.035959,27061.610286247345],[14.769042209,27045.86300025251],[14.80158975,27043.708739042995],[14.832582625,27043.474375011057],[14.856158292,27043.47437501103],[15.317859375,27030.823495843953],[15.351252375,27030.51097372677],[15.384307209,27030.30529725196],[15.414198209,27030.278352085938],[15.446874167,27030.275742005935],[15.469515042,27030.275742006044],[15.490887875,27030.275742005993],[15.975888709,27023.84087843467],[16.004633,27023.678268736712],[16.030483792,27023.646784880206],[16.057374709,27023.635293262207],[16.078866167,27023.635293262214],[16.51289475,27021.53517704639],[16.542287417,27021.458673856614],[16.574033,27021.2924599964],[17.003879834,27019.62261921244],[17.028125542,27019.59855960188],[17.051673709,27019.574608479674],[17.524264959,27018.941495219005],[17.549284834,27018.940437514528],[17.577351042,27018.940437514564],[17.974271375,27018.423621233767],[18.297170042,27018.29790896149],[18.628326667,27018.24617779402],[18.964644209,27018.207541918742],[19.282702834,27018.207541918797],[19.590563,27018.205636090584]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":3515,"exact_calls":12,"exact_log":[[93,-339.89727258323387,200,1.599511167],[99,-261.5098700355584,200,2.583557458],[110,-202.7643499322926,200,2.7766179170000003],[120,-148.26315091864353,200,2.869396583],[123,-96.89101526406648,200,3.087134292],[125,-60.44585586966264,200,2.5265597079999997],[128,-52.024616393471774,129,2.198392666],[129,-19.52199475487032,59,2.375841375],[130,-14.000235213855149,24,2.077502125],[131,-5.000000000057696,6,2.186470208],[132,-0.5972696959088353,3,2.183185958],[133,-1.793978299247101e-10,0,2.150116834]],"full_arcs":13788,"heur_calls":133,"instance":"XTW-n129","iterations":133,"labels_exact":1631638,"labels_heur":1701323,"lp_bound":21761.225208887492,"misprices":12,"miss_count":0,"misses":[],"n":128,"purges":8,"status":"optimal","strategy":"full+label_v1","t_exact":28.614285293,"t_heur":1.209853459,"t_lp":1.7764564999999994,"t_reduce":0.0011225780000000004,"t_total":31.626211042,"trace":[[0.001114417,178778.0],[0.006142917,144574.0],[0.0120605,91850.0],[0.017723542,71177.00000000003],[0.02572325,54783.16666666667],[0.0366185,45514.21951219511],[0.047210084,40576.28125000001],[0.056680292,40110.14911851127],[0.070019,38031.770192307624],[0.08271975,34568.73844884488],[0.100479459,32190.527027027034],[0.114879292,31840.620000000003],[0.129573292,31313.961888112917],[0.149334875,29481.77028374514],[0.167288375,28854.173957024897],[0.19266575,28546.20065243843],[0.22348975,28200.446825122643],[0.255039459,27960.960388811014],[0.283232709,27695.17125487459],[0.307534459,27451.080691886247],[0.3241325,27366.353641655827],[0.3477925,27200.446257821543],[0.370899792,26871.6805041854],[0.398538459,26613.556716318126],[0.423594709,26434.108762378433],[0.456995417,25930.54197949736],[0.496582167,25811.614424215386],[0.531268667,25676.221053156572],[0.557037584,25595.979189996557],[0.5825355,25504.68993395055],[0.606338417,25269.03038213386],[0.638637084,25002.08992619683],[0.673436,24821.145618062437],[0.706236167,24704.803597389895],[0.754283542,24375.05661221803],[0.7897555,24211.48152109035],[0.819496417,24176.08211581631],[0.847210125,24003.608072579475],[0.881383209,23874.004611814707],[0.901028584,23847.228697709386],[0.928171167,23661.68235349923],[0.963772417,23604.52458083436],[1.002516167,23469.326248825535],[1.042179375,23365.680188317277],[1.078323459,23313.456514624977],[1.114484792,23203.641659866014],[1.148586084,23160.90132543166],[1.1879355839999999,23081.621938727323],[1.198670459,23077.48593911371],[1.225432417,23017.081621311965],[1.2505552500000001,23014.102729073693],[1.284657084,22955.939442870716],[1.3201648750000001,22875.191781033674],[1.356146834,22834.728664028207],[1.3981430000000001,22777.061382024207],[1.43598325,22719.45615064451],[1.450256834,22719.456150644495],[1.467514167,22704.23612436698],[1.492757584,22603.476080829678],[1.520132542,22552.030305597487],[1.550289334,22505.146129077537],[1.584473542,22493.005249823236],[1.6108385840000001,22479.69743672749],[1.639850209,22457.097490802884],[1.670775834,22416.928605991794],[1.6800136669999999,22416.928605991605],[1.6982501669999999,22414.26165314492],[1.717444209,22411.45516939688],[1.738864125,22405.705430895505],[1.757361417,22383.668489655607],[1.789540459,22366.039147056457],[1.813773625,22360.540530063307],[1.839138084,22306.80680061119],[1.869147125,22284.488405383145],[1.894433834,22273.608819137007],[1.931379292,22262.37961145638],[1.965944334,22249.87190587178],[1.987027375,22245.389556369173],[2.0128855,22241.508728145756],[2.048067209,22220.334346297008],[2.0611995,22220.334346296964],[2.081869667,22207.27427787487],[2.104808417,22205.592873998354],[2.122700875,22203.830364756905],[2.1400135000000002,22197.31501978158],[2.154601375,22194.44009386431],[2.167398459,22192.848448442237],[2.180162125,22192.848448442237],[2.195912959,22192.83112282872],[2.211042042,22192.711341450016],[2.227554,22192.555887019047],[2.238391417,22192.55588701902],[2.2498795,22192.555887019003],[3.882082917,22128.739351659806],[3.9049945,22120.144062520496],[3.927479625,22112.454018100223],[3.944577625,22111.50728172943],[3.959553542,22111.051578666036],[3.976817834,22110.820755231864],[6.605577167,22032.607651079747],[6.625263875,22029.379393019248],[6.657127959,22015.390730109717],[6.674108125,22008.942403843692],[6.6897965,22007.599368809446],[6.708330334,21997.900257189714],[6.727078125,21989.612804551824],[6.7501665,21984.366773131947],[6.772976459,21975.771473594275],[6.787190625,21975.410018740436],[6.80523175,21975.248751305506],[9.614752459,21908.596467665087],[9.6243285,21908.596467664862],[9.634721167,21908.596467664855],[9.648196625,21907.352820950968],[9.661288917,21906.094321363624],[9.674211167,21903.88074732591],[9.691244625,21890.22738381529],[9.706718709,21889.6177227682],[9.718241334,21888.14854077947],[9.728885,21888.136098825707],[12.630049667,21864.04047791771],[12.6463005,21854.842071062994],[12.656802625,21854.84207106298],[15.775170459,21801.581389281393],[15.785860042,21801.577802528427],[18.34330625,21777.18144160624],[18.355918542,21776.747762753956],[18.366357584,21776.747704611058],[20.58707525,21764.621616629254],[22.97970975,21762.796191812395],[25.073814834,21761.587227835906],[27.2740135,21761.230410804266],[29.4682135,21761.225208887492]]}


==> anc/wsp-cg/results/practice_label_v2.jsonl <==
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3122,"exact_calls":9,"exact_log":[[114,-158.75358685541391,200,0.628568625],[122,-182.03199334804913,200,0.513510625],[135,-55.250617667701135,115,0.469940541],[137,-45.40194190681041,157,0.6596285],[140,-12.909235962815274,55,0.40927125],[142,-5.684469584652106,26,0.43488325],[143,-3.6129511010973374,22,0.425162041],[144,-3.2500000000190994,6,0.340393459],[145,-8.519236871507019e-9,0,0.3190355]],"full_arcs":12693,"heur_calls":145,"instance":"XTW-n143","iterations":145,"labels_exact":692931,"labels_heur":1596403,"lp_bound":25057.68961355915,"misprices":9,"miss_count":0,"misses":[],"n":142,"purges":7,"status":"optimal","strategy":"full+label_v2","t_exact":4.200393373999999,"t_heur":1.3689964640000005,"t_lp":2.9007029560000017,"t_reduce":0.0016517109999999997,"t_total":8.500031041,"trace":[[0.001849916,221780.0],[0.008011375,167351.0],[0.015936291,114560.0],[0.025069125,91948.33333333342],[0.03375025,76638.0],[0.040821625,70292.12244897957],[0.050436625,63160.17685355394],[0.060695666,53431.15651094937],[0.071036333,45540.05752889124],[0.083712125,40223.348188721655],[0.097436166,39635.34159719866],[0.115765916,37649.07151773713],[0.131002625,37042.83266387519],[0.147683,36766.512042932256],[0.162133791,36648.240447520286],[0.178256458,36603.2485590961],[0.201433416,36304.40232557769],[0.221796458,35922.40439319408],[0.237382458,35746.86185839834],[0.250404416,35592.61503866849],[0.280227458,34495.27537209797],[0.308933,34495.2753720975],[0.32873425,34088.60240285915],[0.356695375,33855.44480820667],[0.389150166,33232.839907268026],[0.4154925,32935.544795031215],[0.453874541,32641.029117044367],[0.502547416,32342.46697645342],[0.573915208,31599.637757142293],[0.5972325,31471.077750601024],[0.663450875,31062.801888903068],[0.692589708,30870.50431671924],[0.729424916,30628.772293455226],[0.760285458,30375.037396422744],[0.795434333,30079.698288090804],[0.825506875,29843.025021082354],[0.877896041,29669.56264693546],[0.93062075,29604.35679683975],[0.972985833,29367.77318233572],[1.023869958,29252.561307890166],[1.078263333,29011.67192963666],[1.111358458,28767.700374567074],[1.1425975,28604.55354973692],[1.180875375,28450.887762910334],[1.218223833,28249.40954139829],[1.254416875,28175.260937842508],[1.285541708,28093.40457610404],[1.339082708,27844.71719678261],[1.378955333,27732.88768827818],[1.407438875,27670.008552431744],[1.465712125,27600.180114192754],[1.503471958,27418.535774798776],[1.565497583,27295.340686948595],[1.603601625,27196.835784143743],[1.639322416,27141.125416989427],[1.694077083,27002.658565014583],[1.725450916,26973.425565191323],[1.767189583,26941.475021241396],[1.821167708,26853.61209316828],[1.882872333,26671.205802629924],[1.9291924580000002,26595.14627561624],[1.968432291,26473.780881321432],[2.002122,26422.808160105244],[2.043874666,26339.581256700163],[2.079482166,26247.133321126137],[2.119223916,26140.65339167432],[2.167870083,26036.687075383532],[2.216061666,25984.72548908373],[2.266996291,25881.887836131526],[2.307721666,25800.186737511485],[2.349388625,25767.022999418954],[2.405995791,25709.60060791589],[2.444639291,25661.692371831003],[2.48907525,25608.80667790356],[2.528984458,25573.830738362063],[2.56981425,25535.888962868532],[2.614807208,25494.008380907573],[2.6559684580000003,25469.558570367753],[2.691009,25450.00557957723],[2.7254365,25429.103410614745],[2.75951725,25395.14133551714],[2.797098583,25356.696525272386],[2.839809833,25332.591496701854],[2.87803725,25317.282765537097],[2.904244625,25310.917243523898],[2.932612166,25307.9975129806],[2.957523291,25304.63622330602],[2.988250583,25297.0021031377],[3.007616875,25293.681863343005],[3.035435041,25288.408509728655],[3.055928833,25287.370302910203],[3.075827,25286.688801938977],[3.108009375,25266.669771999266],[3.13200475,25258.264100175867],[3.159740833,25249.09586262755],[3.190398125,25244.9210101882],[3.215539041,25244.530040861348],[3.253451958,25239.335040999773],[3.2699735,25239.18424132037],[3.302178666,25236.506090899027],[3.3158417079999998,25236.349912895148],[3.335219666,25236.244156049102],[3.353319208,25236.122587566995],[3.3733935,25234.493966162994],[3.411683416,25232.982977600812],[3.436856375,25229.755608952863],[3.456897083,25229.68191333706],[3.488751958,25227.11930121207],[3.51384475,25225.803111503294],[3.539101041,25222.477667363823],[3.587233875,25222.24338397676],[3.633659125,25219.540734944418],[3.653355416,25219.540734944363],[3.677701291,25219.505219870935],[4.387350958,25164.551645380354],[4.408970583,25159.09995075395],[4.4236759580000005,25158.294388422262],[4.440346,25151.798171845996],[4.451471166,25151.65340006285],[4.463156958,25151.35698901121],[4.486084375,25145.611590379278],[4.502335125,25145.273836783443],[5.043273708,25125.065997707956],[5.060042666,25121.030865720306],[5.077269666,25117.58417459859],[5.093813125,25116.9790222319],[5.11738,25115.689183022834],[5.135975,25114.730169670234],[5.15131075,25111.515263645786],[5.161334833,25111.231042571115],[5.170946625,25111.20577634569],[5.184137208,25110.97046473984],[5.199165416,25110.560824950233],[5.2111835,25110.140540967972],[5.223593541,25110.140540967182],[5.72449325,25086.830217002353],[5.738144666,25086.25073212955],[6.4357935,25062.22826525831],[6.449546666,25062.166752296453],[6.467760125,25062.166752291603],[6.899242208,25058.31858618276],[6.914304833,25058.31858618278],[7.371873958,25057.99750299184],[7.814763041,25057.729523757826],[8.174153833,25057.68961355915]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3480,"exact_calls":9,"exact_log":[[52,-227.00000000000563,200,0.384431333],[61,-121.28176616509677,200,0.772177917],[68,-85.92728222736378,200,0.769654291],[74,-59.11470532559383,200,1.022012],[81,-34.24522132796801,142,0.929600417],[84,-44.74771440831353,91,1.169257416],[94,-68.79038769934414,71,0.729765875],[96,-13.452636241162907,18,0.856925416],[98,-1.3073986337985843e-12,0,1.056967625]],"full_arcs":9958,"heur_calls":98,"instance":"XTW-n172","iterations":98,"labels_exact":651783,"labels_heur":794964,"lp_bound":21202.971361818974,"misprices":9,"miss_count":0,"misses":[],"n":171,"purges":3,"status":"optimal","strategy":"full+label_v2","t_exact":7.690791708000001,"t_heur":0.432850163,"t_lp":0.9470157079999997,"t_reduce":0.001057376,"t_total":9.089014708,"trace":[[0.001548375,132610.0],[0.008785458,107505.66666666667],[0.015268375,67088.75],[0.020428208,48845.49999999998],[0.025349792,39877.999999999985],[0.032984,32306.26515151515],[0.038418292,30962.70562770563],[0.043685458,28420.615143784777],[0.04941075,28158.648432291673],[0.060590375,27927.288097323104],[0.078040583,26935.381656369562],[0.089839833,26113.021254894495],[0.104492417,25855.39038434873],[0.114146292,25774.60767352875],[0.124238042,25712.333207244184],[0.138222833,25490.879725172203],[0.155976167,25266.052148090952],[0.18194525,24859.304162624885],[0.202913917,24442.81122092924],[0.228272167,24285.795912199883],[0.25560525,24031.733681751495],[0.287470458,23898.569815726383],[0.331838125,23610.10360771988],[0.358188042,23378.054431390938],[0.388846208,23287.995041539725],[0.422444833,23027.460167451412],[0.435092708,22970.416008476113],[0.458924917,22731.239254286702],[0.494163167,22381.55086651476],[0.518685208,22249.308051644904],[0.558255917,22128.76778302071],[0.589444875,22072.067042202965],[0.619278833,22004.43682732584],[0.654648292,21911.681089933394],[0.674418125,21841.931533042458],[0.69203275,21749.31938324345],[0.7215445,21678.219691307087],[0.754940625,21630.671466587984],[0.762464917,21625.174201189726],[0.774894,21595.962949607296],[0.787650208,21581.46271866616],[0.795581833,21568.88141622485],[0.807114292,21562.876085721808],[0.818641333,21560.39911328334],[0.827025,21557.88308640476],[0.834800917,21555.205259918774],[0.844545292,21554.890955711908],[0.850816583,21553.489126280645],[0.856730958,21553.414372847765],[0.863112833,21553.023999863894],[0.869986667,21552.905935347757],[0.877212292,21552.865935347767],[1.2794575,21520.565151764084],[1.291569917,21505.66185020146],[1.301793917,21504.373767734607],[1.308956958,21503.97506434902],[1.316284333,21502.56047921959],[1.323825542,21501.427489146095],[1.332857625,21501.28632043111],[1.342430375,21497.067555761354],[1.3510735,21496.044685090597],[2.150570417,21349.925550498552],[2.163999917,21339.850133509237],[2.179036917,21335.47969658846],[2.191546375,21324.328558426896],[2.201857625,21324.328558426903],[2.210503833,21323.66189176023],[2.219454292,21323.661891760225],[3.01315025,21250.836586624257],[3.022999042,21250.813596201664],[3.032067417,21249.174347684962],[3.041950458,21245.392316910995],[3.050057333,21245.004699818022],[3.056247333,21245.004699816523],[4.106428208,21224.515881926836],[4.116631542,21224.51588192684],[4.126547792,21224.50464757706],[4.142673583,21221.13457197889],[4.156559583,21220.668228118735],[4.164649417,21220.66822811871],[4.17147275,21220.668228118713],[5.118568917,21209.869807911276],[5.12507225,21209.869807911284],[5.135759625,21209.86980791128],[6.325831458,21206.541818408547],[6.331908417,21206.541818408554],[6.33794475,21206.54181840855],[6.345806542,21206.541818408557],[6.354931625,21206.541818408554],[6.360506583,21206.54181840855],[6.370178,21206.54181840855],[6.378647292,21206.541818408547],[6.389640125,21206.541818408547],[6.395848792,21206.54181840855],[7.13571475,21204.83650523949],[7.143049208,21204.816201302903],[8.015504833,21202.97136181898],[8.026534708,21202.971361818974]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3943,"exact_calls":12,"exact_log":[[143,-85.0177086361133,200,0.728881],[155,-33.612702675516516,200,0.855352333],[169,-25.852766313464997,200,0.5306365],[175,-22.915401559401573,200,0.732487875],[181,-10.859363449872035,184,0.624422166],[186,-8.833508998484206,69,0.513065209],[187,-4.9627414695960965,51,0.533807875],[189,-4.523809523808893,36,0.458237333],[190,-4.523809523811394,33,0.513711708],[191,-1.6315789473738391,9,0.436818333],[192,-0.23076923074864908,5,0.448582666],[193,-2.0463630789890885e-12,0,0.414750625]],"full_arcs":18988,"heur_calls":193,"instance":"XTW-n162","iterations":193,"labels_exact":740700,"labels_heur":2540083,"lp_bound":19221.57835391309,"misprices":12,"miss_count":0,"misses":[],"n":161,"purges":10,"status":"optimal","strategy":"full+label_v2","t_exact":6.790752789000001,"t_heur":4.032854826999999,"t_lp":4.867558419999992,"t_reduce":0.002621191,"t_total":15.737978792,"trace":[[0.001532167,121538.0],[0.009350584,108337.0],[0.01919475,97814.0],[0.030793292,87648.50000000001],[0.046043125,74646.70000000001],[0.055562459,60791.99999999997],[0.0704355,49771.56818181817],[0.084484042,44835.71623931632],[0.108947042,41233.25925925925],[0.1303115,38364.73434343434],[0.151520084,36866.86774106012],[0.173473709,36283.315126050424],[0.201430375,34732.24699978179],[0.2230845,34564.175925925934],[0.261784792,34099.276881720485],[0.284346792,32985.72900784844],[0.325677542,30953.091381457758],[0.349885917,30641.842500395134],[0.386192917,30229.420121198207],[0.426615709,29963.199163859772],[0.473229292,29205.21243386325],[0.514534667,28852.454204907775],[0.56463475,28335.270958184265],[0.610068459,28039.8058550369],[0.650605625,27851.074902733846],[0.678256334,27737.715792863462],[0.720426417,27182.723424763866],[0.764226709,26611.056151510034],[0.805925167,26094.12961101437],[0.866211042,25385.643831195448],[0.916138917,25240.53350049698],[0.975158375,24893.075875238763],[1.030415125,24563.480879349183],[1.085468209,24407.535990299722],[1.166110334,24100.28670729914],[1.233303834,23881.13563049563],[1.280064584,23731.374844690243],[1.321237709,23656.11807741749],[1.37604675,23536.649878826804],[1.4270612919999999,23486.48186472276],[1.487316292,23253.38650951204],[1.566655667,23168.646672784173],[1.629297542,23107.89738816634],[1.6871224169999999,23022.249635848377],[1.762319,22871.136780144338],[1.839247167,22763.42566304449],[1.919701459,22575.945595970643],[2.005870959,22440.895528808807],[2.067453459,22351.008642156277],[2.123820792,22241.467911764972],[2.172681667,22162.94216206218],[2.2308675,22025.52621528838],[2.300769834,21981.469839434216],[2.3798582919999998,21912.551974764017],[2.439882459,21809.668966131576],[2.524505542,21750.964220197548],[2.594289334,21709.03874710301],[2.706663792,21611.92829567785],[2.772297875,21595.45486008744],[2.849340375,21543.64289890011],[2.912408834,21518.910242854392],[2.963043834,21497.12188457333],[3.028624125,21412.152601350655],[3.095611917,21374.765421808985],[3.177606125,21324.710008856724],[3.243403042,21289.478834877755],[3.32862925,21216.98076351051],[3.408706084,21156.17446930854],[3.489434459,21104.33280464722],[3.608226417,21059.926509703553],[3.864813292,20979.948201928266],[3.984252834,20946.293026786636],[4.054512667,20861.19474669187],[4.119202084,20793.026494411894],[4.188484834,20766.090457920367],[4.246166709,20667.08511455076],[4.320641792,20590.13836575798],[4.379748709,20532.097910274377],[4.441842709,20476.984008578627],[4.5123574170000005,20393.65503398947],[4.589901667,20362.198073502244],[4.673241,20309.657337192166],[4.7594379589999996,20170.840725389913],[4.839621667,20097.900852238145],[4.903056084,20013.0607506346],[4.952521042,19936.713560901808],[5.015539667,19919.387237894716],[5.089525167,19864.95550593382],[5.137357709,19809.906946705007],[5.191379917,19760.576393583928],[5.25287275,19706.947678142616],[5.300400334,19696.5440550529],[5.358917917,19667.687166911306],[5.4164775,19642.646329208343],[5.457387334,19634.75325148263],[5.543505334,19605.643695558323],[5.599423959,19578.88587936178],[5.621205584,19578.88587936174],[5.648139959,19578.88587936174],[5.69615925,19568.949331340365],[5.7374114590000005,19553.90449691151],[5.777183209,19540.637906706343],[5.82007025,19532.68531209545],[5.878947042,19513.38009586925],[5.934626625,19494.765103895457],[5.98107475,19488.416069263974],[6.029173459,19480.195515035524],[6.106869834,19459.668821624327],[6.165359,19450.868398241557],[6.186210167,19450.86839783453],[6.229891875,19433.29347918762],[6.283519625,19422.824380199312],[6.327245709,19410.860374358654],[6.369219,19406.797790043867],[6.404329417,19405.110282064317],[6.45741175,19379.483710763237],[6.502296459,19367.319987590876],[6.545667959,19362.62189672337],[6.587786417,19359.46006123511],[6.624988792,19356.68250087541],[6.665952167,19346.89023551636],[6.7023955,19344.839168738457],[6.741566417,19336.240133547766],[6.776105459,19334.227151936546],[6.815196084,19330.385943467787],[6.852869459,19326.294197650557],[6.884173792,19326.0315565675],[6.913312042,19324.714544818173],[6.96672125,19324.503988570606],[6.990824459,19324.503988570617],[7.022669417,19324.50398857064],[7.061485375,19321.702482344353],[7.093433834,19316.62750577921],[7.122711792,19315.99768290263],[7.157676417,19313.549213519764],[7.192103209,19313.529640153756],[7.231347125,19312.106674485978],[7.257779709,19312.10667448599],[7.291301542,19311.681539147783],[7.320159792,19310.350843835928],[7.354953709,19309.188797136503],[7.381676,19309.133120553684],[7.412585167,19309.09942568168],[8.180150334,19293.063656363563],[8.21356425,19288.47476292117],[8.249855084,19287.13120412494],[8.291248042,19278.11118750072],[8.3221915,19277.929472544078],[8.360590042,19275.17756062263],[8.387539542,19274.648889435404],[8.418777125,19273.68289447961],[8.445574292,19273.65048565709],[8.46755275,19273.56877249406],[8.4956095,19273.568772493993],[8.525725625,19273.09139089043],[9.437780792,19248.684576074167],[9.467247125,19245.705456411633],[9.497161667,19245.376053046566],[9.5431175,19243.820046897803],[9.562274834,19243.82004689742],[9.585582875,19243.74449558139],[9.614973584,19242.912907351383],[9.641682709,19241.480158162347],[9.669491292,19241.17272746697],[9.696682,19240.785780708924],[9.738215542,19240.081433748182],[9.759713125,19239.894590163454],[9.778710542,19239.894590163432],[9.799979875,19239.874142918263],[10.370217792,19232.973962991677],[10.428395625,19232.623004004217],[10.469464834,19232.501919602193],[10.505945375,19232.450004630176],[10.532786792,19232.450004630187],[10.557941125,19232.369237931238],[11.321018125,19227.42546272802],[11.350503667,19227.42305936132],[11.379210334,19227.42305936132],[11.410365125,19227.391138148916],[11.437095042,19227.33211425364],[11.465398084,19227.332114253644],[12.12907575,19225.046927428415],[12.155428125,19224.891941803096],[12.175842792,19224.891941803104],[12.197611167,19224.891941803086],[12.219952,19224.891941803005],[12.760464,19224.27847766302],[13.32639225,19222.096411910825],[13.347707459,19222.096411910825],[13.832501042,19221.770361971954],[14.369117209,19221.713008712253],[14.830249959,19221.588993546124],[15.306404917,19221.57835391309]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4410,"exact_calls":13,"exact_log":[[184,-271.0841976628261,200,0.63007225],[219,-195.40204660094662,200,0.490684],[228,-143.35052747206146,200,0.545367792],[240,-62.845709679473885,200,0.467670917],[250,-77.13216414428348,200,0.375745583],[260,-30.102234595444372,200,0.419862],[267,-23.849111341232856,116,0.408898334],[277,-19.189415787948633,59,0.355017458],[279,-6.756810534727435,88,0.315181292],[280,-3.1853738866080903,36,0.332139416],[282,-0.6530270298562755,19,0.311022042],[283,-0.7725412609619866,4,0.304031584],[284,-7.543121682829224e-11,0,0.293992208]],"full_arcs":22226,"heur_calls":284,"instance":"XTW-n186","iterations":284,"labels_exact":780281,"labels_heur":4558264,"lp_bound":27018.20563609048,"misprices":13,"miss_count":0,"misses":[],"n":185,"purges":13,"status":"optimal","strategy":"full+label_v2","t_exact":5.249684292999999,"t_heur":5.553928999999999,"t_lp":10.336005386999998,"t_reduce":0.003838579999999998,"t_total":21.208107042,"trace":[[0.002437042,225730.0],[0.019940959,185390.00000000003],[0.036462625,156975.75],[0.053851709,133105.0],[0.075060625,114865.50000000003],[0.094212417,94606.33333333334],[0.114117709,87464.9076923077],[0.13695475,73670.54330708661],[0.157899709,65906.80000000003],[0.177118625,64093.10579176431],[0.195094792,57373.824691357724],[0.218046167,51431.41349446123],[0.236102834,48960.16110397945],[0.258797792,48211.49464882948],[0.278824292,47180.982812200826],[0.306735834,46947.10361816927],[0.343868834,45638.23915569687],[0.378652,45178.31227935827],[0.416966167,45118.75944887279],[0.445555709,44911.96230554477],[0.479253459,44793.184416647135],[0.520596834,44510.77549599469],[0.582931667,44365.04122279404],[0.635005209,43771.78099337442],[0.66383525,43248.62991462139],[0.704161917,42768.256337213475],[0.754795084,42619.524628962565],[0.812657834,42451.14610895289],[0.854581292,41782.18940470686],[0.909147959,41361.13344746725],[0.952653542,40949.47202897139],[0.993926167,40661.949681414386],[1.033703625,40531.54133700415],[1.079252459,40142.71772650628],[1.159805917,39380.77871321331],[1.209396167,39038.95027509361],[1.26894925,38804.66150625169],[1.334258459,38210.755696773085],[1.393037084,38042.20840547827],[1.451965125,37827.243473183604],[1.5137372089999999,37534.34391556076],[1.591454459,37371.28411606345],[1.669210584,37256.340934228254],[1.738923125,36968.355753093536],[1.8131432090000001,36766.5925011382],[1.877597167,36685.028572237185],[1.9455104589999999,36626.127279271954],[2.03440875,36216.89151272693],[2.115648417,35914.07681090742],[2.170795834,35820.510933193225],[2.247660292,35741.33105822339],[2.3307315,35425.72694176366],[2.425743709,35107.469037389805],[2.503757417,35019.51538539341],[2.565624875,34887.5982441145],[2.6518645,34741.86534263303],[2.710854542,34675.51136762056],[2.784031334,34390.601417640144],[2.882028959,34286.766567557424],[2.956047959,34160.17308448869],[3.057672625,33873.879603957605],[3.136275375,33738.680509815815],[3.233158709,33572.4453627785],[3.333601709,33426.25526051137],[3.426091584,33402.65825253703],[3.502476917,33257.02080724219],[3.599460209,33117.33177957325],[3.8461952090000002,32950.99888057848],[3.9402783340000003,32762.124698784064],[4.04358225,32636.34143803943],[4.145673375,32530.613422955772],[4.208299375,32434.39161391336],[4.291715459,32250.737956054454],[4.389768125,32015.358522438746],[4.524381584,31611.648643104174],[4.606161209,31474.361496190428],[4.715944542,31385.372102241923],[4.81571675,31190.494216278214],[4.859231375,31177.698277162443],[4.928617334,31107.847138496254],[5.009403625,30816.114029182103],[5.09622575,30733.461232597572],[5.17674,30612.8779818652],[5.241481875,30485.988700296868],[5.312113167,30369.686747071824],[5.378672292,30345.182708146178],[5.491043709,30287.459767597516],[5.536458709,30281.137484427403],[5.64191175,30208.233980637186],[5.734964125,30123.95234214273],[5.832351,30056.00886197792],[5.942233084,29951.616469242603],[6.019196667,29881.46950931166],[6.097672917,29816.36110749593],[6.143965875,29794.16556493526],[6.225745917,29661.57394855798],[6.270777584,29650.125757696504],[6.321138209,29616.379450814904],[6.398124084,29542.877785390607],[6.470873292,29511.46241057865],[6.562689209,29441.552622303487],[6.647103125,29273.01227871255],[6.699392209,29264.39151906928],[6.788314084,29215.219677857498],[6.8936315839999995,29154.73727120981],[6.963398375,29110.79997308486],[7.002646584,29089.442167085217],[7.077729834,29041.989655165828],[7.153160584,29015.789745440743],[7.230694584,28979.23942161663],[7.318383792,28943.944189194302],[7.385929084,28931.55326128799],[7.440109875,28896.229357946293],[7.532631125,28810.318637420794],[7.627118334,28731.53406144449],[7.711994875,28696.12007506235],[7.816391875,28638.460887835783],[7.918228417,28601.19723587252],[7.9954965,28569.359107856737],[8.06192,28535.395096676955],[8.120083542,28507.566638474036],[8.205821042,28447.05469421981],[8.290776584,28383.10157051556],[8.377610084,28322.18925791558],[8.442862209,28276.76155259358],[8.520258709,28247.661444490906],[8.589520875,28207.014582021497],[8.667851542,28181.517912985924],[8.728799834,28172.80228492108],[8.839418959,28102.69347350037],[8.972946084,28042.584988331713],[9.0656645,28018.819892325602],[9.1498025,27997.340380709986],[9.219541125,27969.684065013844],[9.274468959,27943.015930581467],[9.3490935,27917.69393114438],[9.391470417,27914.731706319984],[9.459434917,27902.15315076609],[9.529443792,27883.722025401552],[9.593384,27859.697521433813],[9.690929125,27807.147253008916],[9.788671334,27786.395847209107],[9.880898,27732.994419429127],[9.942038917,27725.089021473104],[10.010016334,27671.354076622934],[10.075237667,27619.845268886747],[10.152303542,27544.20674629672],[10.204165209,27497.76959229984],[10.263963042,27492.808418564287],[10.30851625,27492.68242212209],[10.382231542,27445.717865978233],[10.483477375,27439.508436968677],[10.563157042,27417.175664080907],[10.647842,27387.81815475585],[10.708728917,27380.26841302093],[10.791957959,27360.117348555494],[10.855065084,27351.632884896677],[10.946711917,27341.570167285576],[10.998254625,27335.3949647065],[11.0611685,27324.88059973381],[11.118875667,27314.718719589007],[11.174969834,27310.20569671902],[11.230726792,27298.75282417109],[11.311886542,27290.460275331432],[11.379568834,27282.78406368314],[11.446866209,27278.78950516421],[11.511264084,27273.619318261637],[11.574413584,27268.89636071125],[11.6322465,27266.408562111643],[11.672531375,27266.216522246134],[11.733004459,27254.843530502276],[11.799951375,27251.196386623702],[11.862688625,27245.565209024466],[11.915244417,27243.92781492238],[11.960337709000001,27243.350726984594],[12.008677167,27241.905185052434],[12.054123667,27239.154110632102],[12.091401209,27238.598764072747],[12.124692334,27238.469545980177],[12.159191125,27238.233227307006],[12.192598042,27238.182690254886],[12.221631042,27238.18269026152],[12.25496025,27238.048766971337],[12.2885525,27237.914553183073],[12.982924792,27187.501761510965],[13.022390625,27181.92879208928],[13.069066417,27179.555598555708],[13.139529584,27165.45227183868],[13.176673,27162.981284162426],[13.21435975,27162.445892144024],[13.247328667,27162.198008009418],[13.283487292,27161.29590458111],[13.319076584,27161.00408911134],[13.345902959,27160.92598574259],[13.375193375,27160.791559922753],[13.412906167,27156.215388027966],[13.437378167,27156.191103721605],[13.475917125,27154.53948342758],[13.521471,27149.736051150834],[13.558718459,27147.613334741218],[13.586694167,27147.56263288755],[13.617854125000001,27146.684541162347],[13.65039525,27145.10815629872],[13.681786667,27144.95104856893],[13.707042209,27144.74606373439],[13.74243725,27144.059720634235],[13.777304667,27140.32080254724],[13.804614417,27140.203490064272],[13.829294792,27140.20225798835],[13.857409,27137.761898085468],[13.89161525,27137.667066921793],[13.9262035,27137.219809672002],[13.955065375,27136.999829985725],[13.9828305,27136.915998513687],[14.010923417,27136.91599851408],[14.047276709,27136.889311983174],[14.081116667,27136.872928526438],[14.109364084,27136.87155553217],[14.142725625,27136.869939207398],[14.696734792,27129.73191977406],[14.73261625,27129.237285596264],[14.771737834,27127.957678759412],[14.829419709,27119.73053369108],[14.867602042,27119.191323743413],[14.911836625,27115.227067669413],[14.955009292,27114.369874588283],[15.003123792,27112.042282523093],[15.036582334,27111.81311886972],[15.662716459,27074.620861197785],[15.713459917,27069.811114898737],[15.759123042,27067.024005758103],[15.796338125,27065.81627112094],[15.836247042,27063.7952215974],[15.885259417,27060.652489770113],[15.945294917,27056.62819519654],[15.998963125,27052.28932151426],[16.052655417,27050.121614146065],[16.092216459,27050.027754587583],[16.124719584,27050.002005984632],[16.162597167,27049.650747362135],[16.701661459,27041.05195689542],[16.7495535,27039.897635314253],[16.781636459,27039.4808633594],[16.846284959,27039.434141080215],[16.868505959,27039.43414108017],[16.893796875,27039.43414108024],[16.918643459,27039.396690123354],[16.943688584,27039.39669012335],[16.976071625,27038.981020702657],[17.00435675,27038.800218955726],[17.410173875,27038.800218955672],[17.436075584,27038.71360526328],[17.464252334,27038.529328445835],[17.491462209,27038.529328445875],[17.517186,27038.529328445824],[17.544180375,27038.52388823224],[17.569842542,27038.52388823219],[17.593694458999998,27038.523888232197],[17.619283334,27038.5116456465],[17.645514667,27038.462043559062],[18.115288917,27028.199862373574],[18.145579792,27027.828070080366],[18.182146834,27027.35353191591],[18.206993,27027.348014424482],[18.232518959,27027.34801442443],[18.260052667,27027.348014424442],[18.288833,27027.34347016968],[18.75484775,27022.166344753445],[18.799161209,27020.66681770742],[18.826054709,27020.6665475418],[18.855250667,27020.666547541834],[18.882786375,27020.666547541838],[18.908817125,27020.666547541994],[18.93831075,27020.640968846223],[18.967581792,27020.640968846226],[18.996785167,27020.59525010968],[19.026005375,27020.595250109658],[19.426030917,27018.65956084578],[19.453480834,27018.640306397556],[19.807277709,27018.346958595943],[20.181000959,27018.21201210097],[20.214767417,27018.212012100987],[20.5597705,27018.209907809276],[20.897740417,27018.20563609048]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2049,"exact_calls":16,"exact_log":[[61,-398.1414213060084,200,1.1351005],[68,-288.18764501059684,200,2.860691167],[71,-249.4344811685711,200,1.3214052920000001],[89,-211.18030434618936,200,1.305914625],[96,-257.3066288342985,200,1.285609375],[98,-206.2777986493324,200,0.93102775],[101,-106.80506906939434,200,1.573149875],[103,-79.19892418226937,200,1.6670625829999999],[107,-42.653201219511686,160,1.036581833],[108,-28.74347925701153,50,1.4342976250000001],[109,-18.41908786315122,17,1.0492965],[110,-15.886191198813151,8,0.933772709],[111,-7.577871740659987,5,1.00612425],[113,-2.297982530725875,2,1.160972709],[114,-0.03995528988451724,1,1.030519459],[115,-1.0231815394945443e-12,0,0.998333042]],"full_arcs":7858,"heur_calls":115,"instance":"XTW-n101","iterations":115,"labels_exact":1721729,"labels_heur":804323,"lp_bound":14137.870677656616,"misprices":16,"miss_count":0,"misses":[],"n":100,"purges":8,"status":"optimal","strategy":"full+label_v2","t_exact":20.729858084,"t_heur":0.7929321609999996,"t_lp":0.790800171,"t_reduce":0.0007946240000000002,"t_total":22.337435042,"trace":[[0.000885334,90008.0],[0.005357625,70978.0],[0.008980042,57922.44444444446],[0.012403167,47580.75],[0.01704925,38171.0],[0.023142334,30326.111111111106],[0.032721625,23252.541666666708],[0.039335,21728.769607843074],[0.051542542,20673.44031490297],[0.058966667,20665.1515151515],[0.06810175,20536.471356963833],[0.0820685,20239.526225723548],[0.093441792,20035.248170672556],[0.10396925,19832.402999211346],[0.124142,19077.760277722442],[0.134898625,19011.87342702624],[0.146258459,18834.294973008604],[0.16558275,18490.706941630444],[0.184369417,18230.349811107695],[0.202316084,18140.15153916231],[0.232300542,17592.803650913407],[0.252078459,17086.351649960026],[0.276454375,16858.997959648026],[0.294595917,16741.44516223815],[0.315787542,16671.201673204898],[0.340753417,16550.85852071925],[0.352639667,16417.605278527968],[0.369672292,16356.515214084622],[0.39769175,16207.687769866332],[0.413004,16104.02506111578],[0.430279459,15984.98732914399],[0.443433417,15859.3920329238],[0.455131334,15823.938434101601],[0.476976125,15749.160253486862],[0.499610334,15655.947288942438],[0.524520292,15556.538471940481],[0.561428042,15459.067019614058],[0.587714084,15313.614613431142],[0.611664959,15273.273792895918],[0.634638042,15196.080181459914],[0.65092725,15168.414268473385],[0.665089167,15088.539062413376],[0.686341209,15042.692108020134],[0.704617917,14974.474023172923],[0.730765125,14919.544743154262],[0.753495709,14879.271451514007],[0.7676215,14864.686825344694],[0.782778625,14843.978668368389],[0.807717792,14789.153610754816],[0.823349375,14751.43681827852],[0.837458542,14729.236863476157],[0.852367084,14707.345523838041],[0.872529584,14688.992863552121],[0.887208334,14682.774011130588],[0.900781875,14680.218974247904],[0.910969709,14679.794728714378],[0.919375209,14679.429817950393],[0.933387125,14661.894845819328],[0.942909584,14660.991310032703],[0.949292042,14660.886800113454],[0.965434084,14660.886800113441],[2.121060875,14629.727019092352],[2.138569625,14615.225765702087],[2.156094084,14560.638844860327],[2.168686584,14552.857954736903],[2.1775095,14551.379258933785],[2.189652792,14549.948209495873],[2.200422042,14546.422065478828],[5.073661584,14541.30888578995],[5.087663542,14531.504564077713],[5.09591475,14531.504564077659],[6.437815709,14434.457227301134],[6.462581,14392.552475924316],[6.474245542,14391.94902355756],[6.481163084,14391.939984773895],[6.490959459,14388.76841781781],[6.498715834,14388.730579914823],[6.511482459,14380.362797764898],[6.522731834,14376.933336182674],[6.532536709,14337.069418668978],[6.545883459,14327.080224854635],[6.560711375,14321.87274686065],[6.572874125,14319.634018535338],[6.5822115,14319.52692766583],[6.591705459,14319.52692766583],[6.61766725,14318.954648547951],[6.6283861250000005,14318.954648547946],[6.6405674999999995,14318.954648547931],[6.6479325,14317.933499562747],[7.976229875,14249.850800698325],[7.983605167,14248.102666862613],[7.990923,14245.446279245089],[7.999008375,14237.383147114584],[8.0124055,14233.537513595875],[8.024863542,14233.330798982379],[8.0310425,14233.33079898303],[9.333565667,14232.588866565759],[9.344472667,14232.5888665654],[10.292391959,14228.143400555136],[10.299768292,14228.117351933843],[10.307436459,14228.117351933837],[11.897938542,14192.07000447343],[11.907523167,14191.78916449182],[13.5912045,14170.59420964496],[13.598918667,14170.594209644956],[13.606164709,14170.56411375108],[13.6123975,14170.564113751057],[14.662239917,14146.60799217152],[16.106663417,14141.655520047481],[17.164949459,14138.991354060066],[18.106914417,14138.174066243839],[19.120738375,14137.972134188758],[19.128630292,14137.972134188763],[20.296712,14137.871432870345],[21.333934584,14137.870677656616]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":3593,"exact_calls":13,"exact_log":[[69,-324.27036098310396,200,2.6073635],[94,-328.30698782444233,200,2.015747709],[104,-261.5212751141985,200,2.496659375],[109,-203.99829068796453,200,3.24320175],[115,-113.67970226650186,200,3.250953834],[118,-91.97680886742046,200,2.114541209],[120,-53.56891180670095,144,2.7921562079999998],[121,-46.521736741326094,115,1.8278485],[123,-28.07461997495227,38,2.342076417],[125,-24.67017123176754,13,2.178619958],[128,-0.36217545857567757,3,2.250892417],[129,-0.32475948667638477,2,2.096980416],[130,-1.525239667898859e-8,0,2.110532583]],"full_arcs":13788,"heur_calls":130,"instance":"XTW-n129","iterations":130,"labels_exact":1768998,"labels_heur":1653167,"lp_bound":21761.22520888647,"misprices":13,"miss_count":0,"misses":[],"n":128,"purges":7,"status":"optimal","strategy":"full+label_v2","t_exact":31.327572708999995,"t_heur":1.2972091579999998,"t_lp":1.8740557450000004,"t_reduce":0.0011833669999999998,"t_total":34.526033167,"trace":[[0.001041334,178778.0],[0.007409834,118245.0],[0.0138115,105181.99999999997],[0.021889709,65112.5],[0.031334042,51307.38461538461],[0.044401959,42711.42857142857],[0.052227375,42206.50000000015],[0.061877292,35037.0],[0.07236825,34615.084880463895],[0.081451334,34231.93758596973],[0.095139959,34017.599028098506],[0.109124667,32605.213663890998],[0.12310125,31825.580876648084],[0.146844,30196.447346869198],[0.165939042,29669.216412567308],[0.180760709,29420.005678134283],[0.203537792,29053.61246501422],[0.246377459,28320.01020319629],[0.281553042,27815.14204333653],[0.313492167,27627.18827608397],[0.35122075,26960.40644121841],[0.383844584,26777.20008702519],[0.420926042,26494.482750728017],[0.453045209,26270.65391250162],[0.496541292,26066.698215539232],[0.543181459,25778.391118478055],[0.586697167,25660.606063959112],[0.633922959,25494.505896104933],[0.659086709,25262.94189067828],[0.684903375,25024.624905680266],[0.715475292,24850.409727163962],[0.74497375,24793.685641688666],[0.77115375,24661.588389165747],[0.801821709,24510.196041659787],[0.834955167,24446.197766254812],[0.87092375,24305.559784655725],[0.903677459,24148.13536904803],[0.930921417,24063.00334133673],[0.952824792,23961.49271133587],[0.992877292,23865.028750807218],[1.022142917,23780.37561638618],[1.048226167,23709.364469403838],[1.075138292,23616.109003637626],[1.12253625,23408.24909955745],[1.158349209,23245.345408839417],[1.215531834,23052.303593287008],[1.246208709,22985.101868895923],[1.265451417,22962.106930168724],[1.30517475,22886.5457929001],[1.343397417,22823.992320711004],[1.384739292,22765.592890008],[1.416558959,22720.478322400144],[1.447101709,22697.492922578735],[1.475510834,22675.11620885581],[1.514235875,22651.81984714857],[1.573545584,22628.361215530313],[1.5892262499999998,22628.361215530258],[1.6088650420000001,22627.64754248312],[1.6356450420000002,22616.005680196893],[1.666941167,22586.624885852332],[1.701230417,22562.93009086985],[1.73439825,22546.062468314776],[1.7642229999999999,22527.57029887353],[1.783454417,22524.89687688929],[1.8083588750000001,22520.418729804303],[1.823963,22519.886070116034],[1.848183334,22512.377922009455],[1.8635896669999998,22512.267772319105],[1.8773690840000001,22512.267078853536],[4.542976542,22349.005968516936],[4.577800167,22324.285398120635],[4.607473542,22318.18304178777],[4.629350375,22314.63643784523],[4.6687161249999996,22310.570789205587],[4.6911015,22288.317850578962],[4.710152834,22286.81148671895],[4.733108709,22264.939596621967],[4.76064725,22245.3725492834],[4.784794334,22236.73138170138],[4.815677084,22202.48916838358],[4.83679975,22194.875157664614],[4.849758584,22194.714292131484],[4.877310375,22176.04298062002],[4.902007834,22124.945339999478],[4.925971209,22118.607557004278],[4.948431875,22116.50021224418],[4.9681265,22107.43033361657],[4.988732042,22104.2749146588],[5.005459417,22103.34640683186],[5.022806459,22102.060067482125],[5.04585175,22087.362175911283],[5.064298709,22086.024931101732],[5.080036709,22085.74303934899],[5.100097667,22079.04017077306],[7.163737584,21992.68900105858],[7.218138584,21977.921149759517],[7.237375792,21970.500964695846],[7.258717459,21969.77522501276],[7.27873075,21965.0347873998],[7.293751917,21963.79455215704],[7.304508125,21963.754347701306],[7.318269084,21963.455899943005],[7.332673375,21963.35395843236],[7.347559917,21963.35395848491],[9.874160417,21920.67424502382],[9.887682709,21920.275487841966],[9.900998292,21919.605237618438],[9.920618334,21910.24550333979],[9.936167584,21908.487707590113],[13.213535375,21868.81860512601],[13.229453875,21867.529084264574],[13.241484334,21867.499005380625],[13.262657417,21865.899922904136],[13.277194125,21865.713698257918],[13.29438975,21863.38635325527],[16.577091917,21833.669993132906],[16.590494834,21832.949656209224],[16.602885417,21832.79503856834],[18.746893709,21792.97574554896],[18.76411975,21792.05186686604],[21.584535042,21769.734591911125],[23.436847875,21763.732475544297],[23.448926959,21763.65448652415],[25.809250334,21761.627675266223],[25.820184084,21761.627675266194],[28.013383459,21761.23011304834],[28.024785,21761.23011304835],[28.035469959,21761.23011304837],[30.297237084,21761.227542954744],[32.407450917,21761.22520888647]]}


==> anc/wsp-cg/results/rep_ng8.jsonl <==
{"avg_reduced_arcs":5490.0,"bks":81129,"columns":3055,"exact_calls":3,"exact_log":[[20,-49.03125,19,0.001893625],[21,-45.839999999999804,14,0.001754],[24,-1.1368683772161603e-13,0,0.001829792]],"full_arcs":5490,"heur_calls":24,"instance":"XTW-n125","iterations":24,"labels_exact":8745,"labels_heur":64789,"lp_bound":81011.00000000001,"misprices":3,"miss_count":0,"misses":[],"n":124,"ng_avg_size":8.0,"ng_wasted":0.3859447004608295,"purges":0,"status":"optimal","strategy":"full+ng8","t_exact":0.005477375,"t_heur":0.020190251,"t_lp":0.04204866799999999,"t_reduce":0.00011437699999999999,"t_total":0.072889375,"trace":[[0.003170125,211708.0],[0.005339542,165521.0],[0.007166833,128027.25],[0.008869292,111967.0],[0.012236667,87254.5],[0.014253208,86507.875],[0.016307333,85942.12500000023],[0.019168458,84806.8911290326],[0.023573125,83988.33999999981],[0.026110542,83950.26136363631],[0.031104417,83374.96491228072],[0.035473125,82341.8125],[0.039684042,81531.6250000001],[0.043786375,81236.625],[0.046386083,81165.8846153846],[0.049828167,81093.27777777775],[0.05384625,81047.6935483871],[0.056159125,81024.93548387098],[0.057995583,81021.1875],[0.059632875,81020.5625],[0.063200292,81020.12000000002],[0.067332625,81011.0],[0.0688035,81011.00000000001],[0.070217333,81011.00000000001]]}
{"avg_reduced_arcs":16250.0,"bks":27220,"columns":4468,"exact_calls":14,"exact_log":[[105,-159.25394162452164,200,0.129327042],[116,-137.60515466971583,200,0.090967375],[119,-125.7588035350094,200,0.116453042],[126,-76.23730670906286,200,0.10118625],[129,-47.180681065415115,200,0.140726542],[133,-37.235063147864764,153,0.100549917],[137,-24.452627202309287,118,0.107006458],[142,-27.555600814666093,38,0.100554333],[143,-9.681934317957598,16,0.100343208],[144,-6.323910588492396,9,0.09891175],[145,-3.000000001024148,6,0.1085445],[147,-3.65144996159745,3,0.110036125],[148,-0.6032837808144791,3,0.121968917],[149,-1.1254996934439987e-11,0,0.09977625]],"full_arcs":16250,"heur_calls":149,"instance":"XTW-n157","iterations":149,"labels_exact":368850,"labels_heur":1430120,"lp_bound":26876.917229729726,"misprices":14,"miss_count":0,"misses":[],"n":156,"ng_avg_size":8.0,"ng_wasted":0.1565934065934066,"purges":8,"status":"optimal","strategy":"full+ng8","t_exact":1.526350125,"t_heur":1.2525770059999999,"t_lp":1.6699828319999999,"t_reduce":0.001508760999999999,"t_total":4.479018334,"trace":[[0.003154584,161956.0],[0.008866459,131737.0],[0.014767459,105145.0],[0.020967125,91800.0],[0.027550959,82852.0],[0.033654959,77080.0],[0.038494167,62080.000000000015],[0.044364875,54583.00000000001],[0.054070042,49715.79296875],[0.066451584,42724.56498194945],[0.078777125,40909.46710526317],[0.090036542,37892.62499999998],[0.103339834,36259.33967391305],[0.11546525,36227.0826558258],[0.130083,35669.41016260177],[0.143678542,35665.18888519503],[0.156457292,35439.326101928375],[0.170862709,35082.704570010035],[0.188631334,34252.99536421475],[0.204963125,33609.18694919697],[0.22820925,32543.084695955713],[0.25227525,32175.537157194485],[0.280271292,31871.36460228353],[0.303983292,31652.658918476198],[0.322570042,31594.244529188254],[0.340496334,31480.32016441259],[0.35413975,31409.134604249164],[0.3786695,31205.958694776513],[0.40151875,30920.45821215747],[0.426851084,30693.43829022922],[0.44852675,30572.9975289393],[0.46561525,30511.051109851673],[0.481260292,30335.0259417555],[0.507349625,30124.009761949263],[0.530623792,30020.122333401516],[0.55265775,29847.271586526287],[0.568353375,29794.13838857194],[0.592995875,29724.381252570074],[0.617613625,29675.93876234114],[0.637149834,29675.93876234115],[0.664629125,29605.91514511841],[0.690290334,29518.93903273991],[0.72211,29400.029394703033],[0.753170084,29299.583248741972],[0.770051875,29276.255421767797],[0.79721225,29077.734813905452],[0.815419959,29025.72385568305],[0.847686375,28978.103270389187],[0.881665084,28883.41500855978],[0.906017625,28780.944239952645],[0.9261505,28691.96350446265],[0.956714334,28651.43200666134],[0.999291542,28588.783667320964],[1.03813475,28528.154841070278],[1.075332167,28460.56475857889],[1.119638459,28286.55337219546],[1.149147667,28255.095864158055],[1.159485167,28255.095864158022],[1.183550625,28188.8128887256],[1.205979292,28100.928288379575],[1.233799209,28044.533201668466],[1.251302459,28025.183655612807],[1.276024084,28010.056454109836],[1.300320709,27971.02849562879],[1.333852584,27893.232662954633],[1.367149125,27841.0029335206],[1.386844959,27823.398448297627],[1.418461209,27790.938760690507],[1.43355625,27790.938760690176],[1.461117,27781.097558143363],[1.496212584,27722.265457821737],[1.5126118750000002,27713.08054640452],[1.543943125,27653.69542301761],[1.5802865000000001,27620.45606483227],[1.598811084,27615.280795810777],[1.639179667,27570.880610962286],[1.671685959,27532.393025719968],[1.708219292,27486.33810259936],[1.743998084,27418.26740439772],[1.754056917,27418.26740439772],[1.77485275,27379.897193763856],[1.805531625,27323.649109643597],[1.829148875,27308.060794247005],[1.8536542919999999,27291.63135126105],[1.88438025,27258.156907634217],[1.907921584,27191.45806331797],[1.9252329590000001,27188.93082977657],[1.958993667,27156.704714644293],[1.995821292,27130.42121878027],[2.030649042,27107.500699751807],[2.039813292,27107.50069975179],[2.050797792,27107.5006997518],[2.060758959,27107.500699751836],[2.089383292,27085.087736526722],[2.111211125,27079.628093827076],[2.134957834,27064.00012718949],[2.163748667,27048.67696221021],[2.194353792,27039.69754415332],[2.218908125,27028.976946250525],[2.242099625,27024.204459285873],[2.262236375,27023.4783238164],[2.280989625,27020.568772642764],[2.297741375,27020.19214757808],[2.308755417,27020.19214757805],[2.321153125,27020.192147576476],[2.468046667,27004.937419398735],[2.47964875,27004.60798993051],[2.494918334,27003.64532039065],[2.508207625,27003.510696656056],[2.52415825,26996.34019112988],[2.5365773750000002,26995.409709519558],[2.5690685,26987.89161332256],[2.579206209,26987.891613322554],[2.594692667,26987.891613322576],[2.605544417,26987.61613098955],[2.616219334,26987.571678219825],[2.722503542,26976.60420458597],[2.734043459,26975.171399008294],[2.743819167,26975.171399008275],[2.871504917,26975.171399008243],[2.885516042,26969.77442296538],[2.898196334,26969.280030290218],[2.91014725,26968.224244470293],[2.922451292,26963.199040800748],[2.934593875,26962.894887991093],[2.946074167,26962.892829052325],[3.071484792,26938.943617674315],[3.083444167,26938.401769851214],[3.096013667,26938.148349611944],[3.261115709,26915.80956269037],[3.278123625,26914.106006194485],[3.296655709,26911.994263314333],[3.3084545419999998,26911.977477720313],[3.438624709,26893.423911493028],[3.452743084,26892.874998544616],[3.464227042,26892.8632578234],[3.477282959,26891.18566824534],[3.603327417,26879.74385578176],[3.615252,26879.72106488215],[3.625915292,26879.721064882164],[3.6374940000000002,26879.721064882167],[3.648564292,26879.721064882167],[3.764401167,26878.496010825354],[3.876455084,26877.91500170291],[3.987232584,26877.71828005869],[4.107160209,26876.975707457546],[4.117960459,26876.975707457474],[4.238817334,26876.921222542707],[4.371455292,26876.917229729726]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2240,"exact_calls":14,"exact_log":[[69,-352.99448602734503,200,0.627123458],[81,-329.60412380554385,200,1.232199417],[87,-178.58165834227776,200,1.9805387909999999],[92,-105.36606550726015,200,0.97789925],[94,-115.38373190319976,200,1.6526895000000001],[98,-44.27747691148727,200,1.032512375],[103,-48.4198127652831,96,1.429103416],[106,-37.70465854220845,77,1.109685416],[108,-32.0958218608298,67,1.224412209],[109,-28.712180223565213,14,1.119294625],[110,-13.012023687392741,9,1.050002167],[111,-2.214658292081083,2,1.102952083],[112,-1.6760504199685329,3,1.115000042],[113,-1.425632945029065e-10,0,1.137864292]],"full_arcs":7858,"heur_calls":113,"instance":"XTW-n101","iterations":113,"labels_exact":1470759,"labels_heur":796804,"lp_bound":14137.870677656592,"misprices":14,"miss_count":0,"misses":[],"n":100,"ng_avg_size":8.0,"ng_wasted":0.22,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":16.791275751,"t_heur":0.509826381,"t_lp":0.6203319209999999,"t_reduce":0.0006673709999999998,"t_total":17.941751125,"trace":[[0.003154958,90008.0],[0.006727583,70978.0],[0.01003425,58109.500000000044],[0.013636875,48313.33333333333],[0.017312083,39660.0],[0.022501833,35017.599999999686],[0.027421541,29668.000000000025],[0.033743291,25559.54545454547],[0.041557041,22323.467105263157],[0.050943083,20386.3944337812],[0.057654,20138.661249548582],[0.065668166,19844.600425833964],[0.081308833,19275.17456726186],[0.088236166,19236.81685917444],[0.105794416,18768.58639818874],[0.118203875,18503.384487455085],[0.124703625,18420.03312278999],[0.142275416,17908.95214654799],[0.152265416,17850.980048013746],[0.163627958,17757.39605765765],[0.18259875,17482.22363625998],[0.200175583,17292.192667216685],[0.217496791,17001.870294698456],[0.231476791,16938.92001317536],[0.240469625,16898.294720308626],[0.256426083,16775.344793040706],[0.272922416,16615.43632153747],[0.289046958,16508.4688642482],[0.3070365,16331.61630840847],[0.323496125,16252.961052443176],[0.343234625,16204.960123809178],[0.3594775,15983.120467552237],[0.376474583,15864.839549185017],[0.391418,15808.080372478697],[0.406316833,15771.82322105772],[0.428518125,15562.587073402956],[0.443692041,15494.765171277424],[0.464786541,15372.835711619668],[0.483595708,15282.60028130719],[0.497946,15231.345897243513],[0.511384958,15201.214573964251],[0.5248455,15158.362849752604],[0.539130041,15095.676734494566],[0.552753333,15041.189021051252],[0.568895375,14914.721234122408],[0.582551333,14901.238546757553],[0.597681166,14837.076805860408],[0.611519291,14815.195510265748],[0.620574083,14805.822870664382],[0.6307915,14787.833611804652],[0.640606666,14751.407724082048],[0.651052958,14735.7287759602],[0.658348166,14731.201879160304],[0.66841375,14699.534160501385],[0.680927375,14693.300542276269],[0.686715458,14691.448733470192],[0.693819,14682.453011748255],[0.69966825,14682.219760804544],[0.705473333,14681.934603307971],[0.713332208,14661.954820215717],[0.728139458,14616.00743189245],[0.735406125,14592.526105186702],[0.744387583,14578.668532643365],[0.751488791,14572.414440658558],[0.761132375,14564.63121901091],[0.769982791,14553.380789207715],[0.777725958,14552.790146031579],[0.784572,14550.725805778098],[0.790334375,14550.72154954363],[1.432288375,14425.5048223865],[1.439615458,14425.433312171068],[1.447009708,14423.019892986551],[1.453486208,14422.214643287416],[1.459031708,14420.570722106459],[1.465030083,14420.570722106464],[1.469943166,14420.293174232704],[1.475511833,14419.634493131038],[1.482050833,14417.54046876204],[1.487519041,14417.529053449316],[1.4928045,14417.200575840185],[1.499035416,14416.641592996875],[2.742678166,14377.99197315026],[2.750813208,14374.253769943305],[2.7568815410000003,14373.851492892527],[2.762310958,14373.834875336257],[2.767325208,14373.834875336262],[2.773452833,14370.632363536943],[4.770365083,14319.067682479033],[4.777222958,14314.69445215638],[4.785229083,14312.545331951811],[4.792777666,14312.171366569319],[4.799124666,14312.15882965588],[5.794275625,14237.730400959557],[5.800489416,14237.6828238734],[7.469147125,14204.178767408976],[7.476068625,14204.155026368335],[7.482651958,14203.059801067797],[7.4896085,14202.707702630967],[8.540435666,14174.286056158326],[8.549015375,14174.28605615828],[8.556069041,14174.286056158278],[8.562153041,14174.286056158277],[8.570676458,14174.28605615829],[10.01387525,14144.95481637058],[10.018702625,14144.954816370155],[10.024977916,14144.95481637015],[11.145865416,14141.569408221438],[11.151472875,14141.569408221438],[12.384138916,14141.153911219148],[13.5113945,14139.040183955212],[14.568297625,14137.895337132399],[15.677674541,14137.87478991596],[16.799659416,14137.870677656592]]}
{"avg_reduced_arcs":2280.0,"bks":27573,"columns":1312,"exact_calls":1,"exact_log":[[12,-2.8421709430404007e-13,0,0.000433292]],"full_arcs":2280,"heur_calls":12,"instance":"XTW-n110","iterations":12,"labels_exact":1406,"labels_heur":16828,"lp_bound":27259.583333333332,"misprices":1,"miss_count":0,"misses":[],"n":109,"ng_avg_size":8.0,"ng_wasted":0.927916120576671,"purges":0,"status":"optimal","strategy":"full+ng8","t_exact":0.00043325,"t_heur":0.004915584,"t_lp":0.012151541000000002,"t_reduce":0.000039793000000000003,"t_total":0.018915084,"trace":[[0.000496875,83014.0],[0.001698875,46636.0],[0.003832375,33275.000000000015],[0.0057095,30210.300000000032],[0.008266084,28830.861111111117],[0.010689292,27918.916666666668],[0.012346084,27418.499999999996],[0.013898959,27325.500000000004],[0.014956875,27272.0],[0.0160845,27261.833333333332],[0.017086,27261.111111111106],[0.01813925,27259.583333333332]]}
{"avg_reduced_arcs":14621.0,"bks":14996,"columns":4119,"exact_calls":16,"exact_log":[[202,-57.65919832476993,200,0.760099959],[221,-45.91563081109308,200,0.658950958],[230,-29.00000000002163,200,0.587207042],[232,-21.96546288551224,110,0.540776208],[234,-16.44308737419641,118,0.770174083],[240,-12.85426385779698,65,0.521225375],[243,-3.7057374115711923,38,0.61795425],[244,-3.1774958376081486,18,0.559438875],[245,-2.628818127917725,12,0.578301542],[246,-1.133261931751008,8,0.578685709],[250,-0.9814949909479367,2,0.536809125],[251,-1.305029468166481,6,0.56963175],[252,-1.1777121246440174,2,0.568261042],[253,-0.8979219663790445,2,0.532293541],[254,-1.2241503653269774,5,0.608976583],[255,-8.242295734817162e-12,0,0.540019416]],"full_arcs":14621,"heur_calls":255,"instance":"XTW-n139","iterations":255,"labels_exact":1099609,"labels_heur":3465104,"lp_bound":13595.54645430814,"misprices":16,"miss_count":0,"misses":[],"n":138,"ng_avg_size":8.0,"ng_wasted":0.17805383022774326,"purges":18,"status":"optimal","strategy":"full+ng8","t_exact":9.528803499000002,"t_heur":3.9073819189999996,"t_lp":5.473484655999997,"t_reduce":0.002634133,"t_total":18.974174041,"trace":[[0.003195291,102282.0],[0.010757916,86302.0],[0.017348541,70607.33333333334],[0.026467541,47292.09999999868],[0.034640916,38514.64285714286],[0.043145458,28433.617647058654],[0.055386291,22947.800000000007],[0.066782583,22374.392241379268],[0.079538625,22188.58192740286],[0.095790208,21921.56273447256],[0.108082875,21921.562734472693],[0.126951791,21733.133388906466],[0.1417505,20881.30852325994],[0.159539125,20142.48743712252],[0.179482458,19974.546842208045],[0.199887958,19861.916112477407],[0.218513916,19624.367213449586],[0.234851041,19602.470343939418],[0.26161775,19590.46633896617],[0.28586325,19385.94909272969],[0.309625833,19279.021692946044],[0.335579791,19032.010607523644],[0.354879791,18768.387513547605],[0.378482083,18671.983136019993],[0.403319583,18582.78127837022],[0.424630333,18480.868082289846],[0.45128175,18305.827919209376],[0.484396875,18188.16790527251],[0.513060291,18119.89023688563],[0.548912833,17955.978320329978],[0.583894958,17828.729144403525],[0.61237075,17757.656237012798],[0.63483775,17691.201632398333],[0.663800708,17562.996440078186],[0.691173708,17502.61475168125],[0.7167245,17491.560279435027],[0.742840291,17474.537221733008],[0.781740583,17373.753394244977],[0.823658583,17313.149407763696],[0.858123916,17269.67273882205],[0.899819916,17193.02985235395],[0.934043208,17076.918450371228],[0.957386,17051.954933916644],[0.993166666,16955.499603240267],[1.012831375,16950.12168302765],[1.049960916,16844.694446108675],[1.084757916,16811.299222959253],[1.1254425829999999,16772.895707997475],[1.157149333,16751.073180251085],[1.198917375,16730.61763703518],[1.234687833,16701.670326965097],[1.269535125,16663.626227314642],[1.294670833,16643.678650109287],[1.3467894999999999,16539.541187989278],[1.379885458,16492.699996851192],[1.422224458,16392.297180537273],[1.4538245,16359.460424413735],[1.486679458,16335.499840815846],[1.538371833,16282.099113894554],[1.582071541,16234.104512719618],[1.635788791,16200.034594011377],[1.675139333,16169.09946412284],[1.7075583330000002,16141.418599668208],[1.7489707079999999,16110.77597212898],[1.7843284160000001,16090.113053856976],[1.8319759580000001,15990.629696405402],[1.8744889580000001,15948.537077616867],[1.91250975,15911.452584925593],[1.963859791,15836.399435195586],[2.007132416,15804.498268218988],[2.071599625,15740.362615949074],[2.111677833,15707.348869980053],[2.159385541,15671.91099190129],[2.190948625,15652.798833586685],[2.250450791,15559.025476424806],[2.2865840410000002,15541.891240069053],[2.325878291,15506.59272867303],[2.381183875,15448.930628623555],[2.416490208,15438.61284003519],[2.477420125,15375.567767250586],[2.536511625,15352.454236862939],[2.580710666,15328.98306414366],[2.621347541,15299.942484410225],[2.661540875,15280.057842116097],[2.700895833,15248.031203371838],[2.73511075,15230.589301376602],[2.781887833,15206.799437921596],[2.817838333,15199.669469680388],[2.869052083,15149.772886803168],[2.918641208,15136.616349137696],[2.9779164160000002,15112.652170509966],[3.020147,15071.189756944501],[3.066284041,15046.736309162072],[3.105874208,15035.523976227572],[3.1572549580000002,14998.738977334351],[3.197779458,14985.593077218538],[3.245908666,14974.03327569426],[3.306988416,14935.411643557469],[3.351358875,14921.697630783068],[3.409034708,14888.868967353175],[3.465271625,14854.86514341484],[3.5134495,14825.71219429699],[3.552788833,14816.70993937919],[3.584479041,14813.979568028275],[3.635256166,14796.696693792472],[3.673475041,14784.339741075477],[3.717164875,14778.927488030398],[3.789523958,14730.982920654067],[3.859325916,14688.760390088415],[3.917958708,14654.518263678929],[3.972413166,14643.327725166715],[4.01693275,14634.08376808292],[4.060760708,14614.450186717882],[4.099500916,14609.392304310752],[4.154537416,14593.434509784494],[4.211671625,14517.140550639373],[4.2428817500000005,14507.263331294289],[4.31015975,14478.424493031753],[4.3606275,14467.45728138646],[4.406493208,14456.464922704436],[4.473514875,14440.513366310808],[4.518107083,14422.619865800196],[4.558706083,14415.460084341772],[4.610358125,14376.21523997093],[4.647376541,14359.467854404085],[4.681225166,14354.519699062956],[4.748814375,14302.699161279332],[4.79546825,14273.73268492669],[4.827892083,14273.729943182676],[4.89801725,14227.267681044086],[4.963476916,14190.940083858555],[5.007900333,14167.3096826699],[5.055350291,14158.082670036583],[5.10207875,14150.94569970134],[5.150828833,14141.021560130368],[5.199036916,14114.891874463172],[5.261974166,14080.241926509942],[5.309747291,14062.968911095999],[5.351088333,14051.124434813055],[5.37029675,14051.124434813086],[5.435213708,14037.34178019996],[5.479412,14023.173477328239],[5.49745725,14023.17347732483],[5.53930875,14015.726198321268],[5.586317833,14010.016399091965],[5.635041875,14000.674345377804],[5.674856208,13995.916789997187],[5.732694875,13970.095773932062],[5.78693325,13955.636299281283],[5.842426166,13940.751162064362],[5.901366916,13935.950925080382],[5.940594541,13915.625919909082],[5.967761625,13913.222831307445],[5.998189708,13912.127429722139],[6.036838791,13900.97208289262],[6.07899725,13894.328524745015],[6.133295375,13873.035766098212],[6.178020791,13857.28532173755],[6.226767541,13842.098929235797],[6.282076166,13828.260056538345],[6.31324275,13826.55525211236],[6.358280083,13816.748135132932],[6.384409,13815.593651397543],[6.436083416,13804.365373534745],[6.5008535,13796.436140292366],[6.544047041,13780.178795485786],[6.583313791,13768.118461165299],[6.618984125,13765.863905664844],[6.6697555,13748.526868365365],[6.697097125,13745.17727167367],[6.736251416,13740.156477364648],[6.812774625,13726.70441348085],[6.833772958,13726.704413484993],[6.852930083,13726.704413484971],[6.875995583,13726.624013549848],[6.914162708,13723.802902102836],[6.954396708,13715.453691220713],[6.988135625,13714.024643824412],[7.026044083,13708.930576114082],[7.069113416,13705.631012626383],[7.119013125,13699.017451318701],[7.1722135,13685.358124079743],[7.214495875,13681.640424599393],[7.259376125,13677.439283690588],[7.27805,13677.439283658288],[7.297016791,13677.439283657079],[7.328316958,13675.911495842967],[7.3584265,13674.906555473774],[7.391963083,13672.367526179676],[7.412161916,13672.306947073199],[7.453787375,13666.404966851356],[7.497757791,13663.640262913616],[7.526749833,13662.396537374265],[7.5504064159999995,13661.830646776705],[7.577274458,13661.439359156977],[7.604715,13660.081309653755],[7.630631791,13659.225084924556],[7.655326625,13659.148617239],[7.679650666,13659.125436897688],[7.701427,13659.080057124937],[7.726243166,13659.048136281308],[7.745586208,13659.048004397588],[8.566713166,13645.090319593797],[8.649416583,13641.439920268427],[8.675337625000001,13641.439920268413],[8.707325208,13641.356953260241],[8.766882375,13638.31393707738],[8.793954833,13638.313937077472],[8.816770041,13638.313937074763],[8.844537208,13637.348248957427],[8.863090833,13637.103864189312],[8.889666333,13635.58752721446],[8.918059833000001,13633.725809791858],[8.956319708,13629.620638207938],[8.982774958,13628.518023798155],[9.002993,13628.291120175461],[9.0257475,13628.116515424277],[9.054795833,13623.441335388325],[9.079552666,13623.256656576263],[9.101971875,13623.12578006623],[9.12725525,13622.722389987111],[9.833589916,13614.12514145325],[9.87466075,13612.789735767845],[9.91272075,13610.634961049498],[9.9401225,13609.380495164904],[9.971841166,13608.967120647212],[10.005495916,13607.834320854536],[10.029366791,13607.831654387159],[10.05020325,13607.831537312815],[10.0716965,13607.828501981721],[10.710965166,13602.721353578561],[10.732579916,13602.713583573865],[11.3141655,13599.779151600811],[11.336918791,13599.778488293086],[12.167902166,13597.309254228874],[12.203174625,13596.97254522063],[12.229522291,13596.97254522054],[12.254665958,13596.97005864628],[12.284976166,13596.752607568065],[12.312874916,13596.749712704432],[12.871650541,13596.239685169896],[12.902011208,13596.2369634315],[12.9267255,13596.23696343144],[13.578566333,13595.786152774013],[14.171112291,13595.71695882499],[14.779658458,13595.642987325564],[15.388037416,13595.619909567493],[15.410346791,13595.619909567456],[15.43528975,13595.61899830321],[15.458318041,13595.61899830317],[16.023571375,13595.59270581601],[16.619848166,13595.573710086746],[17.2210855,13595.570355435337],[17.782958625,13595.557993847326],[18.419148291,13595.54645430814]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3756,"exact_calls":14,"exact_log":[[138,-96.34756301249797,200,0.813123708],[151,-52.472608536932626,200,0.896413833],[172,-28.355768468166843,200,0.638899],[178,-27.768279176943338,200,0.4966395],[180,-19.3456025488249,200,0.593591833],[184,-17.29006993840443,200,0.39613025],[187,-10.18144331901101,148,0.462592166],[196,-180.2457062923321,200,0.480659625],[198,-16.56080357455997,200,0.499613458],[201,-6.915275123654851,103,0.537094416],[203,-7.000000000000739,93,0.375819458],[204,-2.5481481481481296,20,0.569690417],[205,-1.0000000003498712,5,0.487210625],[206,-3.637978807091713e-12,0,0.464802083]],"full_arcs":18988,"heur_calls":206,"instance":"XTW-n162","iterations":206,"labels_exact":861097,"labels_heur":2724984,"lp_bound":19221.578353913086,"misprices":14,"miss_count":0,"misses":[],"n":161,"ng_avg_size":8.0,"ng_wasted":0.33717834960070986,"purges":11,"status":"optimal","strategy":"full+ng8","t_exact":7.712279208999997,"t_heur":2.9960424480000016,"t_lp":4.373349721000006,"t_reduce":0.002716204,"t_total":15.128721375,"trace":[[0.001312625,121538.0],[0.008326708,107903.99999999999],[0.016233583,97324.0],[0.023799,85325.0],[0.031458833,73844.0],[0.039951125,59805.25],[0.051115583,55205.444444444445],[0.065423875,46697.79999999999],[0.076296,44337.666666666686],[0.092298,42002.000000000015],[0.103679042,40271.08333333334],[0.119414458,37300.166666666664],[0.134096167,35339.916666666955],[0.155732375,34453.679018964634],[0.172919583,34011.82377576262],[0.19211375,33716.66983122363],[0.214690667,32963.85454190414],[0.236693667,32615.959291979354],[0.259615875,32541.578539914],[0.288800667,31590.53747174353],[0.329443833,31294.098204444585],[0.368680458,29265.078661861015],[0.402769083,28671.551682069145],[0.44073525,28374.741693850116],[0.470421167,28185.71777327946],[0.515666,27777.169410084665],[0.5434095,27502.748279755444],[0.576303292,27165.265738625898],[0.6116855,26828.701571105576],[0.651508,26507.46505974808],[0.692466708,26139.88157904949],[0.734662167,25864.16799884382],[0.769411375,25751.45364222902],[0.808071,25635.794651743377],[0.864323958,25423.131473343048],[0.918818542,25091.706405646117],[0.961116292,24943.112063508517],[1.007575875,24668.312902675527],[1.050498042,24548.852327454228],[1.087840333,24479.45327001003],[1.1266877499999999,24347.882914244667],[1.1839895,24154.92242929898],[1.2530302500000001,23790.196587162085],[1.309661833,23718.83686301354],[1.365248625,23650.40908399039],[1.433161708,23516.69361123455],[1.4920425,23352.263146910915],[1.551058375,23282.08264344343],[1.59159,23183.35062128932],[1.629966458,23143.623433485645],[1.6804328750000002,23002.88225372261],[1.716589458,22951.20406905758],[1.750839333,22902.242193774637],[1.8050063330000001,22756.93905460758],[1.850764625,22712.90756769154],[1.9068699580000001,22611.158488442743],[1.9551868749999999,22589.062983102773],[2.027944917,22451.124905186203],[2.097867,22355.333174009247],[2.180428083,22231.73616860279],[2.221835708,22172.14366209764],[2.260794083,22102.877501576564],[2.333602667,22022.918842523923],[2.375343542,21994.824741756678],[2.4216221669999998,21912.55802510118],[2.471941208,21828.88152853601],[2.517638958,21793.716472119402],[2.552714167,21775.614690492184],[2.633753708,21682.42559040829],[2.680610042,21658.494692835135],[2.754558167,21458.09100381516],[2.824949583,21339.579655926744],[2.868981042,21285.60386548916],[2.9227955,21215.1574260968],[2.968249417,21183.961595769302],[3.027514125,21104.04958774158],[3.070695917,21056.12892367618],[3.13190625,20947.49284468519],[3.187486792,20893.497881177515],[3.248541458,20836.925354855397],[3.294592875,20782.344996643722],[3.356161125,20653.110746217164],[3.413590792,20606.525489204472],[3.457031583,20586.091077539295],[3.503679,20500.378149508208],[3.536324375,20485.216897228816],[3.581383667,20451.033554036574],[3.601501375,20451.03355403669],[3.651371417,20368.51941536032],[3.678464042,20363.781610466856],[3.724208667,20310.55687654462],[3.767216667,20281.887316723198],[3.84909125,20231.994801258752],[3.916650708,20196.612201324508],[3.980771458,20173.269672010272],[4.053778042,20108.736869166765],[4.113075333,20070.398128379016],[4.146443792,20064.085329595797],[4.202871083,20017.19004417582],[4.253988542,19948.510944866513],[4.280322125,19946.85289398276],[4.334684333,19877.488618396965],[4.398057083,19839.22419976356],[4.460932208,19771.198279723827],[4.512672042,19755.965771705134],[4.555787125,19732.22592356289],[4.609462958,19706.983114221017],[4.665805625,19675.89058790101],[4.712911417,19658.022018577874],[4.745955917,19642.61626640666],[4.798243458,19579.667084882167],[4.843468,19531.88548427643],[4.882690417,19504.686521097534],[4.921203667,19472.297070263467],[4.963480917,19463.321123905876],[4.99799225,19455.508554897013],[5.044287958,19448.795945313483],[5.093215042,19431.649332003282],[5.1588745,19407.865444318653],[5.223551708,19383.636071132787],[5.273563708,19368.354760477472],[5.292581583,19368.35476047741],[5.319796625,19359.587135269514],[5.362639708,19340.857844970407],[5.389004208,19333.343983948194],[5.416857875,19329.307644487864],[5.44768125,19321.380871450943],[5.478492292,19313.449698198936],[5.5062925830000005,19311.706382412332],[5.53845825,19310.593135290655],[5.564109125,19310.340626420064],[5.590390583,19309.80730719408],[5.61657125,19309.673266121306],[5.6410994169999995,19308.75201613046],[5.6678619999999995,19308.658562555414],[5.694178667,19306.54975226001],[5.714184833,19306.255560035475],[5.733455708,19306.188453797702],[6.578978917,19298.219897730272],[6.614854083,19295.76727161419],[6.6534133749999995,19293.552684881826],[6.67911,19292.212523261755],[6.710528292,19288.98647072802],[6.7430073329999995,19285.736222504784],[6.770683417,19285.530099698226],[6.801114583,19284.775640074262],[6.834926583,19282.637905803316],[6.859495958,19281.8710742961],[6.886292208,19281.85905958867],[6.908667083,19281.859059588536],[6.931246542,19281.667150411697],[7.867244417,19262.896980428268],[7.894833208,19262.582379599982],[7.925281583,19260.875719064905],[7.953217625,19259.578583736366],[7.995506917,19259.56023715454],[8.012526167,19259.560237154572],[8.031989625,19259.56023715453],[8.052602042,19259.560237154525],[8.093686292,19259.56023715459],[8.112302125,19259.56023715461],[8.137511292,19259.281403610687],[8.15897225,19258.992062596073],[8.182026208,19258.955894631756],[8.208740792,19257.62704834439],[8.230553708,19257.582793185782],[8.255110417,19257.442617956323],[8.279317708,19256.72269606195],[8.301589833,19256.261943381294],[8.319920167,19256.251577135186],[8.338630208,19256.235770558418],[8.356980417,19256.2158590975],[9.02619975,19254.046444986183],[9.05293125,19253.596498297455],[9.074510458,19253.564764584004],[9.094931292,19253.431659512953],[9.11586175,19253.390419862553],[9.135037292,19253.387896353222],[9.662202792,19252.430705959894],[9.679315042,19252.430705959978],[10.318154083,19232.214466079815],[10.338982125,19232.206908162825],[10.358137792,19232.20690816278],[10.381773125,19232.20690816278],[10.814020167,19229.85304084343],[10.835413417,19229.773769870382],[10.859315,19229.648201816868],[11.362561708,19226.30511775609],[11.379478,19226.30511775609],[11.395515458,19226.305117756103],[11.415737458,19226.30511775609],[11.431893292,19225.77611588996],[11.44920475,19225.766541181954],[11.466857,19225.6752379473],[11.484573625,19225.67523713189],[11.502282167,19225.675237131887],[12.000107167,19225.675237131887],[12.019412458,19225.67523713183],[12.543570583,19224.603745776152],[12.561033542,19224.268008701256],[12.579695583,19224.268008701518],[13.140741875,19222.652305190666],[13.157663958,19222.65150525149],[13.554327958,19222.43138469451],[14.144981708,19221.59257369657],[14.650933958,19221.578353913086]]}
{"avg_reduced_arcs":9689.0,"bks":14623,"columns":2756,"exact_calls":8,"exact_log":[[69,-73.82550870308341,200,0.17992025],[77,-78.57908366534642,200,0.168458542],[82,-32.41885702907277,142,0.187343667],[86,-14.0,29,0.119169666],[88,-2.456896551788688,6,0.126709708],[89,-0.6666666666688457,4,0.115402916],[90,-0.6666666666673109,6,0.115941333],[91,-1.9610979506978765e-12,0,0.115222959]],"full_arcs":9689,"heur_calls":91,"instance":"XTW-n115","iterations":91,"labels_exact":264912,"labels_heur":639586,"lp_bound":13746.642857142857,"misprices":8,"miss_count":0,"misses":[],"n":114,"ng_avg_size":8.0,"ng_wasted":0.15037593984962405,"purges":6,"status":"optimal","strategy":"full+ng8","t_exact":1.128168166,"t_heur":0.5219086320000001,"t_lp":0.906794586,"t_reduce":0.0007332969999999999,"t_total":2.573587625,"trace":[[0.000523041,83778.0],[0.005116041,47123.0],[0.008708083,35606.5],[0.01315225,30404.666666666664],[0.0186585,23229.666666666668],[0.023734541,23056.71098265895],[0.030456083,21455.092592592602],[0.038849333,19957.64393939394],[0.046794625,19474.172619047593],[0.0552905,19291.37162367223],[0.06882525,19009.884194053237],[0.078951166,18543.502413470873],[0.09814675,18064.343833009905],[0.117039458,17753.565035804448],[0.138451208,17409.746484049712],[0.156189875,17101.47220023481],[0.176881458,16891.88908560697],[0.191994833,16708.582824808775],[0.206828958,16561.16463887397],[0.217646541,16529.566551142285],[0.253693291,16296.639990532316],[0.311224541,16252.004599980659],[0.335625625,16128.503288740827],[0.358821333,15966.802851544666],[0.382772916,15883.203736718007],[0.400736833,15655.360246824399],[0.416676125,15596.688559669501],[0.438972833,15476.719424742254],[0.460117333,15236.112305985063],[0.487418,15146.242720544038],[0.511034125,15066.799244880503],[0.54003875,15003.264325124279],[0.569387666,14884.858751289215],[0.588887416,14759.322460811642],[0.612327083,14696.692598666357],[0.636134416,14600.641399056341],[0.656900708,14491.17139584834],[0.679213041,14368.089173755568],[0.698900333,14311.561872011023],[0.718074,14292.163839212708],[0.746671833,14202.904011244553],[0.768644875,14170.560442608166],[0.788937791,14142.662417092475],[0.809716916,14108.165347934622],[0.825318291,14089.593466974593],[0.8500295,14001.845570487418],[0.874995625,13977.493325193334],[0.894941416,13960.20167025565],[0.914449708,13946.46891829611],[0.933999083,13936.334189523977],[0.953827666,13920.46687095716],[0.961058458,13920.466870957463],[0.972201166,13920.466870957449],[0.986133916,13915.63958097249],[1.00399275,13879.046227206056],[1.018722458,13870.891317016305],[1.038847083,13863.697017455806],[1.054076208,13859.739768802589],[1.070220416,13845.34836409452],[1.087676625,13837.464412787836],[1.099957958,13836.689028997593],[1.114669333,13836.494468664487],[1.130161916,13835.565687336219],[1.14135775,13834.561758156646],[1.15350025,13834.414096092712],[1.164464166,13834.342627910031],[1.17624325,13833.272300469578],[1.188876125,13832.19335221206],[1.198260791,13832.169342976225],[1.398418666,13779.420574631162],[1.407594875,13779.420574631145],[1.425033166,13772.67479674796],[1.434279875,13771.56226641789],[1.443975916,13771.499601593621],[1.45170325,13771.49960159362],[1.459389708,13771.13059760955],[1.466663375,13771.130597609565],[1.6531780409999999,13761.671248568155],[1.663513375,13761.659847832327],[1.6723514160000001,13761.604020979024],[1.682394,13759.639187574674],[1.689640416,13759.639187574678],[1.891989625,13753.333333333416],[1.906245916,13747.410447761196],[1.9153865410000002,13747.410447761198],[1.926793041,13747.410447761204],[2.056237041,13746.76724137931],[2.064112791,13746.767241379306],[2.201465791,13746.642857142919],[2.328922625,13746.642857142862],[2.452842625,13746.642857142857]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3869,"exact_calls":11,"exact_log":[[102,-202.80622090614588,200,0.4452155],[112,-138.67029237043175,200,0.415760041],[119,-102.28382591965169,200,0.491160542],[121,-109.13476711464887,200,0.359013541],[129,-73.89804491757718,157,0.421454209],[132,-24.325514769748224,85,0.388743208],[135,-22.01867089471125,71,0.678825834],[137,-8.154327088366301,43,0.426153],[139,-3.2497357605448087,21,0.335792625],[140,-1.8200104186919361,13,0.30418125],[141,-1.421335582563188e-8,0,0.3053205]],"full_arcs":12693,"heur_calls":141,"instance":"XTW-n143","iterations":141,"labels_exact":858065,"labels_heur":1575689,"lp_bound":25057.68961355874,"misprices":11,"miss_count":0,"misses":[],"n":142,"ng_avg_size":8.0,"ng_wasted":0.27867203219315895,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":4.571619417,"t_heur":0.8783526190000001,"t_lp":2.5371379089999997,"t_reduce":0.0014589579999999993,"t_total":8.013803,"trace":[[0.000747167,221780.0],[0.005794583,166926.00000000003],[0.012285583,126458.00000000001],[0.01950325,90633.0],[0.026208542,68410.00000000001],[0.035966833,55853.80929264909],[0.044575583,51869.93498100868],[0.055284833,47256.81828442439],[0.066088208,44605.37683733766],[0.078601208,43152.944161513275],[0.094110167,39994.59274823408],[0.106306917,39542.98457342738],[0.122929417,38305.98599287985],[0.138464125,38125.922304768574],[0.155002167,36229.554972252394],[0.171412417,35768.93538382932],[0.183864333,35567.099298613015],[0.208663083,35387.13635407839],[0.2307385,35022.872535667455],[0.248679292,34743.1640851601],[0.269296792,34616.19908268374],[0.295912208,34571.24156601975],[0.30293075,34571.24156601978],[0.315949,34454.442242599005],[0.344500625,34068.02925785946],[0.375763208,33708.8360689118],[0.412006875,33211.91678398803],[0.442038417,32994.21391282366],[0.473928625,32877.38341198262],[0.504802375,32417.708010546],[0.566475875,31968.684367629812],[0.59649675,31661.36319360127],[0.623305,31416.280002833326],[0.648777667,31209.556340372215],[0.684280792,30890.345322033198],[0.740175917,30489.74559302627],[0.78960675,30305.45531491104],[0.8487015,29850.185478016916],[0.8949545,29626.83018949466],[0.9336445,29489.82680815406],[0.982897958,29241.338291390188],[1.012795792,28986.341150767374],[1.044329042,28709.48129706479],[1.083757792,28409.56742568404],[1.119142125,28205.893525074454],[1.152324708,28087.373543681533],[1.168518,28040.679286051545],[1.196128292,28011.99019710989],[1.233453708,27867.760972497428],[1.279263625,27684.81604044486],[1.33543025,27493.40630902775],[1.36696475,27304.619062989597],[1.401506792,27041.297080614022],[1.429672458,26885.818023057527],[1.455004625,26784.273218600993],[1.496441542,26692.919933620524],[1.5308394170000001,26582.006365798497],[1.575981667,26417.71378518727],[1.608302208,26373.28621519713],[1.634895583,26361.56541273391],[1.6830580419999999,26284.045118763104],[1.716949167,26254.48414207825],[1.748934208,26178.6956184412],[1.771102708,26134.724959682488],[1.7916651670000001,26104.74989926039],[1.825599333,26073.700803081334],[1.8684213330000001,26017.08571814056],[1.9119220000000001,25938.745121066775],[1.951414792,25882.011515691323],[1.993045375,25845.040576040738],[2.024026458,25793.836524947466],[2.0569773749999998,25760.123829247706],[2.085640833,25714.708464163603],[2.117138958,25643.583386396243],[2.144911875,25585.887567473892],[2.17425425,25541.555839844987],[2.195075625,25517.302736379632],[2.223536208,25493.084858867573],[2.251393417,25463.536825978255],[2.28518375,25445.045015042077],[2.320371,25415.476115395337],[2.343855125,25400.380124296444],[2.3672525,25363.092545921456],[2.4024437499999998,25342.429446924],[2.433994125,25310.870016871824],[2.4619435,25303.471205204412],[2.485243417,25292.126348382775],[2.504134042,25285.127994397062],[2.524389042,25279.049106252864],[2.543477792,25269.49505325681],[2.566651458,25263.019921108335],[2.587093958,25260.132783719222],[2.6139165,25247.916405751745],[2.629852208,25246.818672020047],[2.64738375,25240.87718136416],[2.666715917,25238.479752246803],[2.684825917,25235.464853701596],[2.7210164580000002,25233.195332582687],[2.730420542,25233.195332582596],[2.746937833,25232.007471821085],[2.756227833,25231.796833474455],[2.765264583,25231.788475255256],[3.244973833,25186.206695316254],[3.25679825,25185.355853604968],[3.27350925,25183.68874469619],[3.286555583,25180.842391028687],[3.304403542,25172.142261365017],[3.316284208,25172.12958911946],[3.330067,25170.668936696093],[3.340441,25170.508899284723],[3.350949375,25170.41323009488],[3.360418625,25170.38244546352],[3.80969625,25132.410873456018],[3.830491583,25124.322161874003],[3.84253525,25124.166626819806],[3.855831125,25123.678320287974],[3.8696013750000002,25122.720307678548],[3.883841708,25121.66295539775],[3.893554333,25121.66295539771],[4.40880225,25114.633983411786],[4.418466625,25114.616258250087],[4.813140292,25091.908602645562],[4.823920083,25091.87903930336],[4.839712417,25090.552100529847],[4.852143708,25090.028001596773],[4.862407,25090.025375244386],[4.875781958,25089.807499786817],[4.888523208,25089.755169915516],[4.8993715,25089.755169915545],[5.354666042,25070.712977917865],[5.367374917,25070.51156814078],[5.379571583,25070.505529353773],[5.800412125,25065.731386223946],[5.819201625,25064.71170782032],[5.832811958,25064.711080502468],[6.544970292,25058.983967759723],[6.554807333,25058.98396776093],[7.0057765,25058.154026168686],[7.02390725,25058.154026168693],[7.3798393749999995,25057.697827458],[7.702566042,25057.68961355874]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3882,"exact_calls":11,"exact_log":[[53,-298.1726618705038,200,0.849114458],[59,-117.11764705882081,200,0.34852875],[67,-70.55867928184693,200,0.57065],[71,-61.44393457136266,200,0.768325083],[78,-208.0416666666664,200,0.903723792],[85,-33.529661697872996,180,0.650807292],[90,-24.5,39,0.739826167],[91,-11.541888224626177,22,1.051686584],[94,-4.576191517260895,13,0.604476625],[96,-4.000000000000114,3,0.597721916],[98,-2.3874235921539366e-12,0,0.609880375]],"full_arcs":9958,"heur_calls":98,"instance":"XTW-n172","iterations":98,"labels_exact":806636,"labels_heur":797760,"lp_bound":21202.97136181897,"misprices":11,"miss_count":0,"misses":[],"n":171,"ng_avg_size":8.0,"ng_wasted":0.41604010025062654,"purges":3,"status":"optimal","strategy":"full+ng8","t_exact":7.694739791999999,"t_heur":0.332450334,"t_lp":0.925194495,"t_reduce":0.0009524580000000001,"t_total":8.968647791,"trace":[[0.001289833,132610.0],[0.00650775,107939.0],[0.011193041,66898.75],[0.017097041,49915.0],[0.022584208,40413.5],[0.0302145,34107.174603174615],[0.036541,33045.600000000035],[0.042143583,32291.95863095253],[0.049790708,29913.244633631788],[0.059468833,28771.132386363417],[0.071421375,27099.714709595948],[0.083345458,26284.184492282093],[0.106034375,25681.956252115055],[0.120507291,25287.548916068903],[0.135700708,25199.10162723073],[0.14762275,24977.429555545394],[0.158639666,24882.057372047835],[0.179520416,24697.90755367791],[0.198834416,24598.355178227845],[0.221940416,24356.46633744129],[0.25297575,24278.139273174605],[0.289268083,24128.0929968063],[0.322715625,23496.191115446927],[0.349964208,23276.298791176745],[0.3843525,23113.301077394237],[0.409696833,23012.8478956105],[0.4296655,22888.324928323636],[0.451176625,22811.06152907668],[0.470802666,22742.060176218347],[0.502602166,22519.13589160558],[0.5276365,22398.66097913718],[0.555279958,22297.6268324406],[0.57468025,22238.101538475486],[0.597728083,22134.197212584942],[0.620174916,22032.372063149713],[0.640681416,21952.63945528703],[0.660480583,21915.912925919936],[0.687963208,21868.239780161945],[0.700606041,21854.181618703053],[0.715298458,21800.535978792104],[0.727140041,21786.120753482875],[0.738384791,21770.307375130797],[0.75063125,21756.3196950554],[0.759105083,21751.129601580804],[0.768558958,21729.547265085308],[0.778005416,21713.238949690913],[0.78601175,21702.56835460699],[0.792223666,21702.525972129428],[0.8006445,21700.49175690335],[0.805910375,21700.104872346477],[0.8110045,21699.548284906345],[0.816391375,21699.34338363877],[0.821888458,21699.223050945435],[1.692441125,21510.34877371408],[1.707604458,21483.77954310359],[1.7228707079999999,21464.35437513202],[1.7346994580000001,21454.237728007618],[1.746925333,21447.297239094944],[1.7540532500000001,21441.680142944704],[2.129349083,21334.16369057752],[2.14612575,21313.212323185868],[2.15999625,21299.069109785276],[2.16916325,21298.14577673909],[2.180828708,21296.94444683255],[2.189511333,21295.88290775092],[2.197550916,21295.510841084768],[2.20435025,21295.41919065787],[2.793330291,21262.03212785752],[2.804341041,21257.493438286147],[2.813275833,21256.70889291067],[2.819946208,21256.63530504775],[3.607781375,21223.028490832115],[3.615396833,21223.02849083216],[3.621983541,21223.02849083216],[3.633668625,21222.992242595217],[3.642572791,21222.428763840697],[3.650986166,21221.952804244112],[3.655979791,21221.952804244112],[4.572832625,21218.329604961804],[4.579010166,21217.80437059105],[4.586818,21216.68472380242],[4.598143791,21216.684723802417],[4.6049565,21216.684723802413],[4.610609208,21216.684723802417],[4.617015208,21216.684723802424],[5.279969,21206.441605684333],[5.288115458,21206.441605684326],[5.29503325,21206.44160568431],[5.300823416,21206.44160568432],[5.306111,21206.441605684333],[6.057932208,21203.139776211694],[7.117140083,21203.077393966585],[7.122267833,21203.077393965905],[7.128378916,21203.077393965912],[7.738914,21202.971361818934],[7.744550666,21202.97136181897],[8.350158291,21202.971361818974],[8.355905958,21202.97136181897]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2882,"exact_calls":13,"exact_log":[[84,-357.1747285923648,200,1.279120209],[101,-305.240840327059,200,2.109600667],[108,-240.09493904013516,200,2.152169541],[114,-168.4681984659734,200,2.4736095000000002],[119,-124.53718081988734,200,3.320971583],[128,-91.41860160738929,200,2.981183375],[133,-72.53653945837664,200,3.1814595],[137,-38.34014386586034,116,2.39645975],[139,-97.48138302765938,172,2.504088834],[141,-24.456878459315476,66,2.923961166],[142,-4.668637130538059,17,3.030823917],[143,-1.2534160141611892,3,3.060408208],[144,-8.321876521222293e-11,0,3.214508792]],"full_arcs":13788,"heur_calls":144,"instance":"XTW-n129","iterations":144,"labels_exact":1722280,"labels_heur":1851659,"lp_bound":21761.225208887256,"misprices":13,"miss_count":0,"misses":[],"n":128,"ng_avg_size":8.0,"ng_wasted":0.10602678571428571,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":34.628363665,"t_heur":1.0475794610000002,"t_lp":1.5094095389999997,"t_reduce":0.0012381200000000008,"t_total":37.206131125,"trace":[[0.001046959,178778.0],[0.006159292,118245.0],[0.011139917,104741.0],[0.016589584,70130.0],[0.02270225,55104.74999999976],[0.030836584,41213.04166666664],[0.038788875,39545.99999999999],[0.048449709,34638.93750000001],[0.057429042,34004.703703704094],[0.067052459,33241.04245283012],[0.079148834,32006.844955724257],[0.097692375,30068.16187704086],[0.106195542,29894.37615336282],[0.122319209,29663.61144860188],[0.137557459,29151.25945169607],[0.158970042,28047.96906092186],[0.176635334,27603.509265383676],[0.207681042,27020.681574128448],[0.235802,26780.893354629243],[0.260680375,26581.01285854166],[0.287405417,26290.425641502043],[0.311440292,26131.46109336181],[0.335465167,25891.004537367906],[0.359096917,25587.875010939664],[0.384889084,25412.92548590726],[0.419493334,24997.499613825006],[0.441742084,24932.083889354926],[0.478859292,24827.38635627276],[0.500854125,24718.208272201715],[0.521123042,24627.392498082543],[0.539103542,24617.00233670943],[0.566110834,24521.90263892368],[0.584007917,24501.981982446847],[0.607963959,24391.820547527415],[0.642576209,24262.276424532476],[0.673359709,24091.747830577002],[0.689954209,24000.64787681183],[0.716975042,23816.796027139397],[0.738292334,23685.341200534258],[0.7613235,23615.984497402398],[0.784526542,23459.09870568908],[0.811182,23397.04043033869],[0.841642292,23309.70908244755],[0.867903917,23184.597359595253],[0.898192125,23032.495537302617],[0.929730667,22974.57364619796],[0.957693667,22908.527523238634],[0.976853792,22870.709295842524],[0.997205,22834.716532094953],[1.02473675,22774.754897462393],[1.047255125,22721.50979611395],[1.074483125,22669.670982686686],[1.093809709,22646.659796485183],[1.115155125,22615.286271455818],[1.139729042,22597.19076636425],[1.1606565,22586.08411244965],[1.181911334,22549.27493989001],[1.209989959,22530.533322401217],[1.223041459,22523.979365617557],[1.240129542,22496.36360345359],[1.258614834,22474.48492030045],[1.280856209,22431.430099828554],[1.302537625,22417.79055569925],[1.32050425,22401.761555579906],[1.340989,22395.652492887366],[1.360726209,22384.42241859279],[1.371278292,22384.286538834374],[1.382253667,22383.451862790596],[1.395621042,22383.168010741418],[1.406726209,22383.005794864268],[1.420541667,22379.909348295572],[1.4326841670000001,22379.731492310377],[1.4458465839999999,22379.656721166662],[1.463519625,22377.33971787984],[1.47526025,22376.941474777712],[1.48526425,22376.57871871304],[1.5205371250000002,22363.966051571664],[1.537543584,22360.833150638402],[1.552519084,22360.094511286647],[1.564327167,22358.89652199298],[1.5763700840000001,22358.614679983326],[1.584829542,22358.613978555073],[1.5937322090000001,22358.44514113237],[1.6053038339999999,22358.25455693378],[2.929489917,22156.636668860756],[2.94947725,22147.475999946837],[2.9653905419999997,22146.496078369157],[2.9837215,22141.651894755498],[3.003056084,22136.313959403637],[3.014119625,22135.652510443135],[3.024919167,22135.289715030452],[3.037118459,22135.04294359905],[3.050750417,22131.95409051299],[3.083707459,22123.87511150188],[3.096333042,22122.44217832886],[3.1121755,22116.003246768647],[3.130594875,22114.627616681144],[3.14671775,22108.878289694778],[3.157700125,22108.10617268441],[3.167596,22108.106172684358],[3.178169292,22108.091715249906],[5.313055334,22053.75393941538],[5.332207334,22040.16942582222],[5.348109167,22036.281378242023],[5.359535417,22035.713849328647],[5.372789,22035.037629405808],[5.385328167,22035.03057165895],[5.395721584,22035.030571658917],[7.575938875,22010.828790275624],[7.587977,22010.206706882997],[7.601292042,22009.859704940176],[7.61771725,22001.737739534077],[7.630714792,21999.225046404084],[7.640414625,21999.22504640414],[10.144808792,21923.5099493085],[10.163802875,21920.4780256477],[10.177855834,21909.977830022923],[10.191604625,21907.507450796296],[10.203796125,21906.85671184397],[13.559210458999999,21857.52178591279],[13.571762,21857.052273951136],[13.586609125,21854.6132038582],[13.599408792,21853.30410484699],[13.609860084,21852.127649908874],[13.620120292,21852.08194118269],[13.634394375,21850.83081586056],[13.649093,21849.928269659704],[13.661762584,21849.51429294703],[16.674404542,21802.954339847533],[16.688426334,21802.95433984755],[16.702740667,21802.906520445056],[16.712241584,21802.877297707557],[16.722485834,21802.619621096565],[19.92550075,21780.438854262626],[19.936203834,21780.393067346267],[19.946099334,21780.392530975692],[19.956525917,21780.39253097577],[22.373318042,21767.832909469802],[22.383193042,21767.83290946936],[24.911456459,21764.630479975887],[24.92333675,21764.57883023621],[27.86695625,21761.36578475575],[30.909447875,21761.257492812278],[33.982652417,21761.225208887256]]}
{"avg_reduced_arcs":13372.0,"bks":32957,"columns":4859,"exact_calls":11,"exact_log":[[57,-157.1233926256141,200,0.019038333],[72,-102.20738532619981,200,0.021546084],[79,-55.773185144102854,111,0.029147917],[83,-47.988106339132855,116,0.027037458],[86,-39.89364540448611,50,0.025321459],[88,-40.764916786127,26,0.021214833],[90,-23.544854348831336,18,0.0228175],[93,-8.913489118917028,7,0.02804225],[94,-4.958808645164197,3,0.023242541],[95,-0.8996973199224385,1,0.022926166],[96,-6.559730536537245e-11,0,0.02529275]],"full_arcs":13372,"heur_calls":96,"instance":"XTW-n195","iterations":96,"labels_exact":244536,"labels_heur":647290,"lp_bound":29568.45054584461,"misprices":11,"miss_count":0,"misses":[],"n":194,"ng_avg_size":8.0,"ng_wasted":0.7938144329896907,"purges":2,"status":"optimal","strategy":"full+ng8","t_exact":0.265626582,"t_heur":0.38426209099999986,"t_lp":2.015210582,"t_reduce":0.0015178779999999994,"t_total":2.681172458,"trace":[[0.0015105,144658.0],[0.006456041,127688.0],[0.012767791,92806.33333333333],[0.0183535,72144.24999999999],[0.025244083,57905.82500000001],[0.032858958,54336.496739130416],[0.041121416,50030.39909039227],[0.051631291,46776.251563896345],[0.062466125,44037.74504287244],[0.071851458,42276.62578891571],[0.087814333,41085.76474428735],[0.10985575,39435.16442574175],[0.131909291,38427.911746082464],[0.144731041,38243.53466384104],[0.168587375,38070.63907219473],[0.188623333,37892.218461046956],[0.203878875,37742.92206388183],[0.218683166,37691.72814211256],[0.261370333,36877.708926203464],[0.30106525,36313.24754169541],[0.353472333,35730.97288590414],[0.396675583,35282.82565557074],[0.452510458,35016.72527260178],[0.5156555,34457.22964879943],[0.569938041,34017.99876227004],[0.626956958,33894.36581287465],[0.6800975,33724.49825673694],[0.739479083,33481.28016974689],[0.804125625,33322.64188155874],[0.856084541,33087.34952887944],[0.896950416,32730.66901932266],[0.945935333,32516.889489079917],[0.999034458,32109.310302529106],[1.037352708,31960.759285184544],[1.101741583,31738.02468824731],[1.170684958,31485.765141612344],[1.216012291,31356.076019892862],[1.273005458,31161.130758287316],[1.345976541,30910.52878591958],[1.410431416,30756.524985868007],[1.470983,30615.180055543475],[1.515883916,30525.445496992626],[1.549399458,30419.423571735228],[1.597387833,30325.875591022246],[1.629939,30198.150669670464],[1.657489375,30145.359405769104],[1.68322125,30105.386326930264],[1.708313625,30053.489670176445],[1.731152625,30025.76091161552],[1.749540125,30004.020148884243],[1.7701536660000001,29981.22259592906],[1.781727083,29969.022147680913],[1.795432666,29964.31473283069],[1.807454,29959.134512115405],[1.815379375,29956.827297490083],[1.824457333,29956.0131307375],[1.830409916,29955.911959896814],[1.9284774580000001,29828.50762720756],[1.985589958,29808.064593757626],[2.001029666,29792.310339953976],[2.00879125,29791.137245229384],[2.017355208,29790.212470682047],[2.022822416,29790.211981661458],[2.0292425,29790.19943570686],[2.036478791,29789.936964806628],[2.044335708,29789.523548632696],[2.060078833,29784.088986411472],[2.074527041,29782.488171145666],[2.082361958,29782.40111719209],[2.092333666,29779.311058581497],[2.098303708,29779.259910168406],[2.107540083,29778.93270151983],[2.168451708,29701.77857418277],[2.183170333,29699.00292701501],[2.189961958,29698.99229268331],[2.201361333,29698.992292683302],[2.206805083,29698.992292683324],[2.215253166,29698.938804361045],[2.224394583,29698.93844239692],[2.295145291,29624.058281547386],[2.304048375,29623.501860194257],[2.311219833,29623.474239359402],[2.322060875,29621.92593381327],[2.378144125,29594.176768639172],[2.385303,29594.174463196843],[2.392928125,29594.17446319682],[2.444879541,29577.337371857448],[2.453292375,29577.105129177027],[2.490743458,29574.123767409583],[2.498780916,29574.123767409572],[2.535346958,29569.895062274718],[2.542925958,29569.75621225429],[2.550987666,29569.68335557676],[2.591327708,29568.458088890548],[2.621057791,29568.45330110104],[2.652051666,29568.45054584461]]}
{"avg_reduced_arcs":11244.0,"bks":18326,"columns":3115,"exact_calls":22,"exact_log":[[282,-73.12731438075639,200,0.462026541],[290,-48.02005237878882,200,0.667845333],[308,-39.632105623582675,194,0.55262125],[319,-37.18147021402274,111,0.433539542],[327,-28.63898582013735,106,0.550440833],[330,-33.040148734913146,99,0.47078975],[342,-23.022304425229777,65,0.451128625],[345,-20.622538728432573,38,0.406858625],[349,-18.056791902974965,95,0.674890958],[350,-20.557799274540912,43,0.547147166],[352,-15.58318614567986,24,0.46612025],[355,-21.03369159056706,53,0.416907],[356,-7.789190828555775,24,0.431745833],[358,-5.522073053970644,6,0.305241541],[360,-2.172017399519291,47,0.427049708],[374,-14.999999999989996,21,0.360046958],[375,-4.058250037656421,2,0.3531875],[376,-4.058250037453149,2,0.379417],[377,-4.058250093247807,4,0.405851042],[378,-2.0582500377147426,2,0.3554235],[379,-2.0582500374821393,2,0.404466542],[380,-3.9889869185572024e-10,0,0.354774375]],"full_arcs":11244,"heur_calls":380,"instance":"XTW-n120","iterations":380,"labels_exact":1129684,"labels_heur":5587681,"lp_bound":16383.877834975317,"misprices":22,"miss_count":0,"misses":[],"n":119,"ng_avg_size":8.0,"ng_wasted":0.2112845138055222,"purges":29,"status":"optimal","strategy":"full+ng8","t_exact":9.877517831,"t_heur":5.892371928999995,"t_lp":8.145611663999997,"t_reduce":0.0038242049999999994,"t_total":24.011447792,"trace":[[0.000708917,171118.0],[0.009588584,132700.0],[0.023678792,91938.5],[0.035175667,71642.0],[0.047265667,51461.99999999991],[0.059608209,44522.499999999854],[0.071511084,38550.0],[0.089213917,36965.00000000001],[0.106530292,36943.64705882349],[0.123776667,36316.71536144577],[0.139281209,35613.42798168295],[0.159108792,34675.99376542395],[0.180260459,33737.68103265478],[0.200337459,32193.065111345033],[0.221819875,31238.507259311722],[0.239749459,30476.9650508651],[0.262135709,29772.73835030949],[0.284865792,29403.7840933898],[0.308167875,29231.375859050902],[0.329166875,28721.20714447322],[0.353574917,28465.479473294617],[0.371062584,28222.229296732316],[0.392627125,28075.94639517247],[0.42635675,27741.412894636465],[0.459695792,27507.96337732441],[0.488618417,27231.010930707685],[0.518270042,27074.52221891571],[0.540821667,26879.79506123998],[0.56509025,26419.571931807997],[0.588259084,26110.36974964105],[0.621759459,25857.04552531185],[0.642653042,25585.477998043116],[0.67056575,25373.739317759402],[0.700880834,25124.69340499029],[0.745229792,24922.54541292467],[0.7899635,24826.371700446223],[0.816139375,24674.840088230296],[0.844170792,24443.130143848586],[0.870751959,24196.71731837645],[0.897555,24086.144702751342],[0.932045834,23865.88085664099],[0.973822042,23343.260531470005],[1.020541292,23086.39238544987],[1.061475334,22915.770265635263],[1.104775584,22713.99575222391],[1.134695542,22571.03222393954],[1.164441417,22491.93626871165],[1.211387167,22238.22690613601],[1.241714959,22153.053683658134],[1.278147084,22074.54057269796],[1.319624917,21928.116499882264],[1.359274084,21777.301955332096],[1.403719584,21639.7891728013],[1.458672459,21509.959972692548],[1.494949959,21427.654500392397],[1.52855125,21354.06639318109],[1.566538375,21293.7709414602],[1.6110246670000001,21236.486154193186],[1.638497834,21208.762803993384],[1.676165167,21103.98207563348],[1.723438917,20998.179074102067],[1.7703915000000001,20936.109564426464],[1.8273791670000001,20861.473904527775],[1.866186,20820.65297811355],[1.89374325,20790.8891605007],[1.932434292,20739.25081350122],[1.979897792,20612.37897258565],[2.0153745,20563.653990980158],[2.055956125,20523.46343580327],[2.10617975,20472.830118940965],[2.158970375,20415.724147321853],[2.210810334,20348.156870823852],[2.247672584,20293.216795279266],[2.27833275,20258.45687136601],[2.321137917,20198.646754747875],[2.358676209,20167.084242909074],[2.393705917,20147.923312723906],[2.434400292,20122.42356823641],[2.485974334,20084.10574257671],[2.537241417,20023.35909241117],[2.589584542,19965.22480969149],[2.62729575,19837.8699605766],[2.666870625,19736.432933208307],[2.697759,19710.606286060345],[2.733965209,19664.84785365677],[2.77872175,19626.55603210821],[2.819219709,19604.028678848863],[2.861865042,19577.068443711825],[2.909938584,19542.403609425477],[2.9509415,19510.344648263585],[2.996063542,19485.096636241444],[3.028664042,19461.0422655768],[3.07551025,19420.082495807394],[3.116789834,19403.067250827484],[3.1456595,19379.448741971722],[3.193747292,19331.151553339823],[3.236473917,19297.474225373327],[3.285147125,19245.068341178892],[3.321753417,19217.27594384673],[3.361643667,19189.935250194787],[3.400046709,19159.880181903314],[3.446809,19143.02740977228],[3.490262584,19080.35083865295],[3.5363121250000003,19041.66751238519],[3.5845109170000002,18980.51735705795],[3.619451417,18965.108259602424],[3.684988209,18930.858363293373],[3.7492229999999998,18833.89572211588],[3.79016375,18794.009555072444],[3.8254467500000002,18768.91128865441],[3.863978667,18736.239208154915],[3.9020003340000002,18695.57355539876],[3.949391084,18631.82457646522],[4.005718542,18585.376322360655],[4.075449792,18488.396972945913],[4.129223542,18429.45892049635],[4.193259792,18328.14380898684],[4.231733,18315.61169077761],[4.263067334,18308.674089073567],[4.309155917,18272.2504175592],[4.343747625,18261.252774053104],[4.389410042,18227.04083152751],[4.428537584,18198.950278224715],[4.474710959,18167.537582915495],[4.526734875,18135.196329925075],[4.588321542,18096.146098168392],[4.628828417,18074.450178339965],[4.677860875,18033.55307884395],[4.721324375,17992.05438190514],[4.766212542,17978.21767847597],[4.804978125,17967.798797260184],[4.848164042,17950.626839141143],[4.895942792,17933.854563801877],[4.9629783750000005,17888.385309791578],[5.023520292,17858.66587020184],[5.0654005,17807.486991248654],[5.103117292,17790.07982701914],[5.132814792,17781.512895845342],[5.174353417,17769.860382448154],[5.229846542,17734.47383155136],[5.284428917,17698.64493876597],[5.326441167,17682.929762746884],[5.377957084,17651.238368192615],[5.42781925,17619.002398782708],[5.4765971669999995,17607.061860757865],[5.521972,17585.11970678902],[5.568178584,17541.38296822918],[5.6078955839999995,17495.765753683023],[5.645621792,17464.03852896606],[5.690726834,17442.985826446173],[5.747347042,17427.927054548414],[5.80811625,17397.649362920296],[5.874910084,17353.47551515837],[5.916790834,17341.181785631547],[5.954925917,17330.638025673674],[5.99035725,17323.546676675513],[6.035655334,17311.62459279661],[6.088918459,17292.481243887494],[6.143754167,17260.96024821589],[6.185104209,17251.557055489768],[6.243426959,17231.058214995475],[6.284049417,17218.212546580067],[6.327084209,17213.254280588222],[6.358442,17202.393060343155],[6.412900709,17164.404027279677],[6.457144459,17147.63532095537],[6.5085271670000004,17107.700130229317],[6.556444167,17093.341712727055],[6.598802084,17078.828698616933],[6.636748625,17062.864157091997],[6.6928415,17024.54648437541],[6.733268542,17017.79823592623],[6.778416667,16992.850164392483],[6.8163055,16980.1354906782],[6.864315917,16951.185911666726],[6.906626125,16934.54820555363],[6.950412292,16916.592494380555],[7.005598209,16898.013618779612],[7.060302167,16880.292820486742],[7.125304542,16860.38990702889],[7.168848417,16853.225475300605],[7.201590292,16851.890482671584],[7.24947925,16833.195926376124],[7.285491,16824.651022138216],[7.330766542,16812.968054655183],[7.386913084,16798.134038911285],[7.43803625,16782.68335761381],[7.488636125,16772.69910483037],[7.547396042,16758.91796648969],[7.588803584,16745.62209272914],[7.629271834,16732.719229966136],[7.664371167,16725.605326526816],[7.702542792,16716.076904914553],[7.756741042,16704.90786947539],[7.815261375,16684.042982840252],[7.862669542,16674.389997771425],[7.91124625,16663.537346166526],[7.973184959,16648.38086734939],[8.012449709,16644.690817884763],[8.0314405,16644.690817884784],[8.078163875,16617.617715643286],[8.120107125,16615.53075523731],[8.158847209,16607.508448564433],[8.193759209,16606.1001421056],[8.253239459,16586.56170522941],[8.300054,16581.012206274136],[8.348726875,16576.079933217174],[8.396147667,16574.135408989376],[8.422691834,16573.52203400662],[8.454936625,16569.434656744685],[8.484965875,16567.098433141033],[8.531538792,16561.473223633562],[8.570303875,16556.86438111374],[8.608404084,16555.439722765455],[8.650719334,16552.795482165177],[8.692565,16546.23278385812],[8.738343209,16543.903477376727],[8.76738125,16542.605438654682],[8.791204209,16541.66045135089],[8.822177,16540.71006818982],[8.868118334,16531.299706087135],[8.921506834,16521.707637481602],[8.962250792,16517.284270993896],[9.005259584,16515.3187189643],[9.049329417,16512.242132176663],[9.100256584,16510.06239808875],[9.117988459,16510.0623982014],[9.143566,16509.29372645102],[9.183599625,16506.72903778031],[9.218916542,16504.185284401312],[9.261918292,16501.023324976122],[9.281493084,16501.023324975733],[9.313098542,16499.666799609407],[9.356748625,16496.27829546011],[9.413309959,16489.51054182293],[9.465128875,16487.660889708153],[9.520117875,16484.081645262006],[9.542884292,16484.077475547325],[9.577689709,16482.09449828038],[9.626992042,16478.470924301302],[9.66636925,16475.469664232012],[9.698034667,16473.945861859644],[9.734889834,16470.891937938097],[9.772512292,16466.7070390337],[9.792392459,16466.707039033554],[9.828718,16465.62765938245],[9.891489042,16461.27597478804],[9.934785709,16457.081665705675],[9.975738375,16455.492635843628],[10.023155,16453.27120926086],[10.04424275,16453.271209261948],[10.063017292,16453.271209260816],[10.091299334,16452.443726794212],[10.122182167,16452.010044029226],[10.158088875,16449.54720372221],[10.193671959,16447.752280080793],[10.221248917,16447.01573423031],[10.253040375,16444.29906558372],[10.279647,16443.53786131226],[10.313044459,16441.488855930576],[10.344044375,16440.966396594966],[10.386688792,16438.2612106581],[10.415178917,16436.76842494579],[10.444476917,16436.43887056041],[10.476418959,16435.95332831408],[10.51043575,16433.849932754278],[10.54306475,16432.21383413933],[10.567241042,16432.122859545514],[10.599836834,16430.851916106178],[10.625475125,16430.48286698013],[10.657016625,16430.189554374996],[10.694168834,16429.10636683408],[10.7241525,16428.791424373238],[10.763112292,16427.006795949572],[10.799274125,16425.586102887555],[10.823259209,16425.567317285724],[10.848438917,16425.56405960262],[10.874771417,16425.458429861024],[10.902970625,16425.243409199233],[10.925059375,16425.17259291318],[10.948841999999999,16425.15765690318],[10.980141584,16425.03345394303],[11.507912791999999,16415.589885547317],[11.538795959,16414.817169313756],[11.586946709,16412.25245529696],[11.607072417,16412.252455296624],[11.628162792,16412.252455296988],[11.649258834,16412.227946411775],[11.670324334,16412.224050229943],[11.693507042,16412.055587806728],[12.407457709,16403.321335341152],[12.434160667,16402.84507554684],[12.456871,16402.834825603666],[12.493692917,16401.914535744156],[12.525685334,16401.554455074853],[12.564158334,16399.33675333941],[12.595084292,16399.25370375655],[12.618415625,16399.157980466833],[12.648274542,16398.893316837843],[12.677236084,16398.460983817655],[12.701458375,16398.445425474863],[12.726366209,16398.398602777295],[12.756423,16398.352657462783],[12.795078584,16397.794308905126],[12.820421042,16397.703186265473],[12.845980708999999,16397.611894860802],[12.866032625,16397.61189485966],[12.889721375,16397.610504740347],[13.490906375,16394.20743739029],[13.517705124999999,16394.131036970295],[13.545154792,16394.02910642238],[13.569861459,16394.02910642189],[13.591986209,16394.018663537146],[13.616128667,16393.998138324398],[13.643336167,16393.970744932292],[13.669868709,16393.91256821686],[13.69086475,16393.90911600683],[13.714108375,16393.90595747926],[13.738303334,16393.81909490158],[14.21018825,16391.227321596925],[14.231726459,16391.227321596973],[14.263187709,16391.226109760148],[14.285653625,16391.22610975984],[14.315245875,16391.198849278804],[14.338227042,16391.197888338113],[14.363356208999999,16391.197249481338],[14.3995835,16391.185512965803],[15.00285075,16390.578478268708],[15.038504125,16390.574610967396],[15.135574584,16390.451690413633],[15.670991584,16390.363628506897],[15.696156709,16390.363628503892],[15.720641667,16390.36362850693],[15.745188667,16390.36362850699],[15.774748709,16390.363628506915],[15.854003959,16390.363628507104],[15.879496167,16390.363628503615],[15.905262584,16390.308005086004],[15.929765584,16390.30800508322],[15.95389675,16390.308005085855],[15.979601959,16390.30800508564],[16.000411709,16390.308005085877],[16.48709625,16389.990530223004],[16.528340459,16389.99002589678],[16.55296425,16389.990025898023],[17.004167084,16387.69266820111],[17.0311,16387.68411780462],[17.056442792,16387.675716860223],[17.08073,16387.675716860187],[17.809799375,16385.480076156444],[18.39274375,16385.3973559375],[18.421893667,16385.361726474257],[18.931526125,16385.33188032061],[18.971530334,16385.3196257643],[19.011620917,16385.25985285369],[19.472993875,16384.09753735362],[19.938348542,16383.93156790067],[19.971215125,16383.929913765918],[20.308948584,16383.888003109732],[20.33352125,16383.88800310942],[20.822313042,16383.877834975488],[20.847135084,16383.877834975312],[20.88348725,16383.87783497542],[20.911975292,16383.877834975645],[20.944209125,16383.877834975483],[20.970481084,16383.877834975474],[20.999035667,16383.87783497559],[21.035735084,16383.877834975394],[21.066844834,16383.877834975487],[21.0973625,16383.877834975645],[21.126170625,16383.877834975494],[21.156675375,16383.877834976494],[21.191201667,16383.877834975485],[21.217382959,16383.877834975745],[21.602050875,16383.877834975618],[21.983190834,16383.87783497548],[22.389653125,16383.877834965726],[22.824466209,16383.87783497545],[23.205315875,16383.877834975496],[23.642801125,16383.877834975317]]}
{"avg_reduced_arcs":29476.0,"bks":29440,"columns":4822,"exact_calls":7,"exact_log":[[75,-47.504758260537756,200,0.293015625],[82,-32.51582002839132,200,0.307436542],[84,-25.421065493625804,91,0.268742042],[87,-12.502612675310615,46,0.276674209],[88,-5.304360862641374,14,0.258851875],[90,-2.373563911324993,7,0.258137167],[91,-6.991740519879386e-12,0,0.232860917]],"full_arcs":29476,"heur_calls":91,"instance":"XTW-n214","iterations":91,"labels_exact":246082,"labels_heur":1174785,"lp_bound":29070.00656032702,"misprices":7,"miss_count":0,"misses":[],"n":213,"ng_avg_size":8.0,"ng_wasted":0.5278336686787392,"purges":3,"status":"optimal","strategy":"full+ng8","t_exact":1.895717836,"t_heur":1.0867403719999997,"t_lp":1.9291808309999996,"t_reduce":0.0014004139999999998,"t_total":4.932450459,"trace":[[0.00201075,124164.0],[0.010174167,104216.00000000001],[0.018555917,90719.52173913043],[0.028332584,78754.0],[0.040376417,70608.15625000001],[0.051544042,65182.40740740741],[0.067236459,58195.40820189271],[0.078556,53870.53225806471],[0.092197875,50561.84907709011],[0.108286875,46379.794722650215],[0.121566417,44137.36224489794],[0.141993542,43271.45652173913],[0.165096,41480.92153353427],[0.188294375,39773.78976318684],[0.207980709,39687.09425114554],[0.232027334,38149.93757463177],[0.256631459,37743.25808161104],[0.278648542,37565.58938244853],[0.308770459,37353.923809523796],[0.336891709,36995.23978201632],[0.363127625,36674.37007791113],[0.414373542,35835.18095447736],[0.430934375,35830.13042023311],[0.46236325,35642.74412588655],[0.494025292,35097.875725944],[0.524724792,34821.988726527714],[0.594921667,33983.066314018484],[0.645017834,33650.69551519395],[0.675309667,33612.87323998271],[0.74213675,33333.48871347406],[0.799612834,33075.271323812245],[0.861274875,32432.806304951206],[0.877609875,32409.512505070892],[0.893676917,32408.581647793962],[0.94050225,32241.04733696799],[0.996034167,31865.961866785154],[1.036771917,31704.65810293906],[1.069509417,31647.126825817864],[1.109826625,31442.34195554793],[1.170112042,31148.41487213504],[1.222555125,30898.998076049586],[1.2545513750000001,30876.330989776732],[1.315827334,30686.436007006014],[1.34243925,30677.0731372477],[1.412512417,30606.83957366731],[1.480149542,30504.088567358194],[1.54385075,30401.49818604282],[1.56633475,30369.161952094604],[1.6074862090000002,30288.097784713704],[1.6617024169999999,30143.686430751004],[1.714124084,29998.47061989573],[1.772231042,29895.355296434856],[1.833570334,29822.716488559272],[1.874494292,29795.46195940168],[1.922806709,29748.91207647288],[1.982188125,29593.877876813676],[2.042157584,29480.360933573418],[2.100932542,29413.21620376329],[2.150067917,29359.938508377392],[2.210624667,29292.96047645238],[2.266167875,29244.039222857184],[2.331532917,29232.17718733896],[2.363476667,29219.590048013386],[2.40220975,29186.140449057602],[2.43396225,29147.1027371518],[2.464331459,29139.07125089527],[2.49069825,29136.811042449302],[2.512881875,29134.20212082783],[2.539140084,29128.194467703823],[2.559648917,29126.620754715514],[2.584268917,29125.763063331106],[2.60029525,29125.697968159853],[2.625509542,29120.65142399276],[2.643677709,29120.446519639303],[2.663309709,29120.084843239285],[2.992291125,29098.886712695105],[3.017665959,29096.316369022963],[3.040363042,29091.833906706062],[3.059691917,29091.429809293477],[3.079090125,29091.27316309407],[3.099839125,29090.28131658861],[3.117253875,29090.182217930684],[3.457558792,29078.04579707876],[3.474219834,29077.961143695018],[3.770466625,29074.78660583051],[3.793851875,29074.13102369931],[3.810162042,29074.08849539364],[4.108986542,29072.339260614222],[4.391526292,29070.36823053479],[4.409068959,29070.307404867464],[4.687445042,29070.00656032702]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4785,"exact_calls":8,"exact_log":[[187,-120.37145226472,200,0.551679208],[205,-60.88876697066382,200,0.574277417],[212,-59.03302987785469,200,0.464319042],[219,-42.493778748140244,200,0.5415415],[220,-19.015160474036122,86,0.496374917],[225,-8.23330079441223,95,0.442570458],[226,-5.0405888510464365,13,0.358788083],[227,-8.981260180007666e-12,0,0.324769083]],"full_arcs":22226,"heur_calls":227,"instance":"XTW-n186","iterations":227,"labels_exact":498309,"labels_heur":3719286,"lp_bound":27018.205636090493,"misprices":8,"miss_count":0,"misses":[],"n":185,"ng_avg_size":8.0,"ng_wasted":0.3305019305019305,"purges":12,"status":"optimal","strategy":"full+ng8","t_exact":3.754318667,"t_heur":3.708064049999999,"t_lp":9.026301291000003,"t_reduce":0.003583708999999999,"t_total":16.54832575,"trace":[[0.001201792,225730.0],[0.012039333,186062.99999999997],[0.025359667,160159.0],[0.037159292,136967.0],[0.050512583,109125.00000000001],[0.067480333,90168.04166666664],[0.083435042,79585.8125],[0.100699417,67356.33712121214],[0.116016958,56426.30555555553],[0.132712958,53717.05267295599],[0.154600208,52576.08035714285],[0.173224167,52412.25256618046],[0.190607458,51309.460000000014],[0.213755583,49430.14881558837],[0.243292,48479.29864363857],[0.274711083,46665.657746924735],[0.300186917,46234.428054759905],[0.327456917,45188.98122023245],[0.356987292,44280.776494449885],[0.401963833,42672.90716820135],[0.430141917,42497.34019958792],[0.465219375,42161.30896663498],[0.514116333,41344.5664669228],[0.549279875,40990.72789883814],[0.593961,40585.56966664019],[0.639615958,40314.2184512098],[0.681613,40027.041332350185],[0.727413875,39278.29621348876],[0.765485917,38963.30850088271],[0.813700625,38846.662161367734],[0.847621708,38708.45224827057],[0.909999292,38513.41421747076],[0.961327375,38287.52239320884],[1.021337292,38055.53553567749],[1.100873167,37397.41322856455],[1.163697875,37292.38389255376],[1.2281335,37076.0681260507],[1.304140833,36936.42362510912],[1.372178083,36727.67554823781],[1.471521292,36558.336391998666],[1.525401792,36338.508698829304],[1.5949926250000002,36135.77361964062],[1.653590625,35898.73513924938],[1.7121416250000001,35601.631391928924],[1.7733943330000002,35442.8525065959],[1.8440694579999999,35141.92845930308],[1.934344458,34816.1480905116],[2.002415125,34593.28203269095],[2.069376375,34467.25234699663],[2.1636785,34273.30697727995],[2.219695667,34240.029558440016],[2.298705333,34145.9561098],[2.380626708,34018.68004897643],[2.43082475,33833.240357358416],[2.47879425,33690.452771233715],[2.529136625,33629.821156524464],[2.595392667,33456.69879489953],[2.655175167,33337.468645998786],[2.709257,33220.76765180621],[2.753502125,33176.39303398511],[2.835093708,33012.955959511644],[2.8837353329999997,32975.69599931648],[2.9517420420000002,32767.70049137398],[3.04523275,32608.076693246185],[3.122806917,32487.75237299898],[3.200747125,32434.809717395925],[3.257618542,32310.341529157165],[3.322010417,32189.037684837054],[3.380814583,32127.8673277222],[3.44159175,32065.831244367186],[3.520316125,31916.887670997738],[3.578835875,31836.639877717957],[3.640460417,31708.62379999184],[3.724466833,31529.878512790292],[3.790470333,31402.421220667555],[3.857508375,31376.422217412004],[3.929677833,31322.721529548166],[4.025885208,31224.838844794016],[4.098245417,31148.4920218644],[4.159946875,31054.195596719186],[4.239156208,30903.661618299924],[4.307452125,30804.91180693249],[4.360872792,30701.89014982748],[4.443117875,30591.097754982533],[4.525583542,30554.90714531928],[4.6165405,30471.815707222406],[4.705194333,30284.54419799216],[4.793830917,30118.08707421232],[4.889578375,29954.97664066309],[4.988281875,29792.34921696599],[5.096468042,29717.602579750135],[5.179118583,29700.91414130105],[5.239517583,29610.831588952606],[5.288201,29536.58143851475],[5.343748583,29492.358720171596],[5.406009958,29417.347727721397],[5.466840125,29387.138853716373],[5.52624125,29360.48374090545],[5.594724417,29292.311733438597],[5.660815542,29249.07282266933],[5.753690167,29196.792374919412],[5.844471125,29092.244769558372],[5.919262042,29081.10894310849],[5.993855042,29039.451941705327],[6.078776333,28992.661633030173],[6.140031,28947.36503083447],[6.182656792,28909.01778135321],[6.249084708,28893.159273478814],[6.317253333,28868.678229306726],[6.385177583,28797.900993069863],[6.458058042,28760.935806013233],[6.525293292,28732.977535453847],[6.586283583,28708.70505657405],[6.652416333,28701.364564582746],[6.698006917,28693.153272550397],[6.809036792,28623.403761478523],[6.917841458,28533.761362010617],[7.091586208,28471.584940638833],[7.181147792,28411.974885916614],[7.266867042,28366.520173494624],[7.330315917,28339.851908042958],[7.390548208,28297.32164899362],[7.475642125,28249.699567619657],[7.544618625,28177.962228320863],[7.625909875,28131.700090861057],[7.708007208,28090.61307760554],[7.788854083,28068.67592510669],[7.899625333,27964.369919328827],[8.011430542,27920.12003141801],[8.087425875,27888.401314247498],[8.174782583,27861.559914724538],[8.2407525,27726.04128988158],[8.290808958,27695.939624640447],[8.3275395,27686.864086971327],[8.388843417,27656.535415020702],[8.4375355,27656.377702127385],[8.479073625,27651.893320534156],[8.557296792,27611.62944803425],[8.617075542,27598.509537859914],[8.70127525,27570.67385614155],[8.761531458,27564.52384494623],[8.834604417,27524.273774519002],[8.91880425,27500.43424844181],[9.012777458,27461.419392934185],[9.081332458,27442.622846184102],[9.13911425,27409.717789454826],[9.198697417,27406.535250935456],[9.271455333,27377.676269853313],[9.347844375,27338.483876611797],[9.384655875,27332.123699771975],[9.451848667,27312.164971370028],[9.523896792,27303.250152273155],[9.604088875,27293.08079963309],[9.677594083,27276.442646486557],[9.756305625,27254.733355768363],[9.840721542,27245.141831925226],[9.876188542,27245.14183192519],[9.961398625,27236.133688024245],[10.053647042,27221.179326205205],[10.094512667,27214.79288063379],[10.155454542,27195.791507150745],[10.204888042,27191.051649041794],[10.254347667,27181.8051008924],[10.283750042,27181.245933805258],[10.307739,27181.245933805203],[10.353833583,27178.668283291365],[10.396686583,27175.46016334244],[10.441595083,27171.503493517],[10.4862045,27164.01392314161],[10.527095417,27160.76269660473],[10.574633667,27160.586971554014],[10.654878333,27159.939612349997],[10.705230457999999,27156.775614404603],[10.753116583,27154.36129565802],[10.789091208,27154.321488266087],[10.825013083,27154.13487979389],[10.861052208,27153.72623125269],[10.916255042,27152.86021894093],[10.953032042,27152.39408143638],[10.999429542,27152.088650144564],[11.043882583,27151.67664635324],[11.071134667,27151.02700961692],[11.111503708,27150.317165905355],[11.149929417,27150.27585487994],[11.186230917,27148.105925784468],[11.218561,27148.08326539627],[11.251801375,27148.062962405143],[11.908034417,27086.589818636185],[11.954565875,27080.502832930593],[12.025501083,27069.89363897452],[12.06870125,27064.663865418166],[12.112400208,27061.761878861118],[12.155907625,27061.535321900745],[12.223127833,27061.035910350063],[12.251507667,27061.035910350045],[12.2721785,27061.035910350038],[12.29861225,27060.584241507735],[12.324204875,27060.329976202633],[12.347929458,27060.15445670325],[12.376227208,27059.890315242756],[12.406801458,27059.82829663587],[12.433047208,27059.712055848726],[12.45599475,27059.640468615733],[12.482291625,27059.606902538755],[12.505612750000001,27059.590446505772],[13.151936,27037.974396136295],[13.18881025,27035.643511238348],[13.217926167,27035.34910471002],[13.249823917,27035.214228491626],[13.28194475,27035.187299363075],[13.306588083,27035.181822529736],[13.331652958,27035.17674543493],[13.855466458,27028.539477261267],[13.886437333,27028.536191354033],[13.924219833,27027.990929193915],[13.956110375,27027.571310824605],[13.988043625,27027.425592759762],[14.013180333,27027.39569405906],[14.038172542,27027.395505246837],[14.633064749999999,27023.955626208786],[15.186528167,27021.19704393967],[15.222402042,27020.828418075613],[15.258015125,27020.60748661134],[15.287085083000001,27020.597973173528],[15.31941925,27020.5979666573],[15.813729,27018.237010417255],[16.209344958,27018.205636090493]]}
{"avg_reduced_arcs":41864.0,"bks":35691,"columns":6202,"exact_calls":21,"exact_log":[[214,-309.3800470961205,200,0.338956625],[223,-342.15825437749504,200,0.409911],[246,-138.9903935631694,200,0.270606541],[260,-73.35491013536023,200,0.312912584],[266,-32.55555555555725,200,0.311063625],[286,-65.87303936381409,200,0.262479458],[302,-15.288888888799193,100,0.233429166],[307,-4.833333333338032,53,0.2273035],[312,-7.000000000002046,39,0.195557166],[313,-4.622083580489857,28,0.21581875],[314,-1.3671420083546764,12,0.230205875],[315,-1.8621509212313185,13,0.202412042],[316,-1.0000000000502496,5,0.219072],[321,-0.5753873070448208,2,0.231437542],[322,-2.3461538461424425,9,0.217256291],[323,-0.9999999999992042,6,0.244864625],[324,-0.5000000000259206,2,0.220995708],[325,-0.9999999999294005,1,0.225922959],[326,-0.8333333333335986,1,0.198983125],[327,-0.2500000000002274,1,0.217558167],[328,-9.495693120697979e-11,0,0.182423792]],"full_arcs":41864,"heur_calls":328,"instance":"XTW-n251","iterations":328,"labels_exact":1134825,"labels_heur":5644435,"lp_bound":35229.71148373446,"misprices":21,"miss_count":0,"misses":[],"n":250,"ng_avg_size":8.0,"ng_wasted":0.07885714285714286,"purges":9,"status":"optimal","strategy":"full+ng8","t_exact":5.169168126000001,"t_heur":8.33581808100001,"t_lp":13.358221367999999,"t_reduce":0.007964329000000001,"t_total":26.937345834,"trace":[[0.001947667,290890.0],[0.015875042,252787.00000000003],[0.027673084,215559.0],[0.044508792,189717.5],[0.061164667,162218.25],[0.078106625,147680.74999999985],[0.095001375,133600.5],[0.112365667,125334.66666666667],[0.145083167,100205.99999999997],[0.165370625,83854.50000000001],[0.191295084,69903.0],[0.216950209,65683.49999999991],[0.26249125,64923.138888888876],[0.296720417,61771.06666666689],[0.329404959,60359.02359097214],[0.361228209,58675.34740618103],[0.386306084,58550.641534391514],[0.414359584,58468.14639639639],[0.447419209,58026.519333450735],[0.486784375,57168.06462448198],[0.524874917,56458.8724983393],[0.552956584,56378.26379710403],[0.598010542,55879.62825198445],[0.639518542,55375.77633804732],[0.700050709,54768.8256803112],[0.747312209,54020.29468096044],[0.79045325,53811.182746241255],[0.831862959,53487.51196170928],[0.90757925,52725.530319424186],[0.93377025,52725.53031942415],[0.964696834,52722.66705708342],[1.026344417,52427.573217133846],[1.080357375,52045.19860167957],[1.128519709,51638.20864340015],[1.1954724589999999,51349.64958696519],[1.239641542,51197.99903372997],[1.3443645,50784.84176572449],[1.412197584,50600.96691810568],[1.488498459,50169.44498522519],[1.546799834,50064.73585046681],[1.628367959,49982.357700948596],[1.703583667,49757.31989229394],[1.802003709,49200.54348461533],[1.8974863339999999,48239.87361171327],[1.9756084999999999,47941.97418613712],[2.028262709,47857.729149569685],[2.111522542,47526.115043470076],[2.226833542,47138.48723136587],[2.336357875,46901.01035259549],[2.487370334,46494.56998245601],[2.594863834,46230.57384706062],[2.739726542,45476.771422075406],[2.856191125,45216.03215783964],[2.966812292,45150.60309659249],[3.123448084,44705.57813604934],[3.238796959,44428.1646813394],[3.336341917,44232.119664562786],[3.430826584,44084.81747357113],[3.560991417,43779.18415618596],[3.647912292,43598.96895495634],[3.72528275,43510.20061631845],[3.845500542,43126.36649372336],[3.964122959,42891.39613486423],[4.076862875,42696.00878113572],[4.183048792,42390.6399894066],[4.31853625,42120.6066072457],[4.372391959,42109.055921157575],[4.483593334,42005.207348459284],[4.613960542,41726.22504130071],[4.737862667,41599.243822164106],[4.912222875,41295.47312697278],[5.036443375,41019.56670145876],[5.154068667,40961.25534864969],[5.266002125,40826.61244121377],[5.360371125,40787.92235326504],[5.465140834,40679.39276545122],[5.5845094589999995,40463.79956010501],[5.72550925,40300.10321342918],[5.8551843340000005,40166.43927378035],[5.940300834,40077.22861697456],[6.076254667,39484.84761684526],[6.173781334,39425.063450637426],[6.319856042,39194.45173936043],[6.42620075,39060.23513896927],[6.516614917,39012.662601767486],[6.652097875,38964.169848403435],[6.748281042,38865.08633630105],[6.889885875,38738.315189173394],[7.008202,38576.598272080446],[7.095776667,38552.36295049226],[7.211030167,38483.39079926546],[7.334005,38381.896357575686],[7.419911709,38337.28592798124],[7.562208792,38182.685494066194],[7.660121542,38141.50395683318],[7.765795917,38104.16279503086],[7.872745667,38045.76671257576],[7.992320875,37972.074382103674],[8.074619375,37957.273092662756],[8.172501917,37918.46477989397],[8.319543375,37762.48986838345],[8.467304459,37606.17200507034],[8.574281292,37539.01817236495],[8.769416917000001,37304.80698710326],[8.885901,37246.193568156086],[9.07562775,37196.52086191932],[9.247944542,37131.94408887228],[9.370788375,37093.02265439918],[9.540867,37014.93793758878],[9.634083917,36870.167792083914],[9.702471584,36838.20939084976],[9.783426334,36791.65685923249],[9.885368959000001,36681.58366733945],[9.993887709,36617.98342932851],[10.127607584,36490.714479387774],[10.242176042,36440.09523684053],[10.355343459,36383.96763459926],[10.471649375,36326.59280295378],[10.587842459,36283.15451005808],[10.700773375,36229.126872881316],[10.82396375,36178.11557969061],[10.930478,36142.70707911021],[11.079053042,36094.635019520836],[11.222990292,36071.062094405905],[11.3430365,36037.90878302727],[11.485902792,35986.238237964506],[11.60519525,35957.33799253172],[11.739457459,35934.25340339787],[11.772222375,35934.25340339024],[11.85044425,35918.852065285224],[11.952921667,35886.37420059555],[12.063605417,35859.96975700419],[12.156353834,35844.141827370215],[12.265858292,35808.156898035355],[12.377424292,35778.52234487931],[12.479916,35750.53380182262],[12.602495833999999,35734.76432768594],[12.728339709,35713.64964195044],[12.867706917,35691.03935138942],[13.006344084,35618.12717519787],[13.131101167,35593.73972974704],[13.284143,35566.28289103372],[13.419456875,35535.43684839931],[13.548570917,35517.154778653974],[13.658848792,35507.29595851839],[13.77505575,35492.51791719256],[13.804379459,35492.51791719249],[13.865893375,35487.33055925485],[13.949689125,35463.49508590345],[14.035094167,35449.83338087596],[14.117933292,35435.19242458071],[14.200469,35421.068436674825],[14.27855875,35411.68962040331],[14.382258042,35398.04773587852],[14.485211375,35385.27028543622],[14.563166375,35381.41150042977],[14.631368292,35376.01903514759],[14.707153625,35370.90844910328],[14.777524,35364.815593367806],[14.833118167,35361.57524511044],[14.910212875,35356.99968949187],[14.979839834,35355.727400811826],[15.0301665,35354.841960596794],[15.09698425,35352.892016219615],[15.166499167,35347.690273784894],[15.223361084,35344.329590113506],[15.269810167,35343.01721573668],[15.312597667,35342.74410522486],[15.355308,35340.97280110307],[15.407621792,35338.93287851211],[15.503732167,35337.11958213291],[15.53983025,35337.11958213291],[15.566990417,35337.11958213292],[15.615963625,35335.651889374094],[15.665454,35334.46411383149],[15.70591725,35333.51704029932],[15.74450225,35333.283633498875],[15.800489042,35333.09007221411],[15.840621959,35332.63104810568],[15.875212834,35332.37935957331],[15.909128209,35332.37847264321],[15.933340209,35332.37847264418],[15.965296,35332.18748657819],[15.998463167,35332.14192941866],[16.049412042,35331.657438419104],[16.090480959,35331.18797874729],[16.1473395,35325.450716395324],[16.183435375,35324.984033056935],[16.233930459,35323.49906882316],[16.268636542,35323.35515531924],[16.321250292,35323.07260646001],[16.370838667,35322.84690869398],[16.418014167,35321.98984505645],[16.464555125,35321.89188627139],[16.504977084,35321.79020455373],[16.540587,35321.7401463466],[16.576148834,35321.71751715291],[16.619671917,35320.02231181525],[16.662578459,35319.528459273686],[16.7014775,35319.34941992654],[16.739799,35319.33462522047],[16.777339,35319.21945640411],[16.813327834,35319.181668093304],[16.849206167,35318.99245933476],[16.883120084,35318.67989950424],[16.918274917,35318.57849982384],[16.95435925,35318.18723446813],[16.987436125,35318.12390647948],[17.024551834,35318.123906479464],[17.061848417,35318.12390647948],[17.102164875,35318.05981937963],[17.138973292,35317.610861111134],[17.167255,35317.61071369585],[17.1932025,35317.610713695794],[17.573284709,35313.23579287878],[17.609652167,35311.19682567476],[17.642601167,35311.09320104446],[17.69480275,35310.07276938315],[17.7264885,35309.84358576709],[17.763086959,35309.76837402432],[17.791548084,35309.75082521664],[17.818368417,35309.75082521607],[17.847998792,35309.73855137269],[18.312039459,35304.83576998745],[18.351306167,35302.9603947882],[18.399454,35302.43084316084],[18.464468917,35301.97391558404],[18.504433334,35301.95910228154],[18.536277584,35301.84527324693],[18.57080125,35301.80987888124],[18.623477709,35300.69241032674],[18.658207667,35300.54336834272],[18.69763825,35300.42309399866],[18.738432,35300.351639565946],[18.772039417,35300.32478215894],[18.816916875,35300.324782158896],[18.85282925,35300.324782158896],[18.890440834,35300.319323320415],[18.919713209,35300.31879945113],[18.960877459,35299.769750361695],[18.995962875,35299.748556833],[19.031457959,35299.74758895147],[19.081460584,35299.092616093396],[19.122874625,35299.06087168363],[19.162753,35298.83975657918],[19.20343175,35298.839756579284],[19.554816167,35274.696459846964],[19.595449084,35273.524347481165],[19.6794635,35270.5651910321],[19.717204167,35270.55849511173],[19.764204959,35270.15271118328],[19.811183459,35269.83124470209],[19.847595292,35269.719206018824],[19.884719709,35269.690005581055],[19.920670125,35269.68997167525],[19.958263167,35269.685381738025],[19.989005167,35269.67617024694],[20.024951084,35269.67159220523],[20.058795,35269.66741013136],[20.096933209,35269.66720252408],[20.485337625,35263.736347596314],[20.527796917,35263.11888253349],[20.595972042,35262.64211501056],[20.637443792,35262.597080954736],[20.683211834,35262.5886095631],[20.729309667,35262.482003070254],[21.136578209,35254.82173495683],[21.167443375,35254.82173495745],[21.199228459,35254.82173495745],[21.231340375,35254.82173495741],[21.273182,35254.821734957506],[21.309910459,35254.82173495739],[21.350376542,35254.01125749471],[21.396607042,35252.309957946876],[21.4298645,35252.286600478066],[21.464452125,35251.5353668609],[21.501756709,35250.949020405074],[21.540328667,35250.47798806291],[21.585947959,35250.331804494715],[21.628163042,35250.256498242394],[21.665393,35250.247081236004],[21.705149834,35250.207148088535],[21.748443167,35249.680487089194],[21.784834292,35249.680487088975],[21.822884459,35249.59838347998],[21.859064959,35249.58337327287],[22.1760615,35243.824996369985],[22.214738042,35243.751864934406],[22.252511709,35243.72211254771],[22.303254125,35243.0073195356],[22.334464625,35242.991266835306],[22.367193084,35242.81822437449],[22.410623125,35241.64957541273],[22.447536125,35241.26307975112],[22.482356,35240.708436715395],[22.513184834,35240.42915771894],[22.544541042,35240.39392192625],[22.584386625,35240.31803942921],[22.6216505,35239.40268950906],[22.657291667,35238.9557981058],[22.687365584,35238.955798105824],[22.718654709,35238.955798105795],[22.999056917,35232.18928626902],[23.033292584,35231.76529974365],[23.071284917,35231.68950709037],[23.11318575,35231.67049134285],[23.144379334,35231.66408934707],[23.416180584,35230.3863636364],[23.449892584,35230.386363636346],[23.487024042,35230.31623048689],[23.523756625,35230.316230486686],[23.55662825,35230.31623048668],[23.79262725,35230.040562487324],[24.049267875,35230.04056248769],[24.313452375,35229.84343434338],[24.548880209,35229.806891380256],[24.805867959,35229.738676389985],[24.835238959,35229.73867638966],[24.869584375,35229.738676389665],[24.902661667,35229.73867638965],[24.942582792,35229.73800923703],[25.213765459,35229.732871287124],[25.466003875,35229.73042952655],[25.750913417,35229.711483734434],[26.003728625,35229.71148373442],[26.260196667,35229.71148373441],[26.488574709,35229.71148373442],[26.736595625,35229.71148373446]]}
{"avg_reduced_arcs":31619.0,"bks":38217,"columns":4527,"exact_calls":31,"exact_log":[[155,-488.2080988513858,200,0.882776375],[178,-401.11180876244975,200,0.600132125],[200,-365.2453418156151,200,0.726488292],[217,-302.79291101521903,200,0.762188083],[230,-273.7649539194558,200,0.807174958],[243,-233.6423362190866,200,0.647207208],[253,-198.81204158533137,200,0.571860834],[258,-222.3907284607642,200,0.530705333],[264,-178.85277468725621,200,0.528657542],[269,-151.65446174178464,200,0.508332625],[272,-137.6123143546722,200,0.492276875],[273,-108.41477375710656,200,0.518363125],[274,-87.5814692746668,200,0.59511475],[275,-112.7645724603824,200,0.586802792],[277,-139.42591208830686,200,0.549531916],[279,-81.9652432864309,175,0.536629042],[280,-67.49416358897565,160,0.504939041],[281,-48.45927885956098,107,0.479476084],[282,-35.12587726606898,84,0.573945167],[283,-47.06339201355388,87,0.549133208],[284,-36.840100092942976,55,0.489905375],[285,-17.74313811837402,37,0.466775833],[286,-11.310606110738377,17,0.4609265],[287,-13.05319604740771,26,0.465542667],[288,-11.077624031331538,12,0.451884],[289,-6.68848531981746,16,0.445001708],[290,-8.899194869701432,12,0.447140958],[291,-2.416015149369514,5,0.456018041],[292,-3.3669659825424105,7,0.534277958],[293,-3.132288314531934,5,0.510309834],[294,-3.410605131648481e-12,0,0.466525208]],"full_arcs":31619,"heur_calls":294,"instance":"XTW-n219","iterations":294,"labels_exact":2479399,"labels_heur":5201744,"lp_bound":37394.18267412967,"misprices":31,"miss_count":0,"misses":[],"n":218,"ng_avg_size":8.0,"ng_wasted":0.4416775884665793,"purges":10,"status":"optimal","strategy":"full+ng8","t_exact":17.146039537,"t_heur":5.7137404169999995,"t_lp":12.642494222999996,"t_reduce":0.0059095020000000005,"t_total":35.563656125,"trace":[[0.001733959,335112.0],[0.016555834,298258.0],[0.0330975,259826.0],[0.049165917,217505.0],[0.065937292,194559.66666666666],[0.085688209,176606.33333333346],[0.107575375,148681.16666666672],[0.122446125,132062.9642857143],[0.139968792,117316.65104166669],[0.163465584,99406.08506061784],[0.187273375,86055.11375473479],[0.2108885,84722.01533242872],[0.232770417,82238.97335402928],[0.266243625,72605.07367161044],[0.294947709,71245.0135606784],[0.3263345,70576.8368497175],[0.353233209,69974.85356035148],[0.393244292,68105.58092988982],[0.419406209,67989.1277339864],[0.450794042,66581.22425222732],[0.495798334,64416.34970887885],[0.539680459,64015.24144368625],[0.57733325,63678.442246622006],[0.633709292,62617.711755421646],[0.668701584,62245.14840245103],[0.726590459,59311.872213487135],[0.773226709,58071.00979824742],[0.852298417,57131.96689151598],[0.938649417,55832.60778849386],[0.988158667,55655.6189772789],[1.0771345,55100.70169799954],[1.135799584,54801.31639780333],[1.211815584,54597.43849738914],[1.272570417,54300.07431269846],[1.322813875,53810.84084564406],[1.364330375,53615.35734290991],[1.431089959,53367.93449635657],[1.487908625,53191.881340070504],[1.581683417,52752.96212974116],[1.6411582089999999,52633.21458156375],[1.7272496670000002,52350.76313948403],[1.814144167,51831.38010762542],[1.8997365419999999,51584.817985590016],[1.9957235,51206.536460847914],[2.071332125,50975.73185357068],[2.16694925,50769.34802340698],[2.259597167,50563.33883869729],[2.391018417,50277.2128884419],[2.466775084,50043.805703613085],[2.5374335,49895.79559578261],[2.612134417,49222.82139756343],[2.674078667,48907.42788180161],[2.758107709,48691.415015760875],[2.841307,48502.183655698485],[2.943581084,48144.25371835975],[3.027308292,47975.03873761027],[3.147540875,47711.18184495901],[3.253834084,47534.9352206208],[3.324997459,47437.260005181364],[3.440454959,47326.61895903222],[3.55619825,46755.36638515464],[3.674096375,46643.46664029104],[3.813702459,46245.65422920189],[3.9176473339999998,45989.77927379056],[4.016816875,45727.19687479765],[4.078663459,45519.286777099485],[4.152279584,45389.99225399727],[4.223624167,45327.85625712617],[4.325067042,44997.31912004318],[4.360908209,44992.62465191529],[4.423409084,44935.877679575504],[4.5082545419999995,44824.34894230785],[4.613942542,44604.742276890975],[4.658512709,44543.38846453327],[4.787765042,44335.04448194654],[4.924249667,44133.9056471631],[5.060992584,43874.257204133595],[5.16234375,43705.1931469304],[5.253947459,43617.792005519914],[5.354822584,43529.733281105015],[5.447481042,43328.90720717616],[5.520353375,43244.72802366005],[5.587059375,43164.49395920775],[5.666269584,43042.40071813587],[5.784140959,42809.98308642792],[5.840836292,42747.60781064336],[5.943758084,42595.740767063355],[6.021198334,42570.79779709888],[6.077824667,42550.586266006896],[6.187118292,42467.66050963579],[6.287655792,42388.59471212376],[6.364829875,42359.00137167696],[6.475108667,42317.13632114471],[6.598784042,42193.57821551282],[6.701818917,42083.86018042755],[6.784844625,42038.36310377289],[6.900123375,41920.69919078531],[6.973185792,41842.79940095591],[7.036677459,41804.42311791128],[7.103773292,41679.93003108032],[7.16593125,41648.20563685238],[7.240476209,41605.79497923613],[7.297761959,41590.30512364176],[7.391544917,41517.63645791511],[7.503026417,41382.53304409684],[7.571676042,41329.75865320021],[7.689480292,41189.16719065062],[7.805540375,41111.395851637055],[7.914526625,41046.823272457295],[8.026140792,40941.278978226044],[8.126683792,40841.60463127098],[8.243237459,40773.183776554855],[8.354965959,40713.40469262808],[8.424812709,40689.366353928854],[8.499546709,40640.97407891233],[8.563501042,40612.514591247316],[8.652471167,40564.60070991676],[8.737977167,40524.986468637035],[8.810144375,40461.89771891667],[8.899282667,40408.768230885005],[8.988416125,40382.26787787627],[9.081554209,40348.593630117466],[9.166428959,40321.07111655332],[9.27370425,40223.205673784854],[9.36745025,40182.22270335896],[9.435109709,40156.90448942348],[9.506627584,40131.16471831645],[9.629332959,40096.14337086283],[9.714759167,40085.45836940236],[9.821958375,40050.023502206444],[9.892443084,40028.27277965875],[9.93269075,40022.86975708611],[10.00082075,40009.27242796051],[10.072609584,39987.83823611471],[10.157038209,39983.20165840131],[10.203022959,39979.380859460005],[10.267408625,39957.35415691453],[10.319255959,39945.524758249594],[10.355654459,39943.29142265932],[10.403612959,39940.593850962585],[10.45698925,39938.1174593403],[10.503290459,39935.24012052613],[10.576928875,39917.98988092512],[10.629350459,39912.26848748009],[10.671478459,39909.49045698432],[10.7015085,39908.914736449755],[10.741558667,39907.24614420911],[10.789200667,39899.24620065189],[10.819857667,39898.114594081875],[10.85574275,39893.15022723094],[10.895993542,39891.95093957235],[10.940384459,39889.105109879536],[10.965689584,39889.06036524522],[10.999481542,39888.118163452615],[11.031697417,39887.994443001015],[12.112120167,39476.13906422613],[12.1989725,39424.365193134116],[12.275421084,39370.38678413313],[12.361957084,39315.03342987544],[12.436580459,39281.80277256622],[12.510068167,39267.14788440114],[12.608389584,39192.703988413545],[12.697385917,39170.10052551196],[12.750973,39159.932503291995],[12.862770334,39133.521769506755],[12.902871125,39119.072142644975],[12.947457125,39112.76685244427],[12.991031459,39107.08667149982],[13.033474417,39103.47049252084],[13.074252167,39099.219540451275],[13.132243917,39091.482069497026],[13.175344292,39083.418329413704],[13.212971667,39077.92456210534],[13.244919834,39075.43123910935],[13.2821295,39073.91742525666],[13.315785167,39073.008923265974],[13.353384459,39071.559701058846],[13.40151125,39066.84359646661],[14.129466667,38794.360563591166],[14.230029834,38760.35659656868],[14.290882167,38744.20446191768],[14.362102167,38730.972567457735],[14.415775375,38727.208395454865],[14.473465834,38716.32637222271],[14.502729875,38716.09822922315],[14.544784584,38712.5780438933],[14.597173375,38699.639146353526],[14.629902375,38699.02847009962],[14.673657667,38697.96049915989],[14.742314209,38680.50059963554],[14.771177792,38680.1897994238],[14.80449275,38679.85117638962],[14.835961375,38679.598662640215],[14.863263375,38679.423605390955],[14.892270292,38679.327905658094],[14.926177084,38678.478026107245],[14.959174875,38678.291063574],[15.003663625,38675.16404608489],[15.03303575,38675.11219115595],[15.070377917,38673.044335233484],[15.93937775,38539.96894081692],[15.993713459,38527.63147284403],[16.079645167,38504.287013053145],[16.137343084,38500.500457950635],[16.174234417,38497.62123895182],[16.210241584,38495.79903320236],[16.258364459,38491.792132032075],[16.301980584,38486.58812841232],[16.338935417,38485.22565831769],[16.432831292,38471.242747819895],[16.478126709,38468.71958258672],[16.514417667,38467.99104274361],[16.557783625,38464.69303334188],[16.588214917,38464.55154816373],[16.631055459,38464.079250312934],[16.687670209,38458.836872829495],[16.718871417,38458.27844587412],[17.631509584,38333.9832803914],[17.715008625,38320.93107862813],[17.820376209,38311.94548962556],[17.848749709,38311.123260387634],[17.879680667,38309.35833137881],[17.911842542,38307.507049363834],[17.956519125,38301.198278529344],[17.996044417,38299.587819975946],[18.026396625,38299.53239218106],[18.059233875,38299.28111426993],[18.095319375,38295.889245635386],[18.11900225,38295.88214610354],[18.141285542,38295.882100715084],[19.097929375,38104.50097275361],[19.147267875,38085.804869722655],[19.199256584,38080.80848436523],[19.241256584,38075.86221753789],[19.283893167,38072.61238038081],[19.323396,38070.07767004116],[19.358937792,38064.807185899095],[19.394487792,38063.86725186957],[19.421487792,38063.64934345199],[19.448221709,38063.63807852575],[19.476016042,38063.49682877569],[19.503654459,38063.43725492455],[19.540314375,38062.245606245684],[20.309640959,37916.20428255129],[20.351936042,37910.06458312952],[20.385422959,37908.69302253468],[20.435214334,37903.78339176881],[20.478405209,37902.728886266894],[20.513043084,37902.189718043155],[20.543307667,37901.36057327627],[20.569692666999998,37901.22955142444],[20.601385167,37901.028746148724],[20.627622917,37900.74526596311],[21.329022542,37790.8130902703],[21.397222417,37775.60786972597],[21.453329584,37773.92571814886],[21.494397334,37771.907740753966],[21.5295555,37771.159109246066],[22.172972667,37677.99666547357],[22.21906075,37676.834077049694],[22.253060459,37676.73821644293],[22.286810875,37676.5735212953],[22.32380375,37676.45320920115],[22.35087075,37676.42510306516],[23.004274834,37622.42019936775],[23.055433334,37615.24859511402],[23.08846925,37612.96370896097],[23.119221959,37612.62363792113],[23.147849542,37612.57411797086],[23.758094334,37585.77038029852],[23.79150725,37584.486229644266],[23.817273084,37584.481246282434],[24.382950417,37571.25794651832],[25.001665334,37536.227612221395],[25.701610709,37488.604252880825],[26.415775334,37468.070754597495],[26.446394084,37468.07075459707],[27.049518875,37461.19451396938],[27.081689125,37461.15713328873],[27.685579584,37446.307929399474],[28.250419625,37431.84166309974],[28.783980042,37421.215127084884],[29.418465584,37409.850716495755],[30.024610959,37405.994971659784],[30.564859875,37399.60221704202],[31.066204792,37398.14016710834],[31.559120209,37397.60630792215],[32.052211709,37397.31068932789],[32.537134334,37396.341855724255],[33.016276667,37395.659792068116],[33.497420584,37394.53549308637],[33.981840667,37394.29359236838],[34.547263917,37394.18267412932],[35.07994,37394.18267412967]]}
{"avg_reduced_arcs":15717.0,"bks":19744,"columns":3249,"exact_calls":14,"exact_log":[[246,-106.96520683630746,200,5.195804125],[268,-51.31496069578219,200,2.389996042],[288,-45.05290514413866,200,6.27539625],[303,-53.01398148629633,200,8.896238083],[308,-35.97982713402121,200,5.278014875],[312,-19.560111805920712,171,3.848048],[324,-50.99999999999966,200,3.5244165],[326,-22.762305447316976,200,3.146348875],[331,-14.000000000005173,119,2.5724451249999998],[337,-15.910142027446454,82,1.121599625],[338,-14.000000000000512,35,1.824714791],[340,-3.709535862973837,14,0.72698275],[342,-1.0000000001543867,4,1.665383834],[343,-3.149125404888764e-11,0,1.005538292]],"full_arcs":15717,"heur_calls":343,"instance":"XTW-n148","iterations":343,"labels_exact":1668889,"labels_heur":4615011,"lp_bound":16512.759774367514,"misprices":14,"miss_count":0,"misses":[],"n":147,"ng_avg_size":8.0,"ng_wasted":0.1924198250728863,"purges":22,"status":"optimal","strategy":"full+ng8","t_exact":47.470925124,"t_heur":5.029505039999998,"t_lp":6.9219003429999955,"t_reduce":0.004715281000000002,"t_total":59.507998,"trace":[[0.000797167,124340.0],[0.009581,102754.0],[0.019391667,65110.0],[0.029770459,51151.5],[0.038397834,42942.0],[0.048876542,39943.62499999989],[0.0571665,36741.08333333333],[0.0692555,36734.303921568615],[0.082117209,32676.41666666667],[0.093569792,31284.711538462016],[0.107130334,30942.13647058824],[0.120623042,30484.250000000557],[0.134076625,29923.546805349095],[0.157222542,29184.49999999995],[0.173624917,28350.411967368906],[0.192313167,27401.075737847663],[0.207735417,27049.371052632447],[0.22348425,26025.0236095268],[0.259890292,25182.128190550902],[0.289512042,24850.457158004378],[0.332445542,24542.175835475548],[0.375233042,24047.89255172367],[0.401780709,23771.683902493613],[0.428525375,23202.80817611956],[0.45681225,23007.896273983657],[0.49120725,22769.39171297793],[0.51435975,22721.01477677382],[0.547108917,22580.82942525921],[0.589746334,22444.083711927495],[0.632197,22360.61162458216],[0.674882084,22243.551400078974],[0.721994875,22152.466259066554],[0.769369417,22087.617301705],[0.799260834,21860.678230998845],[0.832020667,21753.764857954036],[0.867598042,21511.312928541367],[0.897795042,21463.919420797105],[0.939265209,21308.108051530635],[0.973396125,21187.858282179695],[1.005513125,21148.81649910838],[1.045245542,21104.674040545266],[1.085786,21027.417972980104],[1.1322,20927.93895261183],[1.18443325,20715.342131262583],[1.218148959,20685.949781933065],[1.2494165,20592.42394625536],[1.27705275,20558.70308347652],[1.319373875,20379.689750296347],[1.358155459,20345.678829937202],[1.392691459,20315.26757813121],[1.434024167,20272.436185629867],[1.473231209,20227.44007963047],[1.523421667,20136.762013852316],[1.577742209,19975.977443388314],[1.629526959,19896.636438950783],[1.663545292,19811.446699864024],[1.700646042,19774.02473862564],[1.724442959,19758.280807169464],[1.780773084,19668.030964419406],[1.8269504589999999,19618.1590158817],[1.857963209,19607.497195564592],[1.8941307090000001,19571.1663286857],[1.9269415840000002,19549.89810667831],[1.978605167,19489.447926163146],[2.032279834,19383.50271670706],[2.113183834,19300.088830255274],[2.153740125,19251.395388377674],[2.192373875,19199.99357886339],[2.228003334,19115.622981838704],[2.264996667,19069.75282616518],[2.306726959,19003.88461455158],[2.34459325,18989.477696467875],[2.402537417,18894.470918248895],[2.43492375,18867.897258223988],[2.5035174590000002,18722.94206273025],[2.54889175,18674.117863225623],[2.603726292,18637.00137649075],[2.643744709,18582.302161760377],[2.681334959,18537.23813022214],[2.7243493340000002,18503.180060679984],[2.758026,18487.042928771745],[2.804975292,18474.67028437402],[2.8492550420000002,18451.27229804193],[2.890726,18437.97587326114],[2.927361459,18424.722218663694],[2.9849755,18396.32712678467],[3.057967459,18329.782807968295],[3.127184334,18306.94931215156],[3.177184792,18301.08724421647],[3.211499,18278.244223458576],[3.247843625,18266.988046167677],[3.296885292,18184.99355263514],[3.330258834,18164.80614313371],[3.374594792,18144.392181128365],[3.436597792,18110.85178984485],[3.490354875,18099.117380363157],[3.551697,18042.41814819869],[3.592058917,18032.565490654168],[3.6351989590000002,18015.708695262354],[3.685754459,17997.387250052743],[3.727034209,17967.002442207508],[3.754585167,17955.193847416147],[3.797867584,17943.339772136977],[3.851404042,17916.585325353728],[3.901445667,17876.58434077429],[3.9482081669999998,17846.11352378372],[4.006226542,17798.406852045373],[4.04470275,17785.34283473676],[4.123479834,17671.87996671804],[4.1736165,17636.003517842506],[4.215317375,17603.98593723622],[4.255247375,17587.3315812501],[4.295859125,17543.72989937565],[4.341445792,17527.33563258813],[4.377671,17514.53964500752],[4.437096875,17466.73705761728],[4.486942959,17440.98288208483],[4.544518084,17403.473911377885],[4.596686709,17374.44138533425],[4.647017709,17361.081902602193],[4.705722084,17333.11747244216],[4.752320875,17314.243085339473],[4.79446775,17306.769800737446],[4.832718167,17291.544515748003],[4.8800395420000005,17275.268699003856],[4.928181792,17261.142055076463],[4.982202917,17246.63394834614],[5.023545375,17241.362173422025],[5.082175125,17204.58010512178],[5.135538792,17187.776541922303],[5.194675209,17164.633351245815],[5.259745167,17144.791959943286],[5.302300709,17141.572774196044],[5.339550375,17128.30730279433],[5.376485292,17121.33584841869],[5.408504375,17120.814681778058],[5.453928875,17105.86161461485],[5.490097292,17104.164249953963],[5.537025625,17093.197564858638],[5.609520459,17051.12849223849],[5.6501614589999996,17047.652690650648],[5.7110189590000005,17026.273959445753],[5.772739125,17015.103974211226],[5.821995125,17006.49758807809],[5.86092175,16983.773817865866],[5.89976725,16972.0694049349],[5.941471459,16962.799763810097],[5.972563875,16961.611238584548],[6.016265417,16955.055802070023],[6.088129125,16940.545211682285],[6.130426917,16928.12758473866],[6.192928417,16902.563981355455],[6.243479292,16887.95384545607],[6.313497,16876.56067392727],[6.370017459,16867.259098182847],[6.392962459,16867.130366421632],[6.429989084,16861.09411057902],[6.479094417,16835.13066177225],[6.530960292,16825.46655567354],[6.587312625,16796.35534913738],[6.634366292,16788.432522438652],[6.687958417,16777.389313914104],[6.758005,16763.523854505474],[6.811254625,16751.121132036973],[6.874837167,16735.443025616645],[6.924606834,16718.301705475493],[6.942664542,16718.30170547515],[6.962451125,16718.301705481368],[6.985528542,16718.30170547365],[7.025302709,16709.04787932713],[7.063503125,16699.6485727168],[7.09664825,16696.128931515752],[7.148923375,16683.076918304647],[7.184842625,16682.03406553365],[7.227663667,16682.034065533626],[7.274450084,16673.80720349165],[7.318624292,16664.80562516029],[7.336253584,16664.805625163393],[7.357990292,16664.799345959676],[7.393929334,16663.635801863922],[7.414108292,16663.635801804205],[7.460719875,16655.73682118014],[7.489779917,16655.216654360192],[7.539411459,16638.351421862542],[7.585481834,16632.452050893153],[7.6366000419999995,16626.83445844019],[7.687441625,16622.802072647468],[7.729091792,16620.81823564314],[7.749196125,16620.8182356412],[7.772972917,16620.818235641116],[7.808510292,16619.842938375907],[7.852492292,16616.099010385766],[7.8954245,16613.376631844938],[7.944981292,16605.60203167669],[7.9828805,16603.356455954854],[8.024838875,16600.91861255728],[8.047097959,16600.888237984822],[8.091342292,16598.50963497052],[8.123445167,16597.88688303919],[8.168220167,16597.107926993052],[8.202251375,16595.759140784336],[8.244640167,16595.245418164548],[8.266211792,16595.24541816454],[8.284330292,16595.24541816442],[8.307354584,16595.24541816463],[8.326743584,16595.24541816453],[8.349909209,16595.24541816452],[8.385300709,16594.912123966453],[8.422531917,16594.705846701767],[8.459243084,16594.46301209158],[8.496823542,16593.322002526125],[8.526901292,16593.021869995966],[8.5547315,16593.02144810993],[8.5924395,16592.657031309984],[8.693773084,16592.00551302991],[8.733555334,16591.779920203284],[8.771697375,16591.60953278028],[8.8165015,16591.44392983814],[8.850211542,16591.303665623956],[8.870602875,16591.301288722687],[8.89609025,16591.299594625223],[8.942784334,16591.28719980113],[8.966167917,16591.283161076637],[8.989040083999999,16591.283161076582],[9.010120792,16591.28316107664],[9.042914125,16590.709205150455],[9.081965,16582.20987393533],[9.105824542,16581.80096355447],[9.130486667,16581.577079993902],[9.160735959,16581.36985206302],[9.191076959,16581.027326995805],[9.213400292,16580.828164883573],[9.23983975,16580.47565410181],[9.269227792,16580.01321847013],[9.299185625,16579.71108423124],[9.328496125000001,16577.506436289794],[9.365754167,16576.35053358061],[9.396992042,16575.717354170043],[9.423066042,16575.6872893624],[9.444264167,16575.68728936242],[9.467272625,16575.68728936246],[9.491648084,16575.644356007975],[9.521751084,16575.620204330335],[9.545565459,16575.200624716443],[9.568744917,16575.185435272648],[9.590406417,16575.18543527272],[14.83997325,16562.373868077535],[14.888357041999999,16559.3605067314],[14.915046667,16559.17364841667],[14.948297167,16557.369876535322],[14.988315542,16557.052605496843],[15.005850959,16557.052605496898],[15.024978375,16557.0526054969],[15.048766542,16557.052605497054],[15.068582084,16557.052605496872],[15.094674584,16557.03576270939],[15.120261459,16556.63200059373],[15.153473042,16556.033049622307],[15.182469042,16554.214488277554],[15.209419917,16554.101289098173],[15.233945584,16553.27775979058],[15.256156875,16553.190394247726],[15.278545833999999,16552.98822503793],[15.298776542,16552.98815416817],[15.3249035,16552.389013687396],[15.345734709,16552.227346609685],[15.370076584,16552.201529897175],[15.392156292,16552.198082100593],[17.8268835,16542.423165396016],[17.846885959,16542.160434969104],[17.876688417,16539.898677612004],[17.905101667,16538.787430446468],[17.932017167,16538.596849075275],[17.956954,16538.579790190677],[17.97539375,16538.57924843899],[18.000368792,16538.501294273927],[18.026588417,16538.06691054536],[18.04924675,16538.026286153843],[18.068729584,16538.017695821967],[18.087929875,16538.016280946707],[18.107750459,16538.016280946802],[18.138503084,16537.42810135111],[18.165846334,16537.3058502428],[18.18881975,16537.22020959265],[18.212045875,16537.134944519792],[18.232461667,16537.134944519803],[18.254773917,16537.114536120705],[18.280544709,16537.11052069874],[24.598304209,16530.45785639315],[24.618178625,16530.457856392084],[24.636524,16530.457856392168],[24.654351709,16530.45785639209],[24.673749834,16530.457856392062],[24.701843459,16530.457856392084],[24.723308542,16530.457856392088],[24.75494225,16530.113865708307],[24.77931025,16529.711287397655],[24.799869542,16529.71128739729],[24.818542709,16529.7112873977],[24.837897417,16529.711287397702],[24.857351375,16529.711287397688],[24.876222209,16529.711287397717],[24.894885459,16529.711287397706],[33.826248209,16528.05799631166],[33.845624667,16528.05799631176],[33.866313542,16528.057996311756],[33.897099167,16528.057996311763],[33.94432425,16528.057996311738],[39.277612959,16525.10133933534],[39.300125875,16524.92884252591],[39.319118792,16524.852258545274],[39.344405375,16524.835948605596],[43.240610209,16521.914826943394],[43.259702792,16521.91482694312],[43.282995,16521.914826943354],[43.303512334,16521.914826943306],[43.328796667,16521.91482694336],[43.364524917,16521.91482694335],[43.385974375,16521.914826943434],[43.414482292,16521.91482694336],[43.440952625,16521.914612541215],[43.46356975,16521.914537412482],[43.491078834,16521.914537412526],[43.513984584,16521.914537412416],[47.060070959,16521.914537412405],[47.079478625,16521.91453741247],[50.262781292,16519.276771974597],[50.28132125,16519.27677197462],[50.298622209,16519.276771974768],[50.314520625,16519.276771974757],[50.33235425,16519.27677197477],[52.941124625,16514.849751085952],[52.959949334,16514.849751085945],[52.977542875,16514.84975108594],[52.994406167,16514.849751085952],[53.012864792,16514.84975108601],[53.029686375,16514.849751085945],[54.172753584,16514.295679717525],[56.026977417,16512.828765008155],[56.044578334,16512.82876500889],[56.790110959,16512.77985344946],[56.807319084,16512.779853449447],[58.490968584,16512.759774367514]]}
{"avg_reduced_arcs":30626.0,"bks":39656,"columns":4371,"exact_calls":30,"exact_log":[[198,-871.2965666437508,200,0.858323541],[223,-594.6337738535201,200,0.810273834],[243,-478.62629146830477,200,0.663116875],[256,-458.75985739650105,200,0.600393709],[260,-336.8562716971969,200,0.616513958],[268,-370.35727055175903,200,0.684621375],[280,-286.69325321851943,200,0.7700225],[290,-321.99855213556384,200,0.601288375],[294,-251.612047179073,200,0.607545458],[300,-196.2273586567519,200,0.773208041],[306,-149.3199745389113,200,0.660938792],[311,-172.1203125787681,200,0.640885],[319,-158.61971975670122,200,0.599207916],[324,-133.2437322743292,200,0.64592825],[326,-128.1232695091304,200,0.662174375],[328,-99.92053887342433,200,0.66888825],[331,-84.33893275039327,200,0.685066792],[332,-100.3824642595855,200,0.65548925],[333,-58.33318715800806,200,0.671410084],[335,-47.9756235459073,113,0.694737916],[337,-104.50144156269721,200,0.638600958],[338,-43.95083312947406,88,0.69565275],[339,-31.04412035708401,77,0.664570875],[340,-36.28124680022938,59,0.637148167],[341,-25.693015559078958,41,0.631914209],[342,-16.17056159518461,17,0.6478095],[343,-9.773335992020748,11,0.652639292],[344,-5.820316793776328,9,0.65516925],[345,-0.6927159926242439,4,0.636874083],[346,-1.5006662579253316e-11,0,0.640642583]],"full_arcs":30626,"heur_calls":346,"instance":"XTW-n242","iterations":346,"labels_exact":4593193,"labels_heur":6887532,"lp_bound":38740.62294994383,"misprices":30,"miss_count":0,"misses":[],"n":241,"ng_avg_size":8.0,"ng_wasted":0.37344398340248963,"purges":12,"status":"optimal","strategy":"full+ng8","t_exact":20.071052291999997,"t_heur":5.001050111999999,"t_lp":19.802266212000006,"t_reduce":0.006879537000000005,"t_total":44.954923208,"trace":[[0.001858583,386026.0],[0.01639075,310198.0],[0.029633542,272915.55555555556],[0.043515625,243331.33333333337],[0.057768667,206249.16666666672],[0.0742275,176323.28452830183],[0.090015417,152046.21598762248],[0.105619542,138098.46217275973],[0.130859708,124575.44799515982],[0.150982375,108250.36135613358],[0.169126958,95904.51242534566],[0.189911667,86038.61565447114],[0.216837292,78418.07359261179],[0.234947375,76178.70436746714],[0.258334375,74091.36092412219],[0.2876345,71522.61592858004],[0.311291417,71487.5308866614],[0.34456275,70447.62650393302],[0.37267125,70196.9081778269],[0.408571208,68986.01128251203],[0.435317792,68453.59632120357],[0.496773,67211.38394534649],[0.531724792,66992.56392977572],[0.570625083,66000.16881164108],[0.612422083,65468.465506523484],[0.662999583,64769.016352356906],[0.705818583,64481.27634258281],[0.748090125,64086.04196551452],[0.789660125,62805.52337231326],[0.833794958,62011.330797993964],[0.903598958,61549.453849821395],[0.941917917,61131.840821307844],[1.000110792,60859.18191454393],[1.071701083,60296.31014798731],[1.1462775,59930.382801398846],[1.2186975,59748.41644182171],[1.290568,59022.509178040265],[1.335464708,58822.800973620506],[1.374848,58631.4428367795],[1.446762292,58475.42094313375],[1.529792042,58250.27718732448],[1.58792975,58034.08502712519],[1.665276167,57822.28389887897],[1.744831958,56358.85328825603],[1.815169208,56021.32430347181],[1.933220708,55678.73158924951],[2.068817375,55226.438397520695],[2.168722583,54913.135225940656],[2.2830745,54528.52494532998],[2.344456875,54284.80528440512],[2.492711625,53899.34169908278],[2.5693185,53698.63118793838],[2.667065042,53601.49220927569],[2.735702208,53338.90553946891],[2.816580167,52785.524160679844],[2.913335917,52267.70541914749],[3.003041792,51919.01143572884],[3.119571583,51691.08464595834],[3.193841,51479.09164732624],[3.3075159579999998,50979.57087461105],[3.4055836250000002,50851.36132344981],[3.509334958,50662.10343259645],[3.627635917,50383.59761021534],[3.7408035,50176.59853898187],[3.813821042,50143.82030196686],[3.908156375,50057.88383844763],[4.015923167,49918.69993520608],[4.131898833,49777.16585099831],[4.288215042,49565.95064676223],[4.3836195,49469.62842766384],[4.450253208,49380.88123700528],[4.542576583,49209.20405356607],[4.629921542,49113.39384528001],[4.695638625,49044.62184234342],[4.808798042,48810.37948659306],[4.899584667,48728.39863437969],[5.034100625,48367.65398837809],[5.105352417,48329.93975727998],[5.226697667,48192.79494712923],[5.333998917,48087.72392932657],[5.458285583,47976.0963328837],[5.601011333,47798.72118456838],[5.733178458,47665.50734048751],[5.8488635,47595.55699752292],[5.955562458,47537.86730769017],[6.108636583,47432.53064880378],[6.218169625,47243.67784439957],[6.297503958,47098.10398289839],[6.370655375,47032.45929418361],[6.448070375,46992.63179148345],[6.5753787500000005,46877.144422069716],[6.6843465,46768.589546604235],[6.797476875,46636.37124433857],[6.868090333,46580.22946107845],[6.97027725,46461.99318517285],[7.021579542,46451.41189449577],[7.113069583,46326.02856862788],[7.217623375,46211.76645822041],[7.350046667,46088.88080513617],[7.450926625,46033.84881931487],[7.584635083,45938.39619320842],[7.652728417,45914.900493527246],[7.84436375,45724.21555934966],[7.9815075,45633.13272294474],[8.075825667,45514.84505773614],[8.163018208,45441.73643997272],[8.249637875,45397.05313183076],[8.332795458,45355.771549636826],[8.404481958,45244.9552845529],[8.508228125,45164.71304440407],[8.625292042,45091.91501480446],[8.695754958,45019.47579019058],[8.815789,44963.57743008221],[8.920936333,44833.48634474163],[9.053957792,44743.28751765464],[9.138256958,44709.89697003671],[9.334971417,44521.04958091044],[9.511780042,44417.032099999786],[9.595210292,44397.454107232305],[9.702829042,44309.5335542215],[9.848707917,44249.94542147936],[9.942976958,44170.29722032369],[10.028787042,44139.22260978096],[10.133685,44057.15035372779],[10.258069833,43978.41695010366],[10.331656375,43961.179673721075],[10.4196425,43923.94872810407],[10.509412958,43871.79788702044],[10.641194083,43785.12367074455],[10.738718583,43750.96855851538],[10.87179725,43638.02864785321],[11.027616208,43515.43286857426],[11.106064208,43495.22228985024],[11.228632667,43447.23612636921],[11.397035083,43377.37561566173],[11.54301525,43333.61258725373],[11.616505292,43315.63534406863],[11.763427,43270.392972094094],[11.861690958,43209.64637964686],[11.949737458,43162.27371962066],[12.048041958,43113.31073084547],[12.112740375,43083.18142659807],[12.185407875,43028.61112789196],[12.283349042,42986.303675564144],[12.361115708,42959.91647965049],[12.464433,42924.88494472602],[12.554877125,42889.55874369768],[12.671909583,42766.202498876264],[12.785765458,42725.10695435478],[12.888037792,42679.96228454594],[13.011779375,42626.1875155789],[13.156324875,42516.680926907255],[13.233700708,42491.03903054238],[13.351957708,42446.69895235773],[13.494689417,42421.70486410009],[13.579505167,42388.31810478916],[13.647807333,42346.34599588305],[13.724899708,42320.093467673214],[13.854690042,42218.78327442132],[13.904466917,42210.0402661136],[13.985045458,42180.231553807236],[14.091237917,42133.93529832927],[14.181771832999999,42110.40253497854],[14.266454792,42037.97783269601],[14.330837208,42031.11930706934],[14.425306792,42016.268507070854],[14.486474792,41998.80268283875],[14.557339667,41984.394097013894],[14.650488583,41971.781968169016],[14.710862375,41964.3619431981],[14.807088208,41951.83421477149],[14.881019417,41941.440848624115],[14.989792625,41902.73352388373],[15.069780708,41879.070813699036],[15.138161333,41871.85488984144],[15.286393917,41819.64005822932],[15.349353667,41795.58895809028],[15.402410208,41788.82568632895],[15.455555667,41776.982139580105],[15.531598792,41750.259493757076],[15.576423958,41741.75376025995],[15.639457792,41719.14748981467],[15.687562792,41708.94205283094],[15.787088792,41688.95212329329],[15.853258583,41678.05630707558],[15.922557708,41665.53671143594],[15.966134708,41660.34227247416],[16.039046792,41653.797148860605],[16.080714042,41652.55993503729],[16.118678542,41651.58366924204],[16.158714292,41649.59278058399],[16.198638333,41648.398573650535],[16.234827958,41643.97554380099],[16.278815083,41641.02111005038],[16.317178917,41635.28506953818],[16.355917917,41634.9083868481],[16.398089583,41632.06384978122],[16.423303708,41631.7847326644],[17.462546375,41264.236897355724],[17.549214458,41239.49197638389],[17.661003625,41195.32510713543],[17.754508833,41175.018206136265],[17.795973,41169.06439233296],[17.85406425,41161.98452275555],[17.905283542,41159.42358899607],[17.990011083,41135.0904013753],[18.086233333,41120.390987402076],[18.169924375,41112.597201075296],[18.297538417,41105.155997611095],[18.343070458,41104.392499669375],[18.387374167,41099.759101445],[18.439496125,41097.07974355556],[18.490314083,41094.94618465539],[18.544713917,41091.248406638864],[18.606313458,41088.39810733175],[18.724295917,41074.141855526155],[18.763691208,41073.76121010885],[18.826125542,41071.76549445463],[18.876575375,41067.93657422775],[18.9355425,41065.287580878496],[18.994348917,41061.769421315454],[19.030362,41060.58034128466],[19.050361208,41060.576768325016],[20.003542583,40751.706064452774],[20.091945708,40719.51243582147],[20.162515875,40698.81042932464],[20.239045875,40668.395956813336],[20.346244708,40616.16054315664],[20.411087458,40596.29135791885],[20.50167425,40576.160231242895],[20.548649,40570.82781053841],[20.601816958,40564.14671830539],[20.66134525,40558.04444149145],[20.702231208,40549.1267948837],[20.749897292,40544.684594105805],[20.77300875,40544.59499755642],[20.813312167,40542.04848167621],[20.879153333,40533.60379359287],[20.928571625,40531.90023326727],[20.962519417,40529.463971277684],[20.987419583,40529.243806813545],[21.051149667,40522.0317743886],[21.071960708,40522.02949679603],[21.921385042,40269.60996093629],[21.98524625,40251.14555361133],[22.054789542,40236.15231566774],[22.128140125,40222.98092106369],[22.215282833,40203.659175216315],[22.283005542,40189.031227080624],[22.337948375,40184.71543758083],[22.375098583,40181.332806825994],[22.401532208,40181.11704320468],[22.432036,40180.47984302126],[22.453627292,40180.434705207685],[22.482445625,40179.98601177008],[22.500571792,40179.98576188541],[23.232019542,40068.787274896706],[23.289647458,40064.7439644201],[23.33778575,40062.65687032916],[23.386226792,40056.656897056964],[24.2129885,39853.913634870805],[24.28457375,39845.85726346649],[24.354215583,39839.64196993286],[24.412203125,39834.51065854797],[24.483496375,39826.67382831993],[24.518295833,39825.46283553411],[24.542829333,39825.38002365884],[24.566526792,39825.201906360286],[25.396589042,39688.290622279725],[25.471311167,39665.65965715723],[25.514356958,39657.67964872785],[25.552002083,39654.65021509031],[25.615155708,39644.955497687435],[25.6414505,39644.53435401156],[25.674259,39643.90368794773],[25.694533125,39643.89791340417],[25.745505833,39641.32625808776],[25.778530917,39639.19170285697],[25.806604917,39638.87596303242],[25.839299708,39637.89525442011],[26.777652167,39448.120991543256],[26.825503542,39445.98429063605],[26.870152625,39443.4736708668],[26.893089542,39443.23177034862],[26.911880458,39443.116139766076],[26.939633083,39442.39489430516],[26.967704625,39442.29541890474],[26.988728375,39441.802194981385],[27.014068625,39438.66195191353],[27.032614833,39438.66195190633],[27.72942875,39391.98136922783],[27.760018583,39390.62614410966],[27.789293167,39390.2786834952],[27.813849417,39390.11911458439],[28.533211875,39337.74931625315],[28.553546625,39337.69777885363],[28.602852417,39333.215122379166],[28.637274417,39330.98303853776],[28.662109,39330.091054192126],[28.6801865,39330.091053779746],[29.575262583,39252.16788735753],[29.608982958,39251.554477831494],[29.646993458,39248.177060656584],[29.695188333,39245.563878785084],[29.726558917,39245.5173667688],[29.752730333,39245.48010871144],[30.554786583,39166.61566420621],[30.5870035,39164.73972394628],[30.609943208,39164.22926193312],[30.645553,39162.88562015115],[30.662042833,39162.88562015123],[31.446153083,39104.58494807801],[31.485138167,39101.73162383739],[31.518825458,39095.14420959577],[31.556699292,39092.41052328626],[31.602944583,39087.62535737103],[31.619857667,39087.62166100661],[31.64942725,39086.00412306918],[31.680464792,39085.02047631738],[32.379737083,39046.50450432891],[32.407843542,39043.79308407594],[32.428985333,39043.742668456434],[32.446324417,39043.74266845458],[32.462467667,39043.742668454615],[33.235195667,38980.174158632],[33.2768755,38977.868238600124],[34.083118875,38945.12937064088],[34.11046075,38944.86020793793],[34.905493958,38893.43595481477],[34.922183,38893.43595491539],[34.9422655,38893.35380270899],[35.742756042,38860.91642167874],[36.515628375,38809.45178306241],[37.283727375,38786.241497406765],[37.302373333,38786.234413852835],[38.127791083,38773.64639794864],[38.1444565,38773.6463979488],[38.804234167,38772.20396581956],[39.5562395,38759.21912036965],[40.269984792,38750.66607508128],[40.951210833,38745.866286315795],[41.620165917,38742.77747590361],[42.2931805,38742.02354011479],[42.975427167,38740.70248084611],[43.649992333,38740.624360928006],[44.302675792,38740.62294994383]]}
{"avg_reduced_arcs":5490.0,"bks":81129,"columns":3019,"exact_calls":4,"exact_log":[[21,-105.50000000000023,83,0.001885875],[23,-27.928571428571445,17,0.001732083],[24,-3.000000000000341,1,0.00172025],[25,-2.2737367544323206e-13,0,0.001563583]],"full_arcs":5490,"heur_calls":25,"instance":"XTW-n125","iterations":25,"labels_exact":11777,"labels_heur":65038,"lp_bound":81011.0,"misprices":4,"miss_count":0,"misses":[],"n":124,"ng_avg_size":6.387096774193548,"ng_wasted":0.0,"purges":0,"status":"optimal","strategy":"full+ng_v08","t_exact":0.006901626,"t_heur":0.018296913,"t_lp":0.036932126,"t_reduce":0.000093623,"t_total":0.065669375,"trace":[[0.001194833,211708.0],[0.002645916,166371.0],[0.004206083,130220.0],[0.00569325,112111.25],[0.008332583,89504.0],[0.010431958,88211.12499999994],[0.013002833,86980.33333333331],[0.014994166,86705.08333333331],[0.017232708,85712.74999999994],[0.0221315,83758.9111111111],[0.026247208,82583.88546255509],[0.030822833,81844.33333333331],[0.034684708,81316.0],[0.037672166,81122.46153846153],[0.040202166,81065.26923076923],[0.042126125,81053.6],[0.044440916,81052.14999999998],[0.046332,81049.00000000001],[0.047974208,81046.6],[0.049351166,81046.40000000001],[0.050904083,81045.74999999999],[0.055018958,81020.89473684208],[0.056468875,81020.5714285714],[0.060125666,81011.00000000001],[0.063411708,81011.0]]}
{"avg_reduced_arcs":9689.0,"bks":14623,"columns":3189,"exact_calls":12,"exact_log":[[66,-74.57020188447044,200,0.156333292],[75,-39.18539967695193,165,0.158495542],[80,-33.66317460810487,111,0.176489834],[82,-17.33333333332621,42,0.116017959],[86,-24.474246575340885,21,0.109818458],[90,-10.666666666684591,11,0.125109417],[92,-7.84313725490361,17,0.111728333],[126,-17.833333333334508,43,0.082471958],[128,-14.000000000000398,11,0.103063125],[129,-1.316666666668624,1,0.072049333],[130,-0.6333333333373048,1,0.069318292],[137,-3.68913788406644e-11,0,0.07751775]],"full_arcs":9689,"heur_calls":137,"instance":"XTW-n115","iterations":137,"labels_exact":346092,"labels_heur":926612,"lp_bound":13747.166666666704,"misprices":12,"miss_count":0,"misses":[],"n":114,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":1.358412083,"t_heur":0.7594713370000001,"t_lp":0.9475394530000002,"t_reduce":0.0009412910000000008,"t_total":3.087986667,"trace":[[0.001177625,83778.0],[0.005744458,65854.5],[0.010386708,33243.26666666667],[0.015345333,25987.0],[0.020426417,22873.999999999996],[0.027463417,21930.499999999967],[0.034023583,20585.125],[0.04038875,19123.384848484853],[0.047622375,18869.12871027055],[0.055310208,18760.819538180884],[0.065924833,18295.099538196922],[0.080743125,17847.497593040425],[0.090054625,17688.055999186978],[0.102760958,17320.047244676774],[0.120456042,16973.3570442473],[0.139680083,16792.116061975274],[0.165072042,16554.805428974618],[0.180428792,16242.149241373905],[0.19515375,16095.527289150023],[0.212699,16038.882341195536],[0.233148292,15906.603620702059],[0.254501375,15845.197802994786],[0.279391917,15651.93236763964],[0.306751917,15477.738325483655],[0.332652,15380.145233017405],[0.348868458,15300.973596107711],[0.378974583,15205.042903077372],[0.3996815,15058.507226333071],[0.430124,14883.868701322133],[0.451510542,14846.006138462193],[0.477784167,14755.02266481521],[0.507812875,14644.933686041357],[0.534310042,14513.647226519075],[0.552967,14423.672549929259],[0.570097542,14367.120501344847],[0.59246975,14321.683123469813],[0.613016375,14244.184759916381],[0.634539292,14207.437467915379],[0.653915417,14148.06444960562],[0.676827667,14050.235792805315],[0.701067583,14029.869278723692],[0.720012708,14007.038202499753],[0.740019625,13962.027010761672],[0.75423775,13951.087675913272],[0.769449042,13940.574539564333],[0.785992625,13909.333566585234],[0.803524583,13886.98267340873],[0.818093333,13878.474320975663],[0.836303542,13874.342267946693],[0.863280417,13829.357835753246],[0.880852875,13826.615751753114],[0.887700208,13826.615751753117],[0.9018705,13817.721866208181],[0.911474875,13813.787435949995],[0.920183042,13812.689047449165],[0.9323505,13808.668592951308],[0.943298333,13807.73620950611],[0.955492125,13806.078652002261],[0.965145458,13805.594524602306],[0.975061542,13804.153822055398],[0.984093208,13803.716339653465],[0.991667708,13803.68486952861],[1.000585833,13803.68486952865],[1.009048417,13803.573573293213],[1.017001083,13803.561128509167],[1.026181375,13803.468160437771],[1.202217083,13785.145839164103],[1.212781,13785.145839164086],[1.222657875,13785.145839164114],[1.231222333,13785.145839164103],[1.241583083,13781.30486685034],[1.25071975,13779.736008771932],[1.260445292,13779.556883513087],[1.268741375,13779.503309301524],[1.276836917,13779.503309301499],[1.455517458,13769.255097417312],[1.464767917,13767.953715501932],[1.473054542,13767.924580557321],[1.480527875,13767.924580557325],[1.488103625,13767.924580557328],[1.686851083,13752.19551282063],[1.6961652919999999,13752.195512820525],[1.830124458,13751.457142857147],[1.843305708,13751.457142857143],[1.856040708,13749.186301369866],[1.8636305420000001,13749.18630136986],[1.983593208,13748.388888888889],[1.991731083,13748.388888888889],[1.999909167,13748.388888888878],[2.011155542,13748.38888888889],[2.147538125,13748.388888888898],[2.156286417,13748.388888888889],[2.285291417,13747.166666666684],[2.292233083,13747.166666666666],[2.2997212080000002,13747.166666666666],[2.307233417,13747.166666666639],[2.316171083,13747.166666666666],[2.324588833,13747.166666666692],[2.333455167,13747.166666666668],[2.342734917,13747.16666666667],[2.3513465829999998,13747.166666666672],[2.3602134169999998,13747.166666666677],[2.376179167,13747.166666666668],[2.382737875,13747.166666666675],[2.389409208,13747.166666666659],[2.397144292,13747.166666666626],[2.4076965,13747.166666666673],[2.416147208,13747.16666666665],[2.423149667,13747.16666666667],[2.432764042,13747.166666666666],[2.443731958,13747.166666666666],[2.462350875,13747.166666666668],[2.469383792,13747.166666666666],[2.476392042,13747.166666666679],[2.4858445,13747.166666666668],[2.49289075,13747.16666666667],[2.501515375,13747.16666666667],[2.513975625,13747.166666666655],[2.524518583,13747.166666666037],[2.534236667,13747.16666666667],[2.542797167,13747.166666666686],[2.550894,13747.16666666667],[2.558640542,13747.166666666668],[2.566399333,13747.166666666693],[2.57369725,13747.166666666664],[2.581820667,13747.16666666667],[2.672916292,13747.166666666642],[2.682661708,13747.16666666667],[2.795145792,13747.1666666667],[2.875521333,13747.166666666679],[2.953026083,13747.166666666642],[2.96109275,13747.166666666662],[2.969153708,13747.166666666666],[2.977225042,13747.166666666668],[2.985682375,13747.166666666666],[2.994869208,13747.166666666697],[3.004317083,13747.166666666704]]}
{"avg_reduced_arcs":16250.0,"bks":27220,"columns":4560,"exact_calls":14,"exact_log":[[104,-290.9839704826866,200,0.105653625],[112,-100.56127224624504,200,0.134101208],[121,-143.80799703602787,200,0.182987083],[128,-77.37451823820811,200,0.159290208],[133,-48.508645631421246,200,0.123063709],[138,-36.997810822919746,159,0.126001875],[141,-25.45625980939667,113,0.140480584],[142,-16.227457402039533,44,0.12293125],[143,-6.842029469131319,21,0.113923708],[145,-4.60470774870106,7,0.215596125],[146,-1.7853640639083324,3,0.124810292],[147,-0.3086305957801869,1,0.148158542],[148,-0.22549882212706507,2,0.125047834],[149,-5.314859663485549e-12,0,0.190755583]],"full_arcs":16250,"heur_calls":149,"instance":"XTW-n157","iterations":149,"labels_exact":402370,"labels_heur":1407154,"lp_bound":26880.289235153505,"misprices":14,"miss_count":0,"misses":[],"n":156,"ng_avg_size":7.980769230769231,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":2.012799832,"t_heur":1.3184685860000005,"t_lp":1.773142377000001,"t_reduce":0.0014651670000000003,"t_total":5.133773042,"trace":[[0.001429709,161956.0],[0.00637,134109.0],[0.012683292,113330.5],[0.017420917,96556.0],[0.0218605,82446.49999999999],[0.030636459,71428.96666666667],[0.039366334,64462.31047619056],[0.04961475,54507.837884698456],[0.061091917,45340.471830985916],[0.07006525,40719.56659308325],[0.085626417,39666.1528525296],[0.094470209,39570.17253560297],[0.106228834,38419.23151964827],[0.119668459,36416.85841975975],[0.141445792,35496.93456631212],[0.155692292,34532.09510061242],[0.169659834,34363.128676470566],[0.180786917,34049.0592519131],[0.194243542,33962.980624046664],[0.215833834,33387.793291907634],[0.23025,33255.37696649563],[0.259981042,32867.39442825538],[0.271818667,32827.05248490786],[0.2946885,32544.05864578325],[0.310065542,32440.291417027816],[0.329563292,32218.556666199296],[0.341586667,32119.509234723828],[0.358807334,31962.593240789192],[0.393808209,31679.695241022528],[0.423779542,31499.637400401112],[0.454872125,31236.62631156149],[0.4786015,31167.51924024327],[0.501317459,31040.965178496866],[0.529736125,30832.16549147246],[0.553609959,30624.281084423455],[0.574518792,30291.476424207816],[0.591055792,30164.056910481417],[0.610638334,30000.267703307898],[0.627702792,29887.402516162227],[0.65842675,29733.07512424726],[0.685114834,29582.22358817483],[0.706431375,29520.53148070611],[0.740118042,29313.931955224456],[0.775441834,29163.090832174028],[0.802322792,29050.185412315812],[0.8272235,29029.505080520303],[0.837654417,29029.505080520306],[0.857476125,28942.655366449013],[0.88286925,28853.985328098417],[0.907262542,28809.117445015876],[0.934740834,28719.360104141808],[0.963320417,28687.633055609997],[0.991257167,28581.26589648241],[1.015866,28544.87166903734],[1.057137167,28481.542749124434],[1.092690375,28419.210040155023],[1.122356917,28389.593427038828],[1.140455084,28389.59342703889],[1.157700584,28371.08620965309],[1.18786725,28323.81144536746],[1.226143792,28188.79954374998],[1.2477316250000001,28159.862749956053],[1.281128,28124.93818162893],[1.30281,28090.51461933239],[1.349980667,28032.238060488155],[1.384851334,27929.59566584866],[1.409097167,27915.03946234672],[1.450967,27857.248203593786],[1.461983667,27857.248203593816],[1.507229084,27763.904407128935],[1.535253792,27744.853267753584],[1.570046375,27685.426321997755],[1.602619875,27629.344270020953],[1.650153542,27536.008905496023],[1.679034209,27518.375989877008],[1.72118,27465.46648809389],[1.752722292,27418.06730086151],[1.7865455,27393.445951977883],[1.8204625,27386.382770797984],[1.8344475839999999,27386.382770797958],[1.851641292,27385.117418055444],[1.8795645840000001,27367.485347425347],[1.913061417,27346.600412645636],[1.9454385840000001,27331.77487391119],[1.973118084,27305.707708759834],[1.994509709,27297.238338668903],[2.031428,27270.367741119393],[2.066644917,27240.89931270573],[2.097605542,27224.297640072262],[2.134354959,27207.970679625174],[2.144602667,27207.970679625156],[2.157246292,27207.970679625156],[2.182527875,27197.93978820304],[2.205682375,27186.48113378571],[2.228843875,27173.10335530194],[2.254772709,27163.08435246851],[2.279606625,27153.05932981195],[2.295309625,27151.581145291155],[2.312161875,27150.842462835444],[2.326146042,27150.692778630844],[2.34159875,27150.425288549188],[2.355511792,27149.80181220566],[2.367366209,27149.77665472618],[2.379219959,27149.776290168495],[2.503650625,27111.27994210606],[2.518551375,27099.49261938792],[2.53492475,27076.75206411335],[2.54883475,27076.15006327639],[2.5659775,27068.48920565957],[2.583507292,27061.41351576474],[2.598568917,27061.324759913517],[2.61198975,27061.251441090688],[2.781079959,27017.097120841143],[2.7909772090000002,27017.09712084114],[2.800839542,27017.09712084115],[2.813065375,27017.097120841147],[2.828185542,27012.447169422845],[2.842538292,27010.852543949473],[2.8590465,27008.38057104054],[2.872031625,27008.339817018656],[2.884020375,27008.255414455853],[3.084670125,26988.741830073755],[3.10113875,26986.710931497015],[3.123751667,26976.569938947574],[3.138695709,26976.11241863978],[3.151835292,26975.209717839556],[3.165688834,26974.766269521242],[3.1775786249999998,26974.14236384908],[3.356826292,26958.79022783709],[3.368914334,26958.280967163133],[3.38202875,26958.243388929386],[3.396083834,26957.69825762306],[3.408536667,26957.689807179635],[3.578581917,26918.080886015563],[3.594281584,26914.18815624552],[3.611825,26913.707676249556],[3.624703959,26913.231053541476],[3.636799459,26913.23105354149],[3.790719042,26898.68444993015],[3.804724417,26896.511082568766],[3.818706542,26896.511082568784],[3.981965375,26887.04833531705],[4.122102542,26882.811226290647],[4.251826417,26880.645635792604],[4.262081792,26880.6456357926],[4.491968292,26880.359581068016],[4.628008542,26880.29614711036],[4.790265625,26880.291574660117],[4.933631209,26880.289235153505]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4580,"exact_calls":13,"exact_log":[[128,-164.82079402957368,200,0.400445917],[159,-86.32345159445168,200,0.41753475],[169,-33.247950548066115,200,0.320433833],[189,-22.415407555718275,200,0.32453525],[191,-14.840299245679944,195,0.244748083],[195,-16.102543718155687,200,0.295980125],[199,-6.379870036560817,160,0.397825917],[201,-6.4564410517523925,50,0.305226416],[203,-2.423247769881101,26,0.339728333],[205,-1.0884398237034247,5,0.397114708],[206,-0.4405188661817476,9,0.314130958],[207,-0.1691700966167673,1,0.342678875],[208,-3.313971319585107e-11,0,0.3307485]],"full_arcs":18988,"heur_calls":208,"instance":"XTW-n162","iterations":208,"labels_exact":614397,"labels_heur":2507572,"lp_bound":19234.23440480135,"misprices":13,"miss_count":0,"misses":[],"n":161,"ng_avg_size":7.9937888198757765,"ng_wasted":0.0,"purges":10,"status":"optimal","strategy":"full+ng_v08","t_exact":4.43113071,"t_heur":3.0611955040000005,"t_lp":4.502146879999996,"t_reduce":0.002851326,"t_total":12.038508042,"trace":[[0.001144583,121538.0],[0.009230792,109563.00000000001],[0.0188275,97262.0],[0.029130542,87734.0],[0.039536333,75492.0],[0.050737875,62404.75],[0.060019667,55773.18181818182],[0.072856458,47075.59259259261],[0.088747833,41055.041666666664],[0.106969958,38890.85146390711],[0.121826292,36901.781081081084],[0.141232625,34818.42123287659],[0.157897542,33758.59826064128],[0.17883625,32922.81761177754],[0.204856792,31716.418601697886],[0.233538792,29928.53012848836],[0.268695375,28544.232144068308],[0.298687625,28146.447639249218],[0.332575458,27857.317565308338],[0.370238667,26916.244890047892],[0.411609042,26726.16632627358],[0.442290417,26576.52511540299],[0.481181833,26444.895036445647],[0.516364375,26089.774399826365],[0.55230275,25889.865432683295],[0.600444917,25665.44889155549],[0.645950125,25428.49989500246],[0.683731708,25353.279593665993],[0.7326615,24873.43868422852],[0.775396,24720.10284843703],[0.824888333,24384.888769759487],[0.855557,24353.061560004433],[0.920839458,24084.20763402513],[0.944755333,24080.820376886997],[0.982282042,24038.537503544405],[1.058426542,23931.6225706505],[1.102428833,23826.616688010876],[1.154057667,23632.442206580075],[1.209622167,23302.696679425728],[1.259983042,23128.562861148795],[1.303306875,23060.071234490635],[1.364155958,22970.820832596273],[1.423393417,22872.624659950132],[1.4788162919999999,22795.806630273164],[1.558215667,22640.948155743918],[1.639175,22500.65811771024],[1.70245475,22396.073264398467],[1.774464417,22321.000253596594],[1.825608583,22192.610329315088],[1.87678575,22127.185689170172],[1.905202417,22119.132498928742],[1.958487625,22073.286156526487],[2.014088417,22014.36299400327],[2.082781917,21928.018726664333],[2.161460542,21728.15271891886],[2.226859875,21601.73510882116],[2.298777292,21557.46886434582],[2.358430167,21513.283529574954],[2.447105125,21426.820387698946],[2.536605417,21315.554515194854],[2.584779625,21253.897942079984],[2.625792625,21224.861271135713],[2.679309,21157.29396492146],[2.74829775,21047.094945943572],[2.813758958,20963.932723317543],[2.859752125,20947.56186542303],[2.918092833,20878.627247018263],[3.00265175,20770.33019702927],[3.046089708,20756.58270501911],[3.115506625,20694.32079695336],[3.197112333,20626.413542855185],[3.257473917,20600.353176757566],[3.307166125,20540.311507780294],[3.353982417,20488.931273636143],[3.390622167,20446.36498006627],[3.450955625,20387.94898725791],[3.496436,20361.547954000962],[3.5604707920000003,20339.305823891325],[3.628706292,20233.998609279097],[3.689978625,20172.88889936131],[3.732766458,20157.013102269146],[3.7981130419999998,20109.466495357614],[3.861132167,20075.79556147917],[3.936273917,19999.140230489855],[3.979424417,19963.057676365483],[4.026836542,19933.24222024878],[4.080956125,19876.9475340941],[4.141496083,19829.10373751401],[4.188748333,19799.761271113766],[4.254953083,19768.47278664753],[4.312834542,19738.799789254837],[4.360986125,19725.499429155974],[4.446139292,19669.86837829025],[4.497093417,19644.34030172944],[4.576773792,19606.280340602516],[4.664895,19569.98344384252],[4.732485625,19525.026743244776],[4.757688083,19525.02674324479],[4.797991958,19489.749823351143],[4.841223417,19482.327704881347],[4.886074292,19460.903115177032],[4.932864875,19447.063857300735],[4.976128792,19431.636302068924],[5.018256167,19424.72062172714],[5.054636917,19417.158056830776],[5.098565125,19406.703405658922],[5.127816708,19403.50854490229],[5.179130917,19395.59978050543],[5.218922958,19385.926016981834],[5.23947925,19385.800875259047],[5.266388333,19380.273963289525],[5.295442125,19375.87265910074],[5.320693,19371.238738553726],[5.348736875,19368.25727171016],[5.373667375,19367.443315217024],[5.404626667,19350.34819726806],[5.431307625,19348.449952541203],[5.456580542,19345.467764488283],[5.475711833,19344.721301623973],[5.50460725,19343.423985890848],[5.529618125,19341.890146366793],[5.552295917,19341.32527698723],[5.5755099999999995,19340.903421227176],[5.593870042,19340.73531640239],[5.609211792,19340.732013957888],[5.625662208,19340.697416647],[5.650280125,19340.674183149502],[5.666978167,19340.663989264172],[6.110456042,19324.113181395252],[6.145997042,19317.38132673994],[6.179905667,19315.754740451393],[6.205217208,19312.303988830157],[6.245849125,19311.55831360948],[6.2682755,19311.558313609472],[6.288241125,19311.55831360949],[6.30771025,19311.2428179246],[6.328617625,19309.638931367703],[6.355730333,19307.242793296336],[6.388387167,19304.980753015487],[6.412430667,19304.172094709465],[6.448974833,19300.763423801207],[6.475543708,19300.461032136132],[6.50864775,19297.416987122044],[6.536021333,19297.126720910037],[6.5577115,19297.12672091052],[6.600165833,19296.474645782062],[6.631106417,19294.90270669789],[6.657221333,19294.37394265565],[6.686154083,19293.650305690615],[6.710149167,19293.639816588802],[6.728606208,19293.576402598097],[6.7498858330000004,19293.428473193726],[6.770433917,19293.295300286685],[6.792451583,19292.995814700156],[6.8107524999999995,19292.59389050616],[6.832008958,19292.309947468955],[6.853664125,19292.22471370205],[6.874936208,19292.127165191043],[6.895366333,19292.11686600254],[7.349896625,19279.91713000651],[7.376046167,19279.378187421193],[7.419472333,19274.084208749024],[7.447394417,19272.59603600975],[7.471600958,19270.8587328986],[7.4995611669999995,19268.865746996442],[7.52040475,19268.851658853142],[7.54131125,19268.63387496078],[7.56622225,19267.856101311238],[7.58444875,19267.856101311274],[7.945495583,19257.912363206236],[7.981053667,19257.83732135926],[7.999316792,19257.83732135926],[8.01538925,19257.837321359253],[8.033920125,19257.805349580653],[8.049821792,19257.805349580405],[8.068705958,19257.58302702388],[8.088333042,19257.525116777033],[8.106213708,19256.998031484323],[8.1257275,19256.950957162157],[8.142896917,19256.950957162266],[8.159402708,19256.947554377457],[8.178652375,19256.87267535785],[8.200664792,19256.436277153956],[8.223211792,19256.319994015033],[8.242088,19256.1082676731],[8.264751,19252.91890209001],[8.284670917,19252.339149691998],[8.301968333,19252.3350009181],[8.318602125,19252.335000918083],[8.678465083,19239.981328057453],[8.698803375,19239.98132805738],[8.97785575,19238.972601770776],[8.995535375,19238.94723628308],[9.01273475,19238.938169273064],[9.030209542,19238.91204010181],[9.347703667,19238.016945797637],[9.364847208,19238.01694579764],[9.386169167,19237.999383645678],[9.402051292,19237.99938364571],[9.830521708,19235.591362457177],[9.849225167,19235.53901852469],[10.181860583,19234.44178529535],[10.2010585,19234.441785295356],[10.563772917,19234.25480799515],[10.581917792,19234.254807993315],[11.001435708,19234.24780451363],[11.335617583,19234.23440480137],[11.695109,19234.23440480135]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2909,"exact_calls":13,"exact_log":[[66,-419.4208222428648,200,1.090141083],[70,-346.71685767951305,200,1.5284507920000001],[76,-212.55378033094087,200,1.591001834],[78,-122.11805448055571,200,1.303704792],[84,-116.18428899286243,200,1.715837542],[86,-120.69598806448948,200,1.09954725],[90,-81.84864497021852,200,1.185297917],[94,-67.24295635596366,169,0.998094291],[96,-35.6927281846946,32,1.360194292],[97,-17.124513850264634,15,1.087870667],[98,-8.640349238671888,10,1.097486333],[99,-4.441075675375998,7,1.189569792],[100,-4.274625098332763e-11,0,1.118370417]],"full_arcs":7858,"heur_calls":100,"instance":"XTW-n101","iterations":100,"labels_exact":1402958,"labels_heur":696952,"lp_bound":14138.995886871984,"misprices":13,"miss_count":0,"misses":[],"n":100,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":7,"status":"optimal","strategy":"full+ng_v08","t_exact":16.365565708,"t_heur":0.456223741,"t_lp":0.64628271,"t_reduce":0.000602206,"t_total":17.485624208,"trace":[[0.001048,90008.0],[0.005181416,71026.99999999994],[0.008477083,49728.0],[0.012461291,41320.0],[0.017003708,31907.348484848488],[0.022527333,26291.110169491523],[0.02809225,22766.210526315794],[0.03484225,21593.83333333333],[0.042871041,20685.126182965294],[0.049667166,20304.158280922427],[0.059264541,20030.079545454537],[0.069095291,19616.12275068461],[0.080932333,19485.782597097757],[0.094521458,18828.709029021986],[0.103309291,18779.620397920826],[0.114032083,18626.820946000353],[0.12357075,18336.047322767703],[0.13731225,18067.6381507555],[0.152795208,17914.20788621406],[0.161268958,17856.85331287189],[0.1728005,17762.371156033525],[0.189821166,17569.86668691773],[0.2041305,17312.44079476643],[0.217002916,17153.620920972713],[0.232832958,16966.647479819356],[0.248444166,16814.02349999363],[0.260726666,16685.77445298737],[0.279760833,16481.080483504615],[0.297255833,16291.93859562545],[0.316564291,16208.44685626709],[0.341510541,16057.620785015759],[0.355935625,15971.44977760937],[0.377327083,15874.291464828495],[0.392022333,15769.671273710568],[0.406816833,15696.274064415431],[0.420806625,15594.041963812577],[0.43661625,15506.338517375354],[0.456403791,15410.70314157477],[0.476899208,15328.791429741566],[0.492256625,15223.98870421363],[0.504492083,15191.448545306286],[0.515532083,15088.401880970872],[0.531451625,15012.537853186162],[0.544640958,15003.981535898965],[0.557793958,14953.89623917319],[0.573446208,14887.388006797759],[0.588671708,14844.619309036767],[0.603203208,14816.143884393572],[0.611546416,14813.311018999964],[0.621635666,14759.6278985921],[0.631892083,14741.772862391457],[0.643718708,14695.636304422243],[0.651314625,14694.125513985604],[0.660376041,14692.02972055297],[0.669591458,14667.979044506483],[0.677826208,14656.74717149752],[0.685118041,14650.838318109649],[0.691506,14649.284990186203],[0.696738166,14649.196602124824],[0.704365416,14638.661021696376],[0.712560583,14633.349343041467],[0.723441125,14620.242763146023],[0.734859083,14604.004164566046],[0.742745666,14598.029678059145],[0.75187825,14596.010620173653],[0.758087833,14596.008749774475],[1.862575041,14507.164074807595],[1.870287083,14502.379750942102],[1.877973333,14494.284313783939],[1.885612375,14493.511241982345],[3.429875375,14431.64651532756],[3.444858458,14411.467645171342],[3.458327375,14398.642143608626],[3.47525875,14377.668844731654],[3.4834556660000002,14372.46767904093],[3.489537583,14372.467679040907],[5.097976625,14333.878870927514],[5.10511025,14333.678893371394],[6.431140208,14253.658305529096],[6.44738775,14240.572178034541],[6.456409041,14240.572178034527],[6.4629715,14240.559673883761],[6.47223325,14231.611881137444],[6.477411583,14231.59983277526],[8.207857125,14205.331204446817],[8.213799666,14205.306012369872],[9.329172208,14187.140282942133],[9.33566075,14186.938503011372],[9.344191666,14185.847943971117],[9.351222416,14184.120021669194],[10.551484875,14153.453091330019],[10.557516708,14153.448234325831],[10.562974416,14153.431117228072],[10.56823425,14153.431117228076],[11.587656583,14143.022014375816],[11.595653,14142.987155885277],[12.965099708,14141.558310754019],[14.060616958,14140.026592350045],[15.16567375,14139.166432268812],[16.363244791,14138.995886871984]]}
{"avg_reduced_arcs":2280.0,"bks":27573,"columns":1352,"exact_calls":1,"exact_log":[[10,-3.410605131648481e-13,0,0.000188709]],"full_arcs":2280,"heur_calls":10,"instance":"XTW-n110","iterations":10,"labels_exact":1025,"labels_heur":11591,"lp_bound":27259.58333333333,"misprices":1,"miss_count":0,"misses":[],"n":109,"ng_avg_size":1.5045871559633028,"ng_wasted":0.0,"purges":0,"status":"optimal","strategy":"full+ng_v08","t_exact":0.000188709,"t_heur":0.00261396,"t_lp":0.011081748999999998,"t_reduce":0.000035709,"t_total":0.015224625,"trace":[[0.000574208,83014.0],[0.001574208,46479.5],[0.002782583,31715.0],[0.004173708,29712.25],[0.006506916,28047.5],[0.008331958,27824.0],[0.009993625,27531.25],[0.012184791,27338.833333333332],[0.013765708,27261.833333333336],[0.014831291,27259.58333333333]]}
{"avg_reduced_arcs":13372.0,"bks":32957,"columns":4822,"exact_calls":10,"exact_log":[[63,-205.48905471639875,200,0.009593667],[82,-87.67393580732426,198,0.008858542],[85,-79.75477911108999,118,0.008870917],[90,-83.57584924456319,88,0.008752041],[94,-34.582234129511335,42,0.008975208],[96,-23.068668276240714,20,0.009415084],[99,-24.210638179934335,6,0.00855925],[101,-9.107612839572994,9,0.009988917],[102,-7.968787095968878,5,0.009690375],[103,-2.0179413695586845e-11,0,0.009225375]],"full_arcs":13372,"heur_calls":103,"instance":"XTW-n195","iterations":103,"labels_exact":146383,"labels_heur":631483,"lp_bound":29568.45054584471,"misprices":10,"miss_count":0,"misses":[],"n":194,"ng_avg_size":2.6752577319587627,"ng_wasted":0.0,"purges":2,"status":"optimal","strategy":"full+ng_v08","t_exact":0.091928625,"t_heur":0.22287620899999988,"t_lp":1.693268704999999,"t_reduce":0.0011121249999999998,"t_total":2.0209815,"trace":[[0.001273083,144658.0],[0.005058542,126275.0],[0.009100625,92757.0],[0.013635167,72380.50000000001],[0.018501958,60307.437500000044],[0.023823667,54418.159999999996],[0.032383792,48909.46874999998],[0.038593542,46845.34506812245],[0.048595125,45462.88799229452],[0.058907958,43878.347979559716],[0.069007333,43272.85959007058],[0.082085542,42481.27165618525],[0.0922265,42211.29448576138],[0.108075125,41132.54756344525],[0.126069458,40273.24847494926],[0.153207375,39475.31699729013],[0.182954333,38144.37761030265],[0.223523292,37228.05178321982],[0.24313325,37133.12562613822],[0.273957208,36729.47392269551],[0.316826125,36242.423345420866],[0.359223375,35709.81679604522],[0.396805917,35344.52995836336],[0.444778917,34948.541240117294],[0.502259083,34595.510327528216],[0.543321458,34279.14541804721],[0.591883917,34067.80167427437],[0.647031167,33838.17639897205],[0.711706625,33412.89441352382],[0.754290417,33108.60396660144],[0.79680975,32769.904105146976],[0.820189667,32611.12448478505],[0.854622792,32369.85728888493],[0.8986395,32153.025740582216],[0.938826542,31912.127074777858],[0.987097167,31697.642009455565],[1.0313505,31484.660487418892],[1.078849792,31167.257336437342],[1.125769042,30910.33815196338],[1.162114375,30695.82253985587],[1.2017731249999999,30522.249932357867],[1.241262292,30426.030877310874],[1.274901333,30280.331889809822],[1.313855292,30218.736200923096],[1.334133792,30181.346141683975],[1.353254,30141.9146770234],[1.370627875,30098.305312360728],[1.392810208,30067.32087194352],[1.405239583,30043.649123401497],[1.4254645,30015.29164971349],[1.448679458,29969.39400496021],[1.463659833,29960.88273240324],[1.47496725,29954.565208464333],[1.485033083,29951.88547082826],[1.492813792,29950.441141240448],[1.505596042,29938.609336299964],[1.5145685,29936.901489539538],[1.520808042,29936.362063439712],[1.527205125,29936.230764928776],[1.535498,29935.904186729113],[1.5470080830000001,29920.57994122813],[1.5546647500000002,29920.067885287852],[1.558931292,29919.92835824403],[1.600136208,29798.694262050427],[1.61660725,29772.443843074747],[1.628960792,29751.23374134723],[1.641865792,29739.812878523568],[1.649725208,29739.301413775294],[1.655401083,29737.914684613617],[1.664081667,29731.217738236544],[1.6689958329999999,29731.11564424193],[1.674409583,29730.82644630254],[1.682223875,29726.331520596937],[1.687834375,29726.21065315366],[1.6990471249999999,29712.46692072097],[1.706729208,29711.275159520002],[1.714040417,29710.572432396675],[1.719651292,29710.483988325515],[1.729814167,29695.50817566314],[1.737430708,29693.15625005913],[1.7435170420000001,29692.99587887454],[1.748562875,29692.978584681056],[1.778386375,29659.795064205726],[1.783576208,29659.700773973294],[1.791509375,29659.43592584638],[1.827960333,29607.066119298383],[1.832459958,29607.06611929833],[1.836511125,29607.066119298324],[1.841054,29607.016690380624],[1.845167042,29607.016690380646],[1.8756605830000002,29588.533893070755],[1.880993708,29587.60304437404],[1.88603125,29587.603044374064],[1.890397833,29587.603044374064],[1.9156335420000001,29573.668160560213],[1.920917083,29573.56079172308],[1.939630333,29570.513823632846],[1.946608875,29570.281959394575],[1.952628375,29570.26334333287],[1.970162208,29569.543648583753],[1.975524667,29569.54364858376],[1.9957465,29568.484617027516],[2.009820375,29568.45054584471]]}
{"avg_reduced_arcs":29476.0,"bks":29440,"columns":5380,"exact_calls":7,"exact_log":[[81,-47.51840551629476,200,0.110895042],[85,-28.181196901258545,138,0.106029125],[88,-11.77733156863873,54,0.138281625],[91,-5.518355189355475,20,0.127827625],[92,-2.6950208182628046,8,0.1312415],[93,-0.9999999999987494,6,0.123589875],[94,-2.560796019679401e-11,0,0.120998167]],"full_arcs":29476,"heur_calls":94,"instance":"XTW-n214","iterations":94,"labels_exact":171672,"labels_heur":1104992,"lp_bound":29070.11011547868,"misprices":7,"miss_count":0,"misses":[],"n":213,"ng_avg_size":7.788732394366197,"ng_wasted":0.0,"purges":3,"status":"optimal","strategy":"full+ng_v08","t_exact":0.858862334,"t_heur":1.048674245,"t_lp":1.8136114199999998,"t_reduce":0.0012456709999999996,"t_total":3.7393013330000002,"trace":[[0.001631083,124164.0],[0.008618583,109914.0],[0.015469166,84292.5],[0.023149208,74171.0],[0.031742916,65634.33333333328],[0.040160583,59786.181818181845],[0.049762916,55154.57999999997],[0.058885333,52265.972222222226],[0.069128625,48480.500000000015],[0.080860166,46217.21249999999],[0.098344666,43833.954545454566],[0.110471166,41469.54545454544],[0.124667666,40996.89999999999],[0.138320458,40442.75],[0.159394916,38067.89449541285],[0.171167083,38067.89449541284],[0.186736208,37907.65079365079],[0.205035125,37751.45522388059],[0.224081125,37369.935730231475],[0.243987875,36774.13622672511],[0.270196958,36420.377058823535],[0.291841625,36127.87311827957],[0.3263175,35677.8719319481],[0.358730625,34597.346335096874],[0.379703125,34445.92372667675],[0.41423225,34116.39259927671],[0.437499916,33894.52926401406],[0.467443333,33728.24591946595],[0.483187541,33726.98423390823],[0.513840375,33674.25109413652],[0.5522565,33587.30346468263],[0.60966375,33525.23768915869],[0.62024525,33525.23768915893],[0.646309083,33403.551555518476],[0.701573625,33051.88565132351],[0.741747541,32901.85083481698],[0.781813375,32589.869787623742],[0.829495291,32423.928785283635],[0.876661958,32032.55767980911],[0.927816833,31787.85407644977],[0.972605083,31495.60528248878],[1.025961833,31303.062415610406],[1.068256375,31211.802282638324],[1.116813666,31126.08369569235],[1.1934805,30888.7394304106],[1.2716218750000001,30672.19537793666],[1.3362910000000001,30443.673179516605],[1.36485025,30362.279170019694],[1.40506725,30253.49908145229],[1.4449765829999999,30191.124633010328],[1.504257916,29973.692526161678],[1.542653416,29884.93336031107],[1.5841492910000001,29845.66161387568],[1.650309375,29754.739537416062],[1.697411666,29696.746556051574],[1.758062666,29628.416629328673],[1.803709625,29558.910974629558],[1.85716725,29478.118672841574],[1.890381833,29451.31636993331],[1.9522067079999998,29389.391068029254],[2.01769675,29338.019497796995],[2.072759,29302.642431857097],[2.099491791,29288.571742036904],[2.137113833,29277.526752819438],[2.167167625,29257.378078516722],[2.19957775,29239.081802652905],[2.244931666,29213.992772666454],[2.281784541,29191.07504256435],[2.318412375,29185.525864922296],[2.355212791,29178.593551471906],[2.382120041,29176.581433368727],[2.40799175,29164.75397789839],[2.440348958,29151.59158956223],[2.472547083,29144.389205462423],[2.494102458,29136.87214475602],[2.512611166,29135.97368862054],[2.529402875,29135.903407105176],[2.551837166,29128.998501271584],[2.569844625,29128.442884419925],[2.584766708,29128.426089001026],[2.599282208,29128.42608900102],[2.74774675,29091.4631980684],[2.765607,29091.238443528775],[2.783018833,29090.166545743887],[2.796465166,29090.1665457439],[2.935895708,29072.613533730495],[2.954962458,29072.384374794998],[2.9710920830000003,29072.38437479437],[3.13364625,29070.937014285722],[3.150980583,29070.907354528317],[3.167327166,29070.90052609179],[3.319885416,29070.445241879595],[3.468505916,29070.129396068067],[3.607374916,29070.11011547868]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3900,"exact_calls":12,"exact_log":[[54,-356.9999999999998,200,0.152274208],[59,-192.54145428505444,200,0.261112625],[70,-156.53086419753072,200,0.363939708],[75,-130.20442544816228,200,0.375948708],[83,-45.40000000066789,200,0.5390875],[94,-249.68168728975172,200,0.499170333],[97,-70.61971570779576,200,0.503485458],[99,-24.53333333333609,71,0.831326333],[101,-15.167623105576524,26,0.739100375],[102,-1.8102938827516937,3,0.727991791],[103,-0.23377605194934858,1,0.738213834],[104,-9.094947017729282e-13,0,0.745796917]],"full_arcs":9958,"heur_calls":104,"instance":"XTW-n172","iterations":104,"labels_exact":808973,"labels_heur":816464,"lp_bound":21214.57568154249,"misprices":12,"miss_count":0,"misses":[],"n":171,"ng_avg_size":7.508771929824562,"ng_wasted":0.0,"purges":3,"status":"optimal","strategy":"full+ng_v08","t_exact":6.477446959,"t_heur":0.3286076990000001,"t_lp":0.8677649110000003,"t_reduce":0.0009574980000000005,"t_total":7.688451583,"trace":[[0.001188167,132610.0],[0.004998917,107939.0],[0.009638042,66375.66666666666],[0.013853,54448.66666666664],[0.01814875,42855.58333333333],[0.023411708,36786.16666666668],[0.028607125,34037.83333333329],[0.035388458,31341.831081081076],[0.0432955,28575.688086386974],[0.05055125,27730.408859288378],[0.060803292,27154.717112299433],[0.070665208,26942.475149053913],[0.081330708,26843.344361068226],[0.086752083,26826.491423511183],[0.093231708,26732.902619910707],[0.113068292,26052.028938138268],[0.127280708,25649.199124315866],[0.148543458,25067.117346595325],[0.174144708,24710.60372907745],[0.194831417,24353.006051629625],[0.220007625,23915.798212159676],[0.252256917,23574.59085609563],[0.276454708,23366.508824848468],[0.305344042,23162.04991444316],[0.3288975,22932.209562193075],[0.353106542,22717.343834021885],[0.379034458,22593.1465401987],[0.400422708,22442.831822711767],[0.415550958,22382.336267201234],[0.440148917,22288.458743569427],[0.472035542,22142.50059309858],[0.500036875,22047.704990798822],[0.540033625,21946.48643188158],[0.560617792,21919.4151465358],[0.590576333,21816.69742616011],[0.617653458,21764.974092567656],[0.637495625,21717.490674254528],[0.662982792,21659.94057027175],[0.669711583,21656.87967531092],[0.680051792,21643.996001397525],[0.690352583,21628.42697170046],[0.710139542,21621.06384084615],[0.718179625,21606.643040407936],[0.727305458,21586.220433330018],[0.734981208,21573.7724319865],[0.742944125,21568.023351856762],[0.750231,21554.821485399043],[0.757458042,21551.46092897081],[0.763369292,21548.67738072614],[0.770654958,21538.584810457563],[0.77551475,21538.50344738241],[0.781316083,21534.21388885147],[0.787783042,21531.30331293688],[0.793200042,21530.824268631808],[0.95168825,21530.373306818088],[0.957424333,21529.74284426411],[0.963539208,21528.028026708544],[0.968873667,21527.807339073384],[0.974826583,21527.52892817957],[1.247075583,21501.72436401783],[1.256354625,21485.397545367796],[1.265287625,21480.669050016753],[1.27346525,21461.460014728716],[1.280760792,21456.48649760658],[1.291720542,21451.171474164123],[1.299282458,21448.798109209823],[1.306258917,21447.86498846453],[1.312573583,21446.10248461939],[1.318977667,21445.799874631437],[1.324667958,21445.7552300017],[1.709123375,21328.097540859704],[1.718368583,21327.53991755005],[1.726493125,21326.87320163194],[1.7353018329999998,21325.303290724874],[1.742638208,21325.113970345235],[2.134423625,21283.797510713022],[2.144023917,21276.14648977336],[2.15532775,21274.09607372592],[2.1669015,21273.237338778526],[2.175668708,21272.54660134258],[2.18272125,21271.07507698082],[2.188777417,21271.064744786192],[2.195499292,21270.438896125703],[2.7556116250000002,21234.173114210942],[2.760675208,21234.173114210946],[2.765627333,21234.17311421095],[2.772263917,21234.17311421103],[2.777827833,21234.17311421095],[2.782999792,21234.173114210953],[2.789037875,21234.169725720523],[2.794292083,21234.146853410133],[2.8013763750000003,21233.52564639757],[2.807397167,21232.79433188274],[2.8131815,21232.783017091053],[3.320231083,21232.783017090787],[3.325483333,21232.783017090853],[3.333475542,21232.783017090864],[3.847775542,21222.87337628944],[3.853444708,21222.873376289437],[4.701208542,21218.767277179675],[4.712686708,21215.571127641855],[5.45985025,21214.58349305226],[6.194695792,21214.57572034845],[6.939732333,21214.57568154249]]}
{"avg_reduced_arcs":11244.0,"bks":18326,"columns":2405,"exact_calls":20,"exact_log":[[272,-85.80319831443137,200,0.476105416],[303,-67.28379731740142,112,0.644913709],[307,-59.61232086072755,132,0.457290667],[314,-64.6511599617454,123,0.460347625],[321,-46.36588535590795,102,0.561919875],[326,-39.855609489676,63,0.4432325],[332,-47.38520749287693,79,0.376328292],[341,-30.494508123308947,61,0.439682917],[342,-22.255923899550453,41,0.373085042],[346,-12.999999999982265,14,0.38325475],[351,-16.592708794368264,45,0.425825667],[354,-15.17075014986051,23,0.373942042],[357,-10.822432118118058,21,0.339736542],[359,-11.085789250698781,11,0.308849209],[363,-6.000000000132104,18,0.383222875],[366,-5.595412065858909,3,0.336651292],[367,-1.0990412911032763,2,0.327160375],[371,-1.1283579331033025,8,0.364273],[372,-1.7863316343361362,10,0.359860125],[373,-5.431033400782326e-8,0,0.330794583]],"full_arcs":11244,"heur_calls":373,"instance":"XTW-n120","iterations":373,"labels_exact":1068002,"labels_heur":5421132,"lp_bound":16410.635830157724,"misprices":20,"miss_count":0,"misses":[],"n":119,"ng_avg_size":7.991596638655462,"ng_wasted":0.0,"purges":26,"status":"optimal","strategy":"full+ng_v08","t_exact":8.166475041,"t_heur":5.739598253000002,"t_lp":7.849987581000007,"t_reduce":0.003660701000000002,"t_total":21.846959042,"trace":[[0.000781542,171118.0],[0.009979667,134596.49999999997],[0.021040625,88164.0],[0.033060333,62577.0],[0.04414625,44856.625],[0.058418583,37627.000000000546],[0.07497325,34972.33333333333],[0.08951575,33282.231829573946],[0.108616792,32186.74999999978],[0.124079583,31955.458333333394],[0.14563275,30933.474927253355],[0.165332458,30551.075731009216],[0.191827542,29898.95083333333],[0.210110042,29661.52972077348],[0.230583292,29417.820629251128],[0.257753292,28748.10492682767],[0.277708,28508.154811977205],[0.312754625,28018.11806060639],[0.338583042,27752.032275227775],[0.363159875,27394.009566469274],[0.390301917,27126.62438109976],[0.421273625,26939.652578781846],[0.450793917,26715.638405818234],[0.491041125,26533.431304717484],[0.521169167,26293.011726122455],[0.567994333,25824.992750615464],[0.618627625,25632.75271453123],[0.651452917,25499.572800550402],[0.677584875,25318.897497789472],[0.72105825,24869.50848806494],[0.7603345,24601.165376921483],[0.787117583,24373.723864273186],[0.830410125,24217.857112721842],[0.8724225,24058.263114635993],[0.919141167,23856.29863594272],[0.961665917,23744.72017783241],[0.994348042,23587.21377573367],[1.027089833,23517.780231968693],[1.065464417,23318.673732989],[1.09920775,23178.880658872615],[1.140558833,23021.887206955096],[1.1818055,22932.08013716242],[1.288488292,22663.512740509275],[1.3755172500000001,22373.415911200373],[1.4130960830000001,22334.595532712803],[1.446987917,22269.256462164853],[1.490311958,22046.425664012317],[1.5159842079999999,21967.4219859961],[1.558320167,21803.28919734872],[1.596345083,21739.928163474982],[1.6458625420000002,21672.444020197116],[1.698470208,21610.692498116365],[1.7594121249999999,21480.256305057035],[1.805552542,21437.365673293178],[1.840327083,21378.890056626617],[1.89157525,21262.470243931828],[1.9942286249999999,21185.492552768606],[2.036442333,21141.363172424157],[2.07092,21121.942683086905],[2.115861958,21102.570489763697],[2.163921042,21008.251015951388],[2.202338917,20944.836622392802],[2.243202042,20891.441641166817],[2.2777241249999998,20817.826975804197],[2.312518167,20795.48552196064],[2.356472,20751.003316205402],[2.406128125,20620.79473506614],[2.444849125,20570.187216134953],[2.5060975,20471.894537235028],[2.5630411669999997,20415.005762949346],[2.629550708,20332.395756875572],[2.689506583,20242.186843940526],[2.730018292,20176.97534504589],[2.767684708,20108.919307525124],[2.81427725,20038.86203570915],[2.854044375,19963.681626905556],[2.899400042,19903.00771652228],[2.948989,19795.46783851302],[2.997729833,19700.831552783304],[3.051617458,19640.805428144213],[3.10370725,19605.188133091884],[3.135636458,19551.605659038007],[3.17068175,19508.471351652854],[3.200633417,19490.619400168976],[3.234381333,19470.28122267363],[3.280463083,19441.01126677959],[3.330036292,19387.776212387478],[3.385506042,19319.311602608715],[3.432256375,19257.57537319933],[3.495433542,19180.001893387223],[3.532149875,19129.103423784905],[3.581892375,19105.652593461364],[3.628449292,19082.929988628235],[3.683263792,18955.14686231317],[3.736785625,18895.880605797982],[3.787970208,18864.4736879626],[3.8559894999999997,18829.38319542616],[3.9073508329999997,18805.435644829424],[3.983150083,18762.77879850082],[4.022764708,18711.49468373583],[4.069397833,18640.475061353554],[4.112938208,18586.445514603984],[4.167285042,18511.197625775603],[4.206645208,18496.798666740913],[4.261108542,18444.24764387363],[4.310893875,18405.22362419622],[4.367871458,18365.531382200792],[4.420949167,18347.605171675004],[4.460939333,18330.703260701943],[4.51197275,18311.52490942081],[4.549536292,18289.18664747499],[4.591437,18280.431845411622],[4.641472958,18252.433720960333],[4.68876525,18231.297338786917],[4.746639333,18199.85010313661],[4.803555083,18160.396238108755],[4.866610708,18065.027355484042],[4.907268,18027.51992970697],[4.950952667,17990.343081126954],[4.998804875,17956.87470999871],[5.044937208,17928.82199598683],[5.0915985,17907.223184045342],[5.14155025,17879.349658872794],[5.187783875,17861.356607948812],[5.240774833,17853.525582957685],[5.301992042,17825.767889842955],[5.343916375,17756.981580646127],[5.378297958,17742.3250640501],[5.415003333,17713.83694235468],[5.460886542,17684.253353507444],[5.501520375,17667.71009187883],[5.5502855,17649.21952243384],[5.622506083,17616.74759250099],[5.680325583,17583.77761792692],[5.739068792,17572.76905461309],[5.776684,17562.64778317146],[5.81953325,17534.951068279468],[5.851996583,17520.303541307552],[5.886255875,17510.94612124193],[5.933522292,17467.00276949295],[5.9664737500000005,17451.705691785963],[6.017900458,17424.313226409482],[6.076754083,17376.789499817776],[6.128905875,17370.10630992303],[6.180444833,17331.981496265806],[6.225028625,17316.547622530667],[6.268979917,17300.938169880894],[6.30457725,17291.58336336814],[6.36165975,17267.59698388741],[6.411741167,17258.545655125854],[6.48119775,17205.33501833298],[6.549029333,17182.145765784888],[6.6007169999999995,17167.28857481697],[6.662811167,17147.498208386965],[6.716869667,17144.46742731607],[6.775708708,17118.530331476977],[6.832418458,17078.34641640803],[6.876117292,17071.477680316228],[6.949787708,17036.540162815694],[7.000474458,17023.407181455004],[7.052003042,17009.612866915522],[7.099987292,17005.74354727767],[7.152467792,16990.15813850769],[7.193939542,16978.5432577434],[7.240329667,16972.566807493182],[7.277194667,16969.228904905045],[7.306350125,16966.152789969143],[7.361552375,16953.462716486843],[7.399483042,16949.84315200934],[7.465565167,16932.72321829327],[7.516741292,16910.571826084084],[7.568175958,16901.072625337445],[7.601413792,16895.992790967783],[7.626546417,16894.074353780063],[7.666922625,16887.98723307704],[7.706254708,16878.207139631406],[7.756086792,16862.852843668275],[7.802623625,16850.368351806716],[7.847460542,16843.184934744528],[7.895298292,16836.507361504497],[7.936485708,16817.393108849206],[7.97734675,16810.465673875493],[8.019795417,16797.022843423332],[8.070775917,16777.18204621485],[8.1049215,16763.613760505545],[8.164062,16731.881540805654],[8.200008708,16723.754100962895],[8.242937083,16715.837073855007],[8.29968575,16706.29499232457],[8.350763917,16685.218885180828],[8.36888975,16685.21888515962],[8.409755417,16679.104092184287],[8.460376875,16672.528300072252],[8.523011792,16663.055400704445],[8.586992,16646.95699239617],[8.664221874999999,16639.005072275577],[8.718633792,16633.505847471926],[8.789947667,16624.899735751944],[8.844261417,16619.345267137778],[8.886699792,16614.775608742693],[8.922456333,16607.796908176773],[8.975054167,16598.71573439027],[9.020301,16590.907223646675],[9.060222125,16586.64821302384],[9.116327208,16580.134288906494],[9.172019,16575.223697881538],[9.228349458,16556.767417623723],[9.277864542,16549.889506313746],[9.297534875,16549.889506314114],[9.329709625,16546.718792689677],[9.374097708,16541.598642872585],[9.412640875,16540.45224423209],[9.4486025,16538.06469698448],[9.498292208,16528.742339819193],[9.540653875,16525.664937112495],[9.593692375,16520.7986206158],[9.634909583,16517.55473514671],[9.677015042,16509.496120914257],[9.707244292,16504.98052319657],[9.742676917,16499.533769622674],[9.780291333,16496.392261286266],[9.816915,16494.633709059268],[9.8460005,16493.995771372938],[9.882715667,16492.262350151468],[9.911482208,16491.46464056586],[9.943801417,16490.753437509025],[9.974739208,16489.750125770825],[10.002323833,16489.32549786816],[10.030861,16489.011405855043],[10.069691875,16486.53144590853],[10.106022208,16484.729428697465],[10.138971,16483.791752295147],[10.17659425,16482.925750966133],[10.217021292,16479.847009354053],[10.250129625,16479.29706978858],[10.297021458,16473.52877583488],[10.330094875,16472.648598938078],[10.369656333,16472.142618238537],[10.410065125,16469.01641680648],[10.456722167,16468.84111583221],[10.476595625,16468.841115832314],[10.501414,16468.7721436809],[10.523012875,16467.99940547508],[10.54493625,16467.978652858958],[10.570919292,16467.619673447014],[10.589869667,16467.517735234465],[10.610664083,16467.354048514262],[10.635454417,16467.11125316314],[10.655377667,16467.0795418481],[10.688283167,16464.84378117747],[10.722064083,16462.887655099785],[10.744420583,16462.887655099774],[10.770286083,16462.72173323118],[10.792292917,16462.462627917495],[10.816126582999999,16462.097211957876],[10.841998,16461.91946852616],[10.864264083,16461.877171025633],[10.883438333,16461.871954190043],[10.903622542,16461.87028180843],[10.925485458,16461.8313884661],[10.95270325,16461.548775062623],[10.972813792,16461.548775061845],[10.993648292,16461.54784586347],[11.0167935,16461.537743080604],[11.043371417,16461.31197149323],[11.069381083,16461.30565491349],[11.092902042,16461.255550470793],[11.119641292,16461.06889992499],[11.141103625,16461.068899924943],[11.165378458,16461.039389271085],[11.183383292,16461.039389271315],[11.205907958,16460.974406463993],[11.727134042,16449.106081975402],[11.762422958,16446.675701367894],[11.788154833,16446.22489373717],[11.813980583,16446.105881327716],[11.853266208,16444.780749718037],[11.8811875,16444.71655019285],[11.903851875,16444.71338506169],[11.926963,16444.708165946457],[11.94629675,16444.70816594642],[11.969507292,16444.707168931658],[11.990135417,16444.70716893132],[12.025056417,16440.415034374575],[12.054450042,16439.984723168804],[12.080854125,16439.887733797696],[12.120674792,16439.265169568378],[12.157282125,16438.031054854317],[12.178411625,16437.97524292131],[12.223683917,16437.928007083996],[12.243667125,16437.928007085357],[12.261915292,16437.928007084403],[12.280068458,16437.92800708374],[12.296947917,16437.928007083676],[12.319206875,16437.753454346366],[12.343753958,16437.556175249014],[12.363934542,16437.486341186057],[12.383394792,16437.48464962364],[12.405558,16437.480025648856],[12.433935667,16437.470961876294],[12.452936333,16437.47096187627],[12.475735583,16437.470766551265],[12.4945235,16437.470766551254],[13.177305,16435.361791141153],[13.196164417,16435.314848159425],[13.217092208,16435.196962720387],[13.235094167,16435.194889038718],[13.730925208,16432.76450920406],[13.755062542,16432.68658657417],[13.778778875,16432.655965443733],[13.798436125,16432.634089376308],[13.818214792,16432.625713831665],[13.837938542,16432.55999405179],[13.858132208,16432.558537389745],[14.364674833,16428.04686751193],[14.385242125,16427.9777956028],[14.408864042,16427.835093866863],[14.431382542,16427.781351294892],[14.456896917,16427.77109312313],[14.49232025,16426.75957369765],[14.516417042,16426.753637060898],[15.131143833,16422.997258853367],[15.156973083,16422.696194282664],[15.188697875,16422.56918231835],[15.2082865,16422.569182317773],[15.229382875,16422.56918231843],[15.712412333,16420.793294150757],[15.73219425,16420.790631005453],[15.74999,16420.790631005653],[15.770680083,16420.790435564682],[15.794171458,16420.749982097695],[15.821452167,16420.58883414812],[16.244631625,16416.845287847507],[16.261083708,16416.845287847453],[16.279038583,16416.84528784753],[16.295437375,16416.845287847627],[16.312533417,16416.82928135965],[16.33754,16416.353160964052],[16.357067583,16416.336916814023],[16.374846375,16416.333304497086],[16.392268375,16416.333304497035],[16.851036333,16416.20487067076],[17.249860042,16415.06033645328],[17.2717485,16414.934276820826],[17.289093875,16414.934276821565],[17.309078042,16414.931151674973],[17.718882833,16412.414215912177],[17.738403667,16412.413134711904],[17.761914708,16412.391117814543],[17.778986708,16412.389800310364],[17.796104042,16412.389800310193],[18.255229042,16411.838335254386],[18.275008542,16411.755308132048],[18.295299208,16411.75530812931],[18.695551542,16411.447680781475],[18.718075583,16411.36903078745],[18.7505965,16411.3619690882],[19.119907458,16411.00174989104],[19.137307792,16411.001749890485],[19.467155042,16410.983711939556],[19.486177083,16410.983711939694],[19.504347333,16410.98371193957],[19.522025583,16410.983711939385],[19.927144292,16410.752462874163],[19.949710958,16410.745264793506],[19.9705405,16410.74526475708],[20.328626125,16410.667566170167],[20.677209667,16410.65108235848],[20.697406875,16410.647768816558],[20.715781792,16410.647768816678],[20.737023583,16410.647768816994],[21.123540917,16410.63871471495],[21.502345083,16410.635830157724]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2743,"exact_calls":12,"exact_log":[[81,-422.6206689958733,200,1.546043041],[94,-206.66186011337163,200,2.618531458],[103,-213.6186955878012,200,2.81849925],[109,-120.28179954928612,200,3.290033209],[115,-76.5782946790307,200,2.567110542],[118,-106.06145597907152,200,2.869927875],[122,-41.00284080215863,161,3.08406725],[125,-30.642758484482897,78,3.479167667],[126,-14.170254807707693,23,2.675720083],[128,-9.000000000000114,7,3.020885458],[129,-4.328897970756657,1,3.323963791],[130,-3.6925484891980886e-10,0,3.101057875]],"full_arcs":13788,"heur_calls":130,"instance":"XTW-n129","iterations":130,"labels_exact":1718034,"labels_heur":1664616,"lp_bound":21768.17510101498,"misprices":12,"miss_count":0,"misses":[],"n":128,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":34.395006709,"t_heur":0.9723603320000002,"t_lp":1.7357132519999998,"t_reduce":0.0012306740000000002,"t_total":37.127406542,"trace":[[0.000675667,178778.0],[0.005228333,124068.74999999996],[0.010399417,84949.33333333333],[0.017117542,66409.87288135596],[0.02607775,51843.951219512244],[0.034237167,39645.25179856114],[0.043689292,35762.17857142851],[0.052169667,34810.457055214625],[0.062034167,34337.93716982765],[0.074918958,31944.730211391197],[0.086968333,31527.662152302768],[0.101118,30789.545820635612],[0.123511292,29755.966087004228],[0.143698083,29033.637547119066],[0.158886875,28677.286197904778],[0.174352042,28479.009638267453],[0.204399333,27727.784610729035],[0.229266708,27411.710541035958],[0.253552542,27296.061943415367],[0.27535025,27175.44846164807],[0.306759833,26908.921513811445],[0.332284875,26749.82788954743],[0.360004333,26563.1688000411],[0.393409,26330.79674889349],[0.421155083,26126.395570296205],[0.452681125,25989.12283319021],[0.484394375,25720.293882379],[0.519122833,25536.831305791628],[0.542881417,25123.96507327913],[0.559406958,25059.010400933854],[0.586333083,24840.484743137597],[0.609811375,24716.214661838043],[0.636493875,24527.14747264648],[0.667976333,24360.3155624366],[0.694300417,24203.463860659696],[0.725772667,24072.071047540656],[0.752631583,23941.96331161323],[0.781924083,23925.890800963494],[0.8087855,23781.746127505547],[0.831986375,23734.019503627063],[0.862626625,23654.195249421868],[0.885505833,23567.54637850401],[0.913632,23509.481766988247],[0.948068583,23407.91070529553],[0.983466333,23359.88745742534],[1.018530792,23293.96593670255],[1.051448958,23167.571574325673],[1.075192625,23125.90744528661],[1.101759917,23101.874101094563],[1.136682042,22993.487955907487],[1.16055375,22962.600022067214],[1.196941792,22937.025333496877],[1.230367208,22900.988483303416],[1.270794667,22880.374733892328],[1.30343925,22859.142773906067],[1.337437542,22845.5546529989],[1.359497583,22840.17952407147],[1.37972725,22831.000143740588],[1.399944083,22826.299887266934],[1.417294375,22821.992417858568],[1.436988333,22813.74576197957],[1.4563385420000001,22792.23003718334],[1.469951292,22788.31702992694],[1.494801,22761.325469030136],[1.520991333,22726.500354556214],[1.549052208,22681.92476536761],[1.586186708,22603.70254186509],[1.6128071670000002,22564.44567569323],[1.6418539170000002,22551.80162614975],[1.67255825,22523.583063477385],[1.687499958,22515.646412991406],[1.706012417,22495.796908379256],[1.722642083,22487.245412919332],[1.73130775,22487.245412919372],[1.753117,22471.147863954662],[1.779508833,22447.881319799246],[1.801929875,22440.33276246024],[1.817722042,22430.385579859274],[1.8377775,22421.96847414538],[1.852118208,22420.667828703186],[1.8714392499999999,22415.48870321509],[3.462520792,22145.41768419008],[3.49962425,22119.079451592967],[3.527568583,22095.833330289322],[3.549601833,22093.20913619787],[3.581074417,22072.53035956607],[3.592972458,22072.29670314843],[3.608783792,22062.005258882582],[3.625606333,22058.241775137354],[3.6358530829999998,22058.241775137296],[3.6520606669999998,22055.946805857813],[3.6728053750000003,22045.432865164457],[3.684823917,22044.94878866321],[3.694805042,22044.948788663893],[6.348001667,21961.855427554707],[6.364466875,21959.508354550464],[6.387632625,21935.12249689131],[6.404658833,21934.223453418734],[6.418804542,21931.990145668296],[6.430235583,21931.290674267246],[6.442377417,21930.199841911042],[6.453884042,21930.171155044416],[6.464259,21930.15673176982],[9.316274708,21910.51826656731],[9.334014625,21908.66184381941],[9.346840625,21907.17465686051],[9.359737708,21907.173295346318],[9.377029708,21906.10316838693],[9.38836925,21906.103168386933],[12.713704375,21857.484387339817],[12.730949833,21856.667393736137],[12.746126542,21856.281316937737],[12.757893458,21856.258773291214],[12.772641583,21856.14991053915],[12.784931542,21853.808889255113],[15.380052625,21804.043219230978],[15.3898565,21802.84716601505],[15.401283833,21802.554051234165],[18.289806208,21787.710150511677],[18.301771958,21787.565678995343],[18.314106875,21786.153196464827],[18.324783292,21786.06831834998],[21.433189375,21775.36170007155],[21.44203125,21775.36170007181],[21.450746958,21775.36134524117],[24.947607917,21770.887649757962],[27.639083417,21769.00255909382],[27.649134417,21769.00255909385],[30.68169725,21768.269335726625],[34.017957792,21768.17510101498]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4985,"exact_calls":11,"exact_log":[[198,-169.60978484361465,200,0.612909417],[208,-126.12633079372756,200,0.45937825],[220,-54.843796558579015,200,0.459292292],[235,-32.07600856135093,200,0.456755],[243,-22.000000000012278,159,0.481600458],[245,-16.93430142978616,200,0.526291917],[247,-19.06562877024146,55,0.404897875],[250,-3.948755346049893,48,0.3543445],[252,-1.39043869250213,10,0.363301875],[254,-0.8704269773836586,7,0.362951125],[255,-3.171862772433087e-11,0,0.387557958]],"full_arcs":22226,"heur_calls":255,"instance":"XTW-n186","iterations":255,"labels_exact":709576,"labels_heur":4165909,"lp_bound":27038.807282221933,"misprices":11,"miss_count":0,"misses":[],"n":185,"ng_avg_size":7.702702702702703,"ng_wasted":0.0,"purges":13,"status":"optimal","strategy":"full+ng_v08","t_exact":4.869279833999999,"t_heur":3.683756668000001,"t_lp":9.045076333000003,"t_reduce":0.0033530339999999995,"t_total":17.656051084,"trace":[[0.001310917,225730.0],[0.011779459,190247.99999999997],[0.022307209,160435.0],[0.034794209,127160.50000000019],[0.047442875,107206.37500000012],[0.065221917,84362.75000000001],[0.079162084,76559.0],[0.09447525,71949.03409090909],[0.109310459,60970.91312272172],[0.1275055,58558.88912354809],[0.146784167,54588.27937336826],[0.163493167,53942.78468899524],[0.183945125,49440.37891737925],[0.200187167,49229.71660560452],[0.217598959,49161.870780772515],[0.247938167,46293.46298924059],[0.272154417,45693.473780591325],[0.300271709,45000.52236563379],[0.332700292,44359.34471145045],[0.360360125,44191.30768177055],[0.393291875,43937.57763735771],[0.418219042,43927.67526796759],[0.453142667,43429.47606073473],[0.493983459,42919.53892498442],[0.535376834,42736.57237402296],[0.576330542,42038.73647903777],[0.628537417,41548.925351685124],[0.661151334,41098.847797919305],[0.70525825,40658.65067819183],[0.740671084,40354.07184801748],[0.778502459,40075.183384035525],[0.830424167,39888.84871264393],[0.879920459,39526.04783949401],[0.9128455,39370.49584572111],[0.951372875,39309.43385542876],[0.991803625,39174.491288352074],[1.040449959,38977.7964559464],[1.100815292,38689.38752842526],[1.1844067090000001,38445.83207595816],[1.240526084,38269.992446446755],[1.287636375,38010.6827466524],[1.322184667,37833.67800626186],[1.36653275,37612.85408183869],[1.4164780000000001,37459.976230009306],[1.460908209,37319.82189300823],[1.5038405419999998,37196.2532318985],[1.556240209,37050.10203217328],[1.629559209,36896.89035197461],[1.677440542,36793.954563449166],[1.7380015420000001,36624.88200919689],[1.83516975,36441.429675630665],[1.928015834,36202.33179574479],[2.011393667,35850.23959753237],[2.05900825,35638.04045027478],[2.097836917,35567.01040992791],[2.143356709,35365.58578964973],[2.187245292,35141.393570260654],[2.238918417,35090.76626902623],[2.3087167920000002,34789.343958006495],[2.352403667,34694.9017097644],[2.416709375,34655.161154961395],[2.47984225,34506.96868221797],[2.54508,34403.294645567665],[2.613833542,34361.32253691128],[2.669929667,34307.82185947839],[2.720078875,34221.81341280103],[2.770698292,33986.040203443095],[2.8284987089999998,33933.53504252712],[2.88545675,33791.024847938716],[2.925328334,33756.85873586453],[2.981465959,33694.76031056914],[3.047715125,33510.5354384681],[3.113026209,33393.59269702376],[3.175541875,33317.563551518775],[3.248259042,33172.022324717385],[3.315333959,32974.07093097996],[3.401071042,32845.75433489588],[3.459419917,32801.44990051363],[3.535479084,32623.05497184164],[3.583996,32559.891073511062],[3.629879542,32530.731568556446],[3.6685225839999998,32487.95884906675],[3.7251527920000003,32408.56943728756],[3.791314084,32245.3789848598],[3.854216167,32114.381716393946],[3.910489875,32072.17415249594],[3.9687157920000002,32007.12803302413],[4.049676334,31904.197548858152],[4.1365095,31796.191039417674],[4.2173240419999996,31603.297179230594],[4.308165667,31493.711345673324],[4.40085925,31411.09976082581],[4.454835292,31318.88632873548],[4.499714084,31236.938621037996],[4.558565709,31169.675296773556],[4.6260422089999995,31092.199041375043],[4.686172834,31065.06470494336],[4.778426125,30899.14443854359],[4.876423834,30793.0393903253],[4.9585282920000004,30738.274923059107],[5.043402917,30617.296802893765],[5.129187792,30501.41586403566],[5.256302792,30354.932530543367],[5.376283959,30238.644491608262],[5.473279625,30149.00250734601],[5.541475875,30072.54811414971],[5.594558292,30001.45138534416],[5.660758042,29872.935255413282],[5.721931584,29771.625129473137],[5.777328084,29713.843906856273],[5.821632125,29678.415037141283],[5.880596042,29650.49477801628],[5.927688542,29615.520435062594],[5.98536225,29562.708066878487],[6.06530275,29413.954585296386],[6.163446417,29327.78221454508],[6.239204042,29273.671809549218],[6.341480667,29168.947423231995],[6.396875875,29112.91049706435],[6.4532805,29034.666756758845],[6.501305584,28996.297762622664],[6.564509542,28827.267217649645],[6.616603834,28759.89138577637],[6.659307042,28724.220752807298],[6.727850084,28666.477372634443],[6.811277417,28564.34829986696],[6.892845167,28517.399849184672],[6.959747459,28503.65972934375],[7.060934084,28421.568490156948],[7.156087709,28386.03191182426],[7.238966084,28335.86244815478],[7.307648209,28311.74646042282],[7.353145167,28296.016328721227],[7.4108485,28265.6252952762],[7.458444084,28252.95211998772],[7.526679375,28214.611955642085],[7.599958667,28152.744681178036],[7.667308042,28110.855470270657],[7.737536792,28081.144845658695],[7.84324875,27967.991957931175],[7.909290875,27948.68983286613],[7.98706375,27905.70392159754],[8.071945209,27859.055740553722],[8.157390334,27789.23791009481],[8.219604334,27745.9558523515],[8.2498805,27742.39080250631],[8.304730667,27719.67621087832],[8.353014459,27689.392127827756],[8.413540084,27621.255561173828],[8.469284292,27594.427771486557],[8.525582709,27541.146014625047],[8.577792792,27512.663083883956],[8.64569375,27484.070501929666],[8.692901334,27479.767552822363],[8.772157917,27400.571100901492],[8.847582875,27374.149162485883],[8.962565917,27352.142447328148],[9.027666209,27334.940902692535],[9.056667834,27331.852289242648],[9.101418209,27318.977741122788],[9.145883874999999,27312.094797520145],[9.21623075,27294.48251350124],[9.276072417,27281.40063924277],[9.329839084,27278.35611084736],[9.394871625,27265.908258093634],[9.440922042,27259.80111281405],[9.492422875,27247.70937195669],[9.535369042,27246.19976374654],[9.58718225,27242.25335578203],[9.630410917,27237.287313433204],[9.680565334,27230.483715511447],[9.734572584,27225.39958349009],[9.795797917,27216.65333909916],[9.826995667,27213.98224470908],[9.853856584,27213.35820257596],[9.890265667,27207.180418886936],[9.925396417,27206.04015558532],[9.955226459,27205.821982356436],[9.99318225,27202.48966096128],[10.030923334,27200.973244833986],[10.064153417,27200.769834603394],[10.095056542,27199.808464055997],[10.126709125,27199.22031651864],[10.16236075,27198.833132212872],[10.18871225,27198.39894098246],[10.218275875,27198.09272964616],[10.253010584,27197.959922861148],[10.283049209,27197.814631933623],[10.31452075,27196.328407478148],[10.352040292,27195.085285420126],[10.384842625,27195.00761083166],[10.41127225,27194.93337224379],[10.44913875,27194.27657036452],[10.4783635,27193.9049489591],[10.519780209,27192.560009557343],[10.551196417,27192.46183822909],[10.577929542,27192.370569766797],[10.604381042,27192.362546601624],[11.325293667,27104.448465430156],[11.370726917,27098.823065510223],[11.4150215,27095.448921531985],[11.456586542,27094.232290575743],[11.512895292,27091.640915100266],[11.548954334,27091.47906916301],[11.583130459,27091.29817210222],[11.614337417,27091.248744807715],[11.645276042,27091.243030640257],[11.677436667,27091.242989553968],[12.218532584,27076.524185057446],[12.278520959,27075.167725354197],[12.309853834,27075.03785548625],[12.370045292,27074.744648766748],[12.414976125,27074.744648786032],[12.436219959,27074.744648785938],[12.473817167,27074.55675822052],[12.509138209,27074.45069951506],[12.533788792,27074.450699515084],[12.56082575,27074.37316039131],[12.589597125000001,27074.052696302573],[12.616547042,27073.99052340461],[13.13917875,27061.20624539001],[13.16453475,27061.096950303123],[13.191962834,27060.998468005488],[13.234337167,27057.939011457434],[13.260724792,27057.856148174465],[13.293673417,27057.379941146955],[13.319360375,27057.377987054406],[13.349255084,27056.924132041662],[13.378824334,27056.696795102067],[13.418873125,27055.6000179324],[13.443739584,27055.595885035775],[13.473036709,27055.594141865706],[13.498146875,27055.56477510836],[13.525384,27055.56473472665],[13.547901167,27055.563738056648],[14.058218459,27052.31602494719],[14.089851,27052.04244670592],[14.125640042,27051.352082799443],[14.152901542,27051.292296969543],[14.178890584,27051.221683871267],[14.210965792,27051.20408189464],[14.235168292000001,27051.204081894666],[14.26261175,27051.20408189469],[14.802238667,27045.306209100716],[14.83700625,27045.21088297624],[15.411393167,27042.38749802273],[15.439191584,27042.38749802273],[15.896411375,27039.46370356805],[15.935044167000001,27039.393192589367],[15.965476459,27039.39319258637],[16.365666417,27039.020915855086],[16.390693542,27039.02091585505],[16.798173084,27038.810356054513],[16.840484125,27038.810356054546],[17.249327917,27038.807282221933]]}
{"avg_reduced_arcs":31619.0,"bks":38217,"columns":6145,"exact_calls":27,"exact_log":[[142,-520.7651040075889,200,0.924963334],[180,-391.96391269650917,200,0.85067775],[195,-343.3645703131268,200,0.650787583],[209,-270.83386100404346,200,0.537697791],[216,-255.34203128242268,200,0.602097333],[225,-214.0774191505045,200,0.543159916],[235,-219.66341814520456,200,0.538591167],[238,-160.2178624090202,200,0.738157375],[240,-164.34868033303644,200,0.485486167],[244,-150.42983224802242,200,0.500217709],[245,-111.72610864373382,200,0.529834125],[247,-137.23207733512368,200,0.493199083],[250,-77.76205682228988,200,0.50778975],[252,-83.17307204923975,200,0.552276334],[253,-73.63966855349258,155,0.497143166],[254,-39.77849898505417,120,0.509106834],[255,-54.83625631709492,100,0.524980166],[256,-43.78653811533718,82,0.506488167],[257,-46.51431365755707,61,0.561708875],[258,-26.971953358574524,42,0.534921917],[259,-15.525597252731558,51,0.552595542],[260,-11.48353092379989,21,0.522600458],[261,-5.415768725799694,14,0.606121042],[262,-4.352888398724872,15,0.585876792],[263,-4.645844717703426,4,0.5643025],[264,-0.4386874456770329,1,0.523482291],[265,-8.207848622987512e-9,0,0.554121667]],"full_arcs":31619,"heur_calls":265,"instance":"XTW-n219","iterations":265,"labels_exact":2318869,"labels_heur":4710330,"lp_bound":37424.09201397054,"misprices":27,"miss_count":0,"misses":[],"n":218,"ng_avg_size":7.743119266055046,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":15.498382586,"t_heur":4.470096299999999,"t_lp":10.80496016800001,"t_reduce":0.004789803000000001,"t_total":30.818133,"trace":[[0.001903041,335112.0],[0.013414583,292749.0],[0.024396958,256547.0],[0.037254833,215028.00000000003],[0.048214708,182215.5],[0.06158225,161351.0],[0.073609541,144446.1666666667],[0.091530916,119390.79166666666],[0.108939416,104310.16666666667],[0.12845125,85315.07142857143],[0.147167833,82104.27210884364],[0.168252083,79102.92309437395],[0.189893041,77406.52845496789],[0.212560541,74983.72912711994],[0.24515675,71655.08308830166],[0.272133291,70912.81943445362],[0.3104445,67346.7947347336],[0.350512291,63168.57708557107],[0.375994958,62982.71294024175],[0.403607833,62491.82323438312],[0.453524875,60567.15248424438],[0.490296291,59791.85185339468],[0.550769541,57856.77860733992],[0.595963833,57252.68790651361],[0.647494041,56556.08348685894],[0.695914958,56017.63118510806],[0.750598583,55364.77622276585],[0.830934541,54602.32273396865],[0.906549041,54091.519269569675],[0.967280666,53787.37589026979],[1.055062833,53208.38460651099],[1.114565541,53020.353441579195],[1.186319666,52837.09594840737],[1.251323625,52042.35395389382],[1.31951425,51637.58524887014],[1.390115458,51316.78219062312],[1.470022083,50874.35484463099],[1.565083291,50588.69443226808],[1.6369548329999999,50411.403792096404],[1.7113183749999998,50151.065186609456],[1.809017125,49812.783787715976],[1.896080583,49684.80019687171],[1.975539791,49153.69643872642],[2.096952791,48683.77255769208],[2.200202333,48392.89526490304],[2.27513125,48323.15747556522],[2.401280166,47829.32326238587],[2.496726958,47652.3022761121],[2.583515416,47523.85458552348],[2.6455187909999998,47338.309283544535],[2.763059083,47004.69962911391],[2.839739666,46891.01498830424],[2.9478169579999998,46486.176522559595],[3.016495083,46347.29687481146],[3.091016708,46188.28180598158],[3.196125791,45944.45042129875],[3.320562416,45580.501039004695],[3.458373166,45406.50610369648],[3.541442541,45289.600708746715],[3.646681708,45095.78645076682],[3.763573166,44924.13781684173],[3.891401791,44801.73247921059],[4.0131905,44616.29039328789],[4.167532291,44454.977600333325],[4.2531065,44364.28088742881],[4.309820125,44264.161303650224],[4.408848541,43974.971252079406],[4.466017625,43913.89010660574],[4.552757541,43732.70636408056],[4.632209958,43587.43489131836],[4.701592041,43465.34518704624],[4.777293875,43382.7969661485],[4.872315083,43240.650782644865],[4.969513708,43109.291933247885],[5.05180375,43033.463661759684],[5.150786625,42911.74610250575],[5.238097916,42785.22076621395],[5.337842541,42686.22598333944],[5.398492666,42642.36134105383],[5.503063041,42547.00491690274],[5.584828958,42458.0575980423],[5.663404916,42321.21176239471],[5.743880833,42242.295869142064],[5.804978416,42180.98725692005],[5.907191708,41909.6778595015],[5.999417333,41734.393131281686],[6.113592375,41630.20117604469],[6.203372,41490.51919511447],[6.298761166,41429.32711498787],[6.385220416,41318.92807107559],[6.477800208,41254.568401259814],[6.618891958,41134.94489091333],[6.724267916,41068.17219535738],[6.818851916,40924.36833076945],[6.921105,40829.04786471794],[7.036209,40744.015957663185],[7.128164625,40688.63564245992],[7.188312333,40655.98197464794],[7.2224085,40643.72067725054],[7.299013041,40559.21474747411],[7.375121041,40512.5872530085],[7.4641235,40423.077977397435],[7.561880875,40307.40899187744],[7.626516208,40267.735087481706],[7.707696583,40185.89506654469],[7.765314541,40144.90819724482],[7.864562125,40103.673044833915],[7.9367045,40075.65144752293],[8.00648325,40046.62410602063],[8.090658666,39991.30183826998],[8.150266458,39973.58809886347],[8.24984025,39946.475555009885],[8.345148833,39904.64591143899],[8.40469825,39873.43839489603],[8.466545666,39862.990421294584],[8.520127208,39828.183117479944],[8.582824041,39813.82720316091],[8.6516895,39798.654413396995],[8.703580541000001,39787.556677821936],[8.757063375,39779.728579462564],[8.797249791,39777.735620502266],[8.848151958,39773.60557241926],[8.902987708,39765.832902889575],[8.936558333,39764.258387554306],[8.968230166,39760.68046444524],[9.031232416,39737.59516690221],[9.082842833,39727.79200189941],[9.149071625,39710.24625081251],[9.195519541,39703.40826340209],[9.249239583,39696.861952316554],[9.313165166,39667.55492085046],[9.376829333,39653.68935789822],[9.434529958,39645.33359278722],[9.495534040999999,39622.88887096662],[9.524063666,39622.72136198957],[9.574797125,39615.83257203469],[9.62664,39605.08216859182],[9.661601041,39602.863474444195],[9.697909166,39600.1781469489],[9.744853166,39592.52730202144],[9.769288833,39592.375095799056],[9.802655333,39591.840732357334],[10.872682458,39327.189711236264],[10.942900166,39270.54164191355],[11.026941541,39248.55649972829],[11.121041333,39218.05036555825],[11.150053583,39215.9706246452],[11.192160333,39210.33002502156],[11.231050541,39203.617756186984],[11.255290083,39202.77904611079],[11.283542416,39197.44441621407],[11.310196375,39196.43811386887],[11.329083666,39196.437005788735],[11.352808416,39196.399361465],[11.380444708,39194.90581786614],[11.409893708,39192.410116423795],[11.433732875,39192.28581942273],[11.457553291,39192.240250895775],[11.493489708,39189.62112616558],[11.5351045,39182.46997101057],[11.579723,39175.492520557775],[11.609878916,39174.09413050281],[11.63945875,39173.073033879366],[11.667008083,39172.79387512817],[11.695375666,39171.18118447046],[11.719098166,39171.124162086526],[11.742832458,39171.07168891819],[11.775652125,39169.56707517684],[11.814825875,39165.93192307073],[11.865524,39149.7272001133],[11.889935583,39149.46399403673],[11.913155333,39149.177616353874],[11.948458375,39144.5598556939],[11.976805833,39141.24645339836],[12.011276583,39136.73276701847],[12.050927125,39133.48751102009],[12.078636916,39127.77161831886],[12.103578541,39126.80101713749],[12.13095475,39126.428319715225],[12.149200666,39126.42831971526],[13.120459875,38813.23160068847],[13.195593375,38782.57998712102],[13.258595,38756.536686475825],[13.2978705,38747.237274482715],[13.342214208,38739.66157027296],[13.40291825,38724.9652838398],[13.460392,38720.27991388438],[13.498950666,38717.82975820597],[13.532455375,38714.704964748445],[13.561643416,38714.36155985967],[13.594314333,38706.72360859374],[13.638063166,38702.95215036458],[13.668282083,38702.49455710561],[13.701073083,38702.037758579994],[13.724138416,38702.009949074345],[14.5193495,38492.19994099563],[14.577809375,38476.78972720084],[14.620151625,38463.37096469168],[14.674418625,38444.20050044216],[14.706611833,38442.801852968965],[14.746586083,38440.90821441646],[14.784799375,38438.16217722042],[14.811190875,38435.07360566314],[14.845559,38434.496668010266],[14.869088583,38434.43127727421],[14.896240708,38434.28381676722],[14.930540125,38432.54666422981],[14.951983708,38432.546300706395],[14.973497125,38432.5448757747],[15.63636575,38288.492076665265],[15.687849041,38272.76911592924],[15.723508208,38270.91880788049],[15.77739575,38266.02739232044],[15.808493458000001,38264.67823803257],[15.840655708,38263.924292426505],[15.861637791,38263.916181050095],[16.594875000000002,38092.97395041808],[16.661565083,38084.46005352],[16.70031075,38082.07708119413],[16.73480775,38080.44959437787],[16.778877583,38076.868959510764],[16.805978416,38076.62945377279],[16.837716166,38074.87495257617],[16.881865666,38068.44148471037],[16.905896666,38068.41408119589],[17.553123416,37935.517117052135],[17.593878375,37923.46635652665],[17.623070541,37921.794737123666],[17.648384166,37921.32138936575],[17.677567041,37919.41583129478],[17.703103375,37919.24048396731],[17.724023541,37919.19118569534],[17.754214416,37917.737567875825],[17.777993083,37917.18346403108],[17.805346916,37916.52933170604],[18.444058291,37858.0003848394],[18.48614525,37857.52769445426],[18.51288225,37857.48448971936],[19.349418916,37775.93218375595],[19.383119333,37775.11294941118],[19.96241025,37694.27903840827],[19.988637125,37693.76651849183],[20.008255041,37693.76639224213],[20.034832083,37692.824294091246],[20.630264125,37647.00776882508],[21.253502625,37602.37178900304],[21.279139166,37601.823215481185],[21.845651750000002,37568.12085890464],[21.872061125,37568.02291622442],[21.90368,37567.77966734909],[22.504884625,37539.497726405345],[22.543600125,37539.109599415366],[23.181650083,37506.06808774614],[23.746241291,37495.89518158572],[24.3288,37471.35711376343],[24.916020458,37453.62045987088],[25.486216,37442.71960116241],[26.095828833,37438.836156996724],[26.67803975,37428.98287779832],[27.28502825,37426.23702055071],[27.840957541,37424.79645147713],[28.482207166,37424.258007138735],[29.101973541,37424.1572584768],[29.697871666,37424.09330732802],[30.247018916,37424.09201397054]]}
{"avg_reduced_arcs":14621.0,"bks":14996,"columns":4089,"exact_calls":18,"exact_log":[[200,-103.13144181733674,200,0.714207125],[218,-47.71973825668323,200,0.673884125],[232,-45.110657158301024,200,0.605790667],[237,-36.92507097092579,200,0.5492425],[247,-25.023647027396407,200,0.478838417],[253,-37.170572212364675,200,0.464866708],[258,-64.78092642524825,180,0.561193667],[262,-23.279394720033267,115,0.633830625],[263,-26.126302675030985,105,0.513349042],[266,-28.99999999990186,44,0.66940425],[268,-9.181303858608914,27,0.461096875],[271,-5.4781109770953265,37,0.608013625],[272,-3.328651970633871,27,0.46755025],[273,-2.981308607378253,3,0.513878417],[274,-1.5134153088648077,5,0.507406292],[275,-1.2375616364777784,5,0.552484791],[276,-0.14835499631391258,1,0.476565709],[277,-7.673861546209082e-13,0,0.448445792]],"full_arcs":14621,"heur_calls":277,"instance":"XTW-n139","iterations":277,"labels_exact":1252686,"labels_heur":3732483,"lp_bound":13605.999232308353,"misprices":18,"miss_count":0,"misses":[],"n":138,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":18,"status":"optimal","strategy":"full+ng_v08","t_exact":9.900047042,"t_heur":4.086488904999999,"t_lp":5.9477104269999925,"t_reduce":0.0026224990000000025,"t_total":19.997098042,"trace":[[0.000898584,102282.0],[0.008188625,84591.0],[0.015311875,56842.0],[0.023258709,41531.0],[0.032734,32494.999999999993],[0.042590584,25653.857142857134],[0.055835459,23898.39999999983],[0.0689015,23897.133333333335],[0.083075084,23169.234700520636],[0.101219834,22383.182435597184],[0.1129045,22352.175748884725],[0.12512675,22352.17574888464],[0.148052084,21524.084087791485],[0.169720792,20515.994094662554],[0.185619709,20334.72727176133],[0.214671709,20058.779079199194],[0.238883709,19926.090145773625],[0.274068542,19710.42984430138],[0.297264542,19680.81956978098],[0.329259042,19488.8057907219],[0.351303667,19432.76101696496],[0.378122125,19385.358523603296],[0.406125,19266.844965049775],[0.427944,19126.109958888523],[0.448933417,19006.710749481634],[0.481537542,18925.146291635563],[0.507917625,18868.526862448096],[0.531716334,18819.62844465036],[0.567654792,18742.8706073732],[0.608415459,18667.419522408294],[0.646351584,18500.869176373042],[0.677067542,18379.27070668509],[0.700570959,18338.978414060824],[0.732621959,18252.73258366753],[0.766446667,18173.52464239095],[0.810469625,18010.649289602],[0.852083792,17899.39561068018],[0.884014084,17840.038816728484],[0.938253084,17762.052924538544],[0.99048775,17612.586037684825],[1.029181959,17533.121070025227],[1.065217167,17511.085142089643],[1.096619,17486.806737983392],[1.134871,17417.95292984731],[1.171351,17375.615491776658],[1.201605584,17352.552130904805],[1.244697167,17296.84358775251],[1.281711292,17251.0263945723],[1.315896334,17225.892828795528],[1.355263709,17202.757574180585],[1.403879834,17126.3800441381],[1.4404337919999999,17044.96967103689],[1.4811824169999999,16972.00820842123],[1.522600292,16944.11817953556],[1.558283459,16926.912434726255],[1.5967341670000001,16875.546116933405],[1.637005792,16827.883391507432],[1.6836003750000001,16775.314166029424],[1.7347641249999999,16740.3495088031],[1.794770959,16686.507579902413],[1.869553875,16609.928535981206],[1.909424834,16565.3630296574],[1.9532890840000001,16497.620210225356],[1.999617542,16413.228575121913],[2.042102209,16376.804461686033],[2.077834334,16363.717016231783],[2.113686334,16318.650196488428],[2.166734625,16256.785012834373],[2.224370375,16200.14424494949],[2.280731834,16116.533869803006],[2.3274065,16096.283347640996],[2.370031417,16061.655903302439],[2.409955584,16023.277832454442],[2.448417334,16015.036813966364],[2.48001175,16011.90986465453],[2.5456899589999997,15920.394284270675],[2.59643225,15899.901419687034],[2.647377417,15868.599372595738],[2.708398375,15837.587020449284],[2.767269709,15797.554570855065],[2.840557167,15729.253724689659],[2.885955042,15699.537846893303],[2.918150417,15687.976150022398],[2.962060834,15655.153315030271],[3.015052917,15602.017840833589],[3.063225042,15538.840873853022],[3.118299792,15467.334956049506],[3.189909584,15407.304111532576],[3.2427165000000002,15374.06777391346],[3.30873075,15315.211006698686],[3.380240792,15237.052938346125],[3.430834375,15226.71891456529],[3.483060959,15175.554309371124],[3.538860792,15146.534886028147],[3.579790584,15119.083190071613],[3.641985334,15048.441203102684],[3.662149417,15048.434046480912],[3.7222120419999998,15030.690382549968],[3.786557792,14996.57976148585],[3.841557667,14972.346914536389],[3.893321334,14944.513964388938],[3.936432667,14921.713185340577],[3.971872125,14900.481789087793],[4.011392625,14888.353387095864],[4.041796334,14880.66880406769],[4.090057084,14845.91191778006],[4.14581625,14809.354493018642],[4.210634417,14762.880502958446],[4.284296625,14707.657791627971],[4.322956167,14686.361752219515],[4.371388959,14672.872290282916],[4.412789375,14655.708604392714],[4.468605959,14636.61368693345],[4.5457828750000004,14617.831682135777],[4.616196459,14576.558759797834],[4.663771167,14570.549956150715],[4.7334246669999995,14539.582872898958],[4.792602542,14519.259007831502],[4.844602959,14497.648425005738],[4.899182584,14485.840399643057],[4.983081959,14457.119683489955],[5.038009667,14420.288453772999],[5.059061792,14420.288454024918],[5.120586792,14403.333019925129],[5.189971292,14371.888959835635],[5.208336417,14371.888959835276],[5.259060542,14335.462865039712],[5.336088334,14291.230042907751],[5.386147292,14284.987243786456],[5.467944125,14239.96095655918],[5.50806,14231.633747176438],[5.5504159170000005,14212.396181149259],[5.570401834,14212.39618114742],[5.605866542,14206.735605876826],[5.641099792,14195.229660068602],[5.68467325,14189.319022716936],[5.740540209,14172.967419536286],[5.794358084,14156.394535088988],[5.835350792,14147.965572226238],[5.883029084,14122.491578275685],[5.948553,14111.134885428113],[5.993425709,14085.956946264707],[6.025083209,14077.293533542197],[6.06729575,14066.833474494702],[6.097096875,14062.572885191734],[6.164076042,14034.623287861927],[6.206665625,14023.845428887202],[6.251913667,14005.642578223555],[6.310800959,13970.864399477055],[6.354327084,13960.342217809946],[6.427579667,13942.771361207931],[6.476645292,13916.121473976706],[6.494943459,13916.121473975529],[6.512837917,13916.121473976686],[6.545925334,13904.462173503649],[6.590274417,13881.481338589798],[6.640663709,13867.044176709021],[6.686111917,13859.820462112033],[6.746514167,13852.535545086694],[6.795742542,13833.652206672683],[6.841757375,13823.706584546606],[6.8849842500000005,13804.941287889189],[6.917496917,13795.284661030197],[6.949068667,13783.4393998691],[6.991142917,13770.54924656889],[7.031401084,13758.33072004597],[7.063339084,13756.192826399849],[7.104202959,13747.41418441942],[7.139473834,13742.17932302419],[7.178331625,13733.92378237674],[7.219075834,13722.81905263955],[7.274599584,13717.630440152618],[7.321658667,13713.474006101198],[7.37253425,13710.145913175515],[7.3891005,13710.145913175631],[7.420951334,13705.712076764234],[7.454359542,13701.07610422748],[7.498037542,13697.628531315251],[7.536138,13691.29417331169],[7.573166625,13689.100212161991],[7.607698125,13686.72136851367],[7.639186625,13685.682210036424],[7.673942125,13683.936026442776],[7.708408334,13681.392882163895],[7.730000125,13681.261299337777],[7.758501917,13680.41185310236],[7.778499209,13680.374106067964],[7.797525167,13680.374106067926],[7.82093575,13680.317529313246],[7.846172792,13680.198435411246],[7.864026042,13680.195823750408],[7.883104959,13680.19562439461],[7.902812375,13680.194404166456],[7.929177125,13680.085723241606],[7.948534625,13680.085723241571],[7.973866667,13680.05542294147],[7.998719875,13679.618285496583],[8.022999792,13679.598629352033],[8.044605709,13679.569461201314],[8.064121084,13679.556252535102],[8.823788375,13672.671811556338],[8.852566584,13672.120500057086],[8.904348792,13666.328417240424],[8.932689917,13665.864788496883],[8.975504917,13660.19934435991],[9.027639542,13657.250645016808],[9.045037042,13657.250645016911],[9.076983875,13657.250645016817],[9.102984084,13657.13873344932],[9.131477084,13655.443018956781],[9.149888542,13655.443018956841],[9.175512834,13655.185285981632],[9.196222125,13654.825091253388],[9.223699959,13652.988617724293],[9.245883834,13652.397257895678],[9.264689334,13652.374407463394],[9.284871042,13652.374407463481],[9.303654334,13652.374407463582],[10.017809,13647.313290290798],[10.050889667,13645.423302628476],[10.079846042,13644.904217634516],[10.097731,13644.904217634521],[10.129809875,13643.519440834209],[10.157190375,13642.738328677475],[10.176368417,13642.708104993759],[10.195028292,13642.707570429755],[10.217051,13642.517726354461],[10.237453667,13642.49781807935],[10.266250584,13642.009986302064],[10.287142459,13641.998835731447],[10.3084085,13641.970172804151],[10.327434375,13641.96809396179],[10.982170375,13637.28385605639],[11.010088542,13636.020051855425],[11.037652542,13635.663371828312],[11.06253025,13635.28956446053],[11.085803,13635.257587171589],[11.678725917,13623.05724974484],[11.695675167,13623.057249744883],[11.718458917,13622.858937263454],[11.741062542,13622.826166821364],[11.775387334,13622.826166813511],[11.795392459,13622.820824022712],[11.813318667,13622.670059812226],[11.831866625,13622.667372342234],[11.848228625,13622.667372342146],[11.866051084,13622.667128296307],[12.382553875,13617.561889117349],[12.404447792,13617.201379602488],[12.424999834,13617.19338489925],[12.441622209,13617.193384899498],[12.464541834,13617.023759437972],[12.481711167,13617.023759438103],[12.982358459,13614.366914710843],[13.000539084,13614.36691471052],[13.019135334,13614.366914710512],[13.0417715,13614.000836938076],[13.05954825,13614.000836937654],[13.653689959,13612.150024495906],[13.67144325,13612.15002449571],[13.690197584,13612.131848714616],[13.706913584,13612.131848714753],[14.385289209,13608.790749344225],[14.940417709,13608.20538165151],[14.96531275,13608.205381643504],[14.984298584,13608.20538164358],[15.690523459,13606.911051690979],[15.710953584,13606.91105169099],[16.199355667,13606.739563983503],[16.217761,13606.73956398358],[16.238494167,13606.697084409847],[16.879179125,13606.387567664213],[17.368923417,13606.38001409586],[17.905149792,13606.122583596032],[18.434411334,13606.005472402434],[19.027751709,13605.99972377719],[19.534544167,13605.999232308353]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3236,"exact_calls":11,"exact_log":[[86,-343.1976670321176,200,0.370801833],[104,-195.09143737576403,200,0.62327825],[112,-136.4284639695495,200,0.607406083],[116,-127.99276423206334,200,0.632233708],[120,-81.71915371517957,119,0.557019417],[128,-23.15108719656996,90,0.572387667],[129,-22.53272795926523,31,0.433618083],[130,-9.18855465336685,24,0.766316583],[131,-6.560359382828267,22,0.514753042],[132,-1.899337437921929,5,0.553880875],[133,-3.410605131648481e-12,0,0.485642166]],"full_arcs":12693,"heur_calls":133,"instance":"XTW-n143","iterations":133,"labels_exact":976100,"labels_heur":1431067,"lp_bound":25074.450712879872,"misprices":11,"miss_count":0,"misses":[],"n":142,"ng_avg_size":7.971830985915493,"ng_wasted":0.0,"purges":7,"status":"optimal","strategy":"full+ng_v08","t_exact":6.1173364999999995,"t_heur":0.7905422499999999,"t_lp":2.441594122999998,"t_reduce":0.001247452,"t_total":9.373240666,"trace":[[0.000910083,221780.0],[0.005977125,169747.0],[0.012385125,114979.0],[0.017783916,90512.00000000051],[0.024748916,73328.86666666667],[0.03158875,61393.90909090909],[0.038932916,53561.46408045978],[0.045897,47809.02896995708],[0.054744916,44830.20790377983],[0.064699916,44160.76255575508],[0.077389708,39883.22949493899],[0.088812666,39068.586646603675],[0.102427916,37268.35294375501],[0.119141708,36392.370110066135],[0.13730475,35783.73102478127],[0.154229208,35556.74182642262],[0.173462333,35385.77386904963],[0.194456125,34925.49329579702],[0.21710975,34644.15458720366],[0.227391083,34639.07310648289],[0.254798125,34461.40888823441],[0.279569,34236.22870820228],[0.301934083,33934.1534069994],[0.321280291,33695.38143467087],[0.349603666,33251.07725984676],[0.380773916,33022.28885457219],[0.40642,32926.91218964077],[0.440253291,32619.75186486083],[0.493863041,32186.382680045477],[0.53114225,31365.324903265693],[0.577883083,31089.374755442142],[0.601815458,30938.648403579882],[0.62835625,30784.721987450135],[0.657909416,30456.760509512045],[0.696141666,30167.046540190004],[0.723663166,30106.60942835002],[0.763182666,29798.81289796113],[0.794605875,29642.86617332051],[0.834524958,29409.432459845517],[0.88295875,29197.825352705448],[0.919064833,29021.378827790635],[0.951076333,28952.45017153416],[0.981509583,28521.272123090148],[1.009182416,28367.857282403915],[1.049470083,28166.43926429234],[1.097589458,27882.0797091558],[1.136064958,27607.876990643854],[1.167343583,27483.76416304385],[1.202968166,27373.90465393836],[1.230930291,27302.809739381944],[1.268745958,27206.682335524874],[1.300077791,27140.813570488743],[1.331933458,27014.021443159083],[1.349666791,26946.703738703796],[1.379765125,26835.21062204646],[1.412886708,26774.137797028827],[1.438691458,26672.40157466402],[1.4686285,26609.88680043091],[1.498010541,26544.189467262666],[1.539460166,26423.85718006105],[1.576792583,26367.980755169374],[1.610930875,26331.554463819353],[1.6337460830000001,26263.3519564789],[1.661374791,26180.70140994666],[1.685797166,26136.811012995724],[1.716350083,26045.133435217984],[1.745175208,26024.621454894117],[1.792614583,25933.45747872533],[1.828576,25889.352160299066],[1.862039125,25814.740905521303],[1.901376666,25776.57685654806],[1.933853541,25730.62302849265],[1.956997333,25679.210395903327],[1.983499416,25661.469035537393],[2.045489541,25620.074845264367],[2.137443625,25586.690664480408],[2.168445625,25554.461048864865],[2.202574083,25529.443092169273],[2.22667925,25516.43766777262],[2.248433375,25502.472973682212],[2.268044041,25492.34633395435],[2.29054975,25485.268933432853],[2.314508166,25476.192249474097],[2.33656725,25472.632681747786],[2.352774958,25471.460249575735],[2.363588208,25471.310307896572],[2.7676809159999998,25425.279926444753],[2.794197875,25394.251254366856],[2.8208377909999998,25378.25778631084],[2.842456833,25371.18051351439],[2.872677833,25336.149907056897],[2.89414975,25321.373667703072],[2.9197275830000002,25313.29279158396],[2.943929208,25304.078680178725],[2.96520975,25280.830166355077],[2.984483833,25274.42002231455],[3.000112541,25270.697857314874],[3.019862083,25264.83427748262],[3.044095541,25261.532886641126],[3.055042666,25261.38022629586],[3.066056125,25261.35647071116],[3.079791291,25259.86915398361],[3.094284208,25258.985871243847],[3.108219458,25258.882997093035],[3.772301333,25204.84754608355],[3.789777375,25201.92199853788],[3.807937416,25197.891111382203],[3.825117,25195.212764466294],[3.836725708,25193.54501061432],[3.8464387909999997,25193.484678448633],[3.863123291,25191.03539929836],[3.871001416,25191.035399298344],[4.511221,25131.33842370293],[4.527174208,25129.307988136963],[4.540652458,25127.083016062687],[4.549143958,25127.083016062657],[5.212307166,25104.084801288427],[5.22584325,25103.816765495038],[5.239552166,25102.54417722629],[5.247941875,25102.544177227053],[5.827543625,25085.1280130278],[5.841089291,25082.833509150263],[5.851471,25082.389992014272],[5.860679708,25082.389936334184],[5.8696675,25082.389936334064],[5.880776625,25081.89477694503],[5.896817833,25081.324835705454],[5.908046583,25081.323673552222],[6.498928916,25077.29715892152],[6.993511541,25075.132720174366],[7.782271583,25074.725799503598],[8.311832166,25074.508492281537],[8.881658833,25074.450712879872]]}
{"avg_reduced_arcs":41864.0,"bks":35691,"columns":6749,"exact_calls":20,"exact_log":[[167,-656.8744042381014,200,0.237725],[168,-413.46479965382105,200,0.232719],[184,-86.3659276219579,200,0.307752542],[195,-67.95334949148577,200,0.243507833],[234,-361.96005015777814,200,0.339863542],[236,-45.94670219852344,200,0.278183375],[250,-26.56120260779153,200,0.350050417],[267,-12.037780803288342,200,0.498075458],[269,-9.000000000013415,119,0.245867209],[272,-6.970956063344147,88,0.229220792],[274,-3.03694061155727,27,0.206420333],[277,-2.34831469700066,17,0.286372791],[280,-1.728048029678007,14,0.210082417],[281,-2.3333333333263226,21,0.220864],[285,-2.9999999999797637,6,0.167164542],[286,-3.521949935014618,4,0.166114709],[287,-1.9999999999802185,1,0.168181333],[288,-0.9999999999919282,2,0.179157958],[289,-0.9999999999997726,1,0.18002825],[290,-5.3944404498906806e-11,0,0.17366275]],"full_arcs":41864,"heur_calls":290,"instance":"XTW-n251","iterations":290,"labels_exact":1121974,"labels_heur":5014161,"lp_bound":35229.71148373443,"misprices":20,"miss_count":0,"misses":[],"n":250,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":4.921011958,"t_heur":6.590473577999998,"t_lp":10.548863122000004,"t_reduce":0.006437870000000002,"t_total":22.12222875,"trace":[[0.002130084,290890.0],[0.017859292,214737.0],[0.034419875,181677.66666666666],[0.054592459,147373.33333333334],[0.070908167,131397.61111111112],[0.090299292,113611.66666666666],[0.114111209,91491.0],[0.133175875,82804.09825102886],[0.160356292,73809.59420289854],[0.179973792,71981.44434203792],[0.207245542,68201.5611111111],[0.233740584,65791.86546824817],[0.255528375,63980.88704950293],[0.274779417,62227.453096785845],[0.309928709,60354.79032164796],[0.327934542,60339.86682988761],[0.360693834,58809.88524436091],[0.385326042,58363.47527572651],[0.419235875,57231.22146068801],[0.453154584,56844.81268480011],[0.514253459,54674.48687539373],[0.538001834,54532.92014776064],[0.590191625,53772.45135224576],[0.636363959,53508.16486395839],[0.67989775,53151.10664818639],[0.717704542,52889.02363592054],[0.778296959,52564.94719952839],[0.835586334,52406.541989527235],[0.906233292,51958.32648803811],[0.976019125,50897.59333013763],[1.062374375,50382.45091653031],[1.142226375,50163.030445790464],[1.228186125,49914.22938711568],[1.306678042,49561.00254649742],[1.431187834,47863.96262447231],[1.52021875,47583.81983336646],[1.560929375,47559.5301601992],[1.64236725,47267.87355979257],[1.710395959,47082.91942438634],[1.786634834,46813.52519788294],[1.8550463339999999,46439.69923376556],[1.9634817500000001,45911.45434637703],[2.057796292,45674.83249830775],[2.149315792,45513.19687538632],[2.225029834,45352.58319017965],[2.334212,45020.366182070546],[2.437967875,44763.160594539026],[2.561846459,44282.58306734364],[2.664466,44092.99240873522],[2.762597875,43835.653537212376],[2.875572667,43650.05270162135],[2.992805917,43277.71151028078],[3.115239209,43133.71305167822],[3.203731834,43041.45267043295],[3.350640209,42751.15689457613],[3.4548606250000002,42694.30839031678],[3.5379317500000003,42109.7133990322],[3.62912025,41954.70450721773],[3.697210584,41865.719993792336],[3.8103550840000002,41478.762760601196],[3.915902417,41125.96500645259],[4.033721584,40957.33100326288],[4.124321834,40874.499175130295],[4.214762625,40792.9161583574],[4.290509584,40655.8586126287],[4.347592084,40609.929983117705],[4.460484375,40188.91206714632],[4.56479025,39868.50333490067],[4.692888042,39603.12976629318],[4.821353209,39160.60773964329],[4.947642417,39014.836811756046],[5.028843709,38979.471525320136],[5.173210834,38698.17617971403],[5.2828415,38618.22421419645],[5.365204084,38523.87713974493],[5.430491959,38482.63550046359],[5.522463375,38287.349576919434],[5.601680917,38242.91963330768],[5.716827209,38108.25311162792],[5.793742375,38004.27958236742],[5.865131584,37934.38923239082],[5.967873834,37780.07665032505],[6.098871917,37567.8497601561],[6.199501709,37485.92639477471],[6.309571334,37422.018600174015],[6.394692792,37381.1430976533],[6.547717042,37322.468003680384],[6.6365339169999995,37291.81971852117],[6.759278375,37211.01283522237],[6.878797292,37154.41161876971],[6.9950259169999995,37105.70604401309],[7.083504792,37001.30939126203],[7.151505709,36989.09311272427],[7.242406667,36921.94968922209],[7.315416542,36891.996858473125],[7.354306042,36891.54667196915],[7.44090975,36816.09151673675],[7.541451542,36744.163811831015],[7.636196292,36704.031754044896],[7.715204375,36684.810492370234],[7.81251175,36635.01006771873],[7.919844459,36605.37035383752],[8.043320209,36558.45796295086],[8.170924667,36482.51944917938],[8.280744959,36427.42346633123],[8.3853775,36394.26004809336],[8.533077084,36364.623407306986],[8.655178209,36314.98196868553],[8.7969645,36286.2242612799],[8.899238459,36257.05479561],[8.9465355,36250.218320580636],[9.004594375,36237.22860879721],[9.09155925,36209.73638971511],[9.176441959,36179.465850768196],[9.273133167,36125.14812542607],[9.38847,36094.15875449083],[9.489732334,36003.903049357046],[9.616799375,35933.99269103403],[9.7202405,35902.07128741475],[9.816808875,35852.558107296805],[9.940786375,35825.66351378946],[10.049699375,35813.175021349205],[10.162072584,35760.71548841303],[10.242561917,35748.73600336304],[10.371668667,35721.30761959727],[10.468741834,35704.50627562967],[10.589624084,35687.12704966523],[10.693241167,35665.27584492579],[10.72261025,35665.27584492586],[10.772322125,35660.50308166773],[10.835635834,35646.7835346918],[10.904536917,35626.07034288129],[10.97060675,35619.12612769245],[11.053447709,35601.87546957672],[11.121780542,35576.29326966583],[11.224575292,35552.20807119893],[11.305467167,35535.2961586116],[11.387232000000001,35506.51682388575],[11.473822542,35491.742109905645],[11.550804709,35483.374829262204],[11.645173834,35468.590350664264],[11.72542675,35451.72249177307],[11.776074417,35449.26168717936],[11.837808584,35440.87946429566],[11.909900584,35428.574716502655],[11.970873084,35424.40000775299],[12.04147425,35421.9495779319],[12.064689,35421.94957793185],[12.087217167,35421.94957793243],[12.119392209,35421.076735427574],[12.164122167,35419.38221445248],[12.20365025,35417.98881416442],[12.244964209,35415.53624852446],[12.289250042,35408.833636331365],[12.320130667,35407.99372484237],[12.350458709,35407.462312794334],[12.380535334,35407.2323705469],[12.407058167,35407.17268775477],[12.440081542,35406.125850816126],[12.467247292,35405.598046794126],[12.495998209,35405.196096046035],[12.522561584,35405.06033771198],[12.548949084,35405.0233231733],[12.574055874999999,35405.009221553795],[12.600333542,35404.995361909],[12.626517125,35404.90069286103],[12.651864792,35404.889423818335],[12.915784,35404.889423818495],[13.249609375,35372.635599582725],[13.304918875,35364.07243544659],[13.358672917,35359.580444700056],[13.415649125,35355.78326431634],[13.465695542,35352.763683524485],[13.505753625,35348.51523742348],[13.557734959,35344.77032977847],[13.725264875,35336.43606488556],[13.763983542,35335.63900986242],[13.800614584,35335.429411876714],[13.834660417,35335.29903035508],[13.864574542,35335.29096158841],[13.8969515,35335.19800623255],[13.926891792,35335.094893771166],[13.955765542,35335.09487507571],[13.98088875,35335.09467363387],[14.3472055,35299.6311238365],[14.396717542,35297.85552318105],[14.439700209,35294.84684693936],[14.483331,35289.424727866804],[14.520119584,35289.02534769626],[14.555714,35287.99582826071],[14.587789042,35287.785834592636],[14.628067209,35287.429286305414],[14.671157667,35286.99096247525],[14.705038834,35286.973896877265],[14.734354709,35286.97389687727],[15.04292225,35273.770664705735],[15.090589334,35273.14716488956],[15.131928917,35271.70847948132],[15.165509584,35271.61953864904],[15.196894834,35271.29050871153],[15.228746084,35271.132171488076],[15.298649209,35270.95943407752],[15.339254875,35270.959434077304],[15.384559542,35268.997554577996],[15.416739042,35268.432766850274],[15.455344125,35265.86265707756],[15.49516375,35262.31621919036],[15.528399375,35262.090589905936],[15.562436375,35260.173331179736],[15.59581425,35259.36563565909],[15.623007917,35258.80519727204],[15.646044625,35258.805197271955],[15.679051334,35258.04588458421],[15.707436042,35257.69697299515],[15.740721917,35257.001143452195],[15.765234792,35257.001143452195],[15.788398584,35256.986836573684],[15.810553875,35256.97704113007],[15.838663667,35256.8332189843],[15.868835792,35256.78358075413],[15.900036792,35256.77059174246],[15.921392542,35256.765975682516],[15.95098025,35256.70403831236],[15.975461417,35256.63387060496],[15.998354375,35256.63387060495],[16.02140525,35256.61989911977],[16.045442084,35256.532955167866],[16.073986334,35256.39278669533],[16.096518459,35256.392786695345],[16.124935792,35256.31796896005],[16.149015917,35256.317968960524],[16.173184,35256.24952127798],[16.1981155,35256.24952127797],[16.222594209,35256.24952127798],[16.588390709,35256.09024827512],[16.660989584,35255.96547751755],[17.000440917,35239.71245480084],[17.038443542,35239.06859530432],[17.075122625,35239.009025539955],[17.115183084,35238.97886107898],[17.154533542,35238.9675747773],[17.193738792,35238.967574777205],[17.229660625,35238.529439882404],[17.264120792,35238.3971389539],[17.288750459,35238.395539177625],[17.3165905,35238.38476514424],[17.341204667,35238.384765144256],[17.371285,35238.34214647024],[17.401791792,35237.74294757545],[17.428957959,35237.7069426036],[17.850924667,35235.82076371455],[17.883715584,35235.81028312473],[17.920428709,35235.58870198391],[17.948421209,35235.58870195239],[17.977060167,35235.584305887045],[18.011585917,35235.05842332243],[18.044597625,35234.72513766654],[18.074812084,35234.66271838395],[18.1025215,35234.640969926],[18.135464875,35234.61755520922],[18.167186709,35234.46722932009],[18.201723209,35234.40452731594],[18.2414875,35234.064670604894],[18.272753917,35233.95908391098],[18.296676584,35233.959083911],[18.33655075,35233.84642010676],[18.368628125,35233.84457772952],[18.910189584,35231.13395657898],[18.942335459,35231.05262891257],[19.222092375,35230.79858433758],[19.260766292,35230.7985843376],[19.292911209,35230.79858433756],[19.574851042,35230.18043269213],[19.606551042,35230.1804326921],[19.849575042,35229.8484432235],[19.884839959,35229.848443223425],[19.917025375,35229.848443223455],[20.242724459,35229.8048029712],[20.27450375,35229.80480297129],[20.304995375,35229.783669108474],[20.549334667,35229.770746875074],[20.8070135,35229.7355678397],[20.840139875,35229.72566781323],[20.873969625,35229.71148373442],[20.908501084,35229.71148373443],[21.111150459,35229.71148373444],[21.307630084,35229.71148373445],[21.505615334,35229.71148373369],[21.717826125,35229.71148373444],[21.932284084,35229.71148373443]]}
{"avg_reduced_arcs":30626.0,"bks":39656,"columns":6683,"exact_calls":28,"exact_log":[[228,-1003.0207508207725,200,0.935910125],[246,-597.4965873666517,200,0.755445708],[269,-497.2899131808508,200,0.860184],[278,-515.6469354847993,200,0.875288667],[289,-338.07744472214154,200,0.815498042],[295,-330.6797007413991,200,0.776341],[302,-297.41014269031916,200,1.069634708],[308,-254.24206770154456,200,0.744083583],[313,-248.59682220539094,200,0.833833125],[324,-184.5166059523931,200,0.897339],[329,-166.61044984326713,200,1.093955541],[331,-159.10696105368254,200,0.97466825],[336,-110.16342566874096,200,0.910930375],[337,-96.70506153818269,200,1.061587416],[339,-79.5446533617843,200,1.368744291],[342,-91.38582428956943,200,1.1365545830000001],[344,-49.64997902905361,145,0.961815625],[345,-60.972364829707544,151,0.950695],[346,-47.58059550366045,95,1.029675333],[347,-48.10901644211776,52,1.036814625],[349,-32.462868765302005,43,0.977429584],[351,-35.47456979704111,36,1.057288333],[352,-42.346315788211825,28,0.956019083],[354,-16.799417778110524,14,0.99111575],[355,-7.801733020284246,8,0.945676042],[356,-3.953361016918393,8,1.036526125],[357,-3.6599183949068674,1,0.945382875],[358,-6.934897101018578e-12,0,0.933316833]],"full_arcs":30626,"heur_calls":358,"instance":"XTW-n242","iterations":358,"labels_exact":5149512,"labels_heur":7143216,"lp_bound":38806.332129037495,"misprices":28,"miss_count":0,"misses":[],"n":241,"ng_avg_size":7.340248962655601,"ng_wasted":0.0,"purges":11,"status":"optimal","strategy":"full+ng_v08","t_exact":26.931751124999995,"t_heur":4.542675855000001,"t_lp":19.091830121000008,"t_reduce":0.005987373999999992,"t_total":50.635199375,"trace":[[0.001937958,386026.0],[0.013635125,304301.00000000023],[0.025203083,263236.4999999999],[0.039631291,227945.98469387766],[0.052881875,200922.3638743455],[0.068224541,173651.08277404922],[0.085480958,148273.71040868183],[0.099466333,135807.87977099244],[0.118022958,117154.00890889052],[0.135820916,109134.54237288138],[0.15538325,96682.75750325742],[0.17458775,81619.14192708334],[0.194572666,79042.86814524888],[0.219544125,69952.53017729254],[0.2449445,68262.30168998704],[0.269313416,67892.20729515293],[0.296894416,66443.87537093378],[0.317307958,66237.03447175983],[0.3371865,66151.73573528377],[0.367771541,65541.51612420217],[0.409299083,63649.81879731581],[0.428149,63575.45106686945],[0.465413875,63171.74555385073],[0.509373,62176.23667661954],[0.541211291,61489.49534668833],[0.574482083,61191.702151820275],[0.60837575,60929.81678758348],[0.63100575,60866.58798752152],[0.658855958,60711.00293166805],[0.697961208,60284.22379694999],[0.736544291,59991.14087319421],[0.81134275,57559.11316633416],[0.85068275,57448.69094773547],[0.902693166,57294.86341532445],[0.983724875,56902.22509475774],[1.0505975,56610.196973634986],[1.137652041,56253.456416009554],[1.184215958,56167.77082298988],[1.225723041,56062.16069567593],[1.284702,55868.334627022945],[1.3583205409999999,55480.474671004464],[1.422820666,55276.944103586146],[1.504551583,55137.85327202538],[1.563815708,54998.977382789984],[1.668406666,54497.80595971993],[1.765107625,54338.66501086278],[1.867732541,54191.37326465658],[1.925138,54097.09057811851],[2.010578125,53941.12486245779],[2.116598791,53714.44237009441],[2.1820715,53518.752548694436],[2.305342833,53268.475664511905],[2.406251833,53149.115668049286],[2.480344333,52871.06840420232],[2.550931958,52744.65012445716],[2.627098208,52605.51975771024],[2.688776625,52504.81472600075],[2.751943333,52248.11033707367],[2.823645166,52162.54533495921],[2.9210610409999997,52026.04716721854],[3.0113735,51829.230446260946],[3.068405208,51797.57770347149],[3.163268,51564.63671556621],[3.240816666,51145.70694876775],[3.340105416,50931.562791967706],[3.449661541,50767.844614835514],[3.58733425,50609.96137487418],[3.751944958,50331.88025586175],[3.857922875,50223.27071732106],[3.964576375,50074.820733316505],[4.048187666,49932.57971042703],[4.099526625,49885.684000055386],[4.206787458,49696.327363759934],[4.299301,49549.69057850845],[4.397888375,49447.11676185608],[4.487484916,49320.93336166548],[4.618088375,49114.4189087557],[4.724293208,49023.126577046554],[4.8456568749999995,48910.08718160824],[4.899975375,48878.80410094118],[5.017846375,48686.58850276836],[5.14403875,48558.060551069844],[5.264596708,48475.10377027997],[5.39925325,48414.811247613856],[5.482741291,48337.11155950047],[5.638627833,47990.11370186913],[5.757449458,47843.34971943271],[5.850726291,47594.7189526776],[5.937388916,47475.90073222081],[6.034940125,47367.00266868503],[6.096600958,47296.54598464427],[6.171365541,47252.37007272342],[6.286620208,47073.0451371804],[6.406848,46894.450132577986],[6.5140245409999995,46811.692968977244],[6.648156666,46619.1718063017],[6.757468041,46469.443926415035],[6.851320375,46421.953747515996],[6.969033583,46337.84462126925],[7.045671041,46311.33071863321],[7.185928375,46238.43768646002],[7.309929958,46148.014357634034],[7.429697958,46050.674520893546],[7.547889458,45978.03332820921],[7.61444825,45932.5778315129],[7.706867583,45779.68777465722],[7.827675083,45711.94987268287],[7.938619375,45592.364017118685],[8.045617916,45453.77323583233],[8.139750041,45380.936470366905],[8.239549041,45329.115574807925],[8.350127916,45241.77570472874],[8.455909666,45195.34556066476],[8.570365416,45121.996737186324],[8.671264958,45039.50742571726],[8.820291458,44941.46388433243],[8.987060375,44849.06399771947],[9.127388791,44778.61444893951],[9.236724833,44715.002491693675],[9.385817958,44612.811558053254],[9.493685833,44466.835457575544],[9.582687833,44309.80121175157],[9.672937375,44220.82487886488],[9.734452791,44195.94066097432],[9.817956875,44168.78344080127],[9.911071916000001,44081.55905757873],[10.00786675,44030.89616285313],[10.104520125,43977.47425393104],[10.166679458,43953.57076753183],[10.271087416,43923.43919411312],[10.413733541,43864.66520222084],[10.554791833,43795.36808498797],[10.653074833,43743.29929636031],[10.792226375,43685.182906205504],[10.87042025,43665.94935742042],[10.94072125,43644.08803851633],[11.045923916,43602.985470151936],[11.168415166,43555.45849135833],[11.232544333,43513.940638118205],[11.324531375,43415.49481674377],[11.427169625,43313.519694529445],[11.50198825,43272.19145482416],[11.625391791,43165.23670449772],[11.662666833,43152.116630353776],[11.773164291,43108.565763355895],[11.900680416,43050.72107170368],[12.010311708,42937.736595058996],[12.08946625,42910.74828078607],[12.175066083,42878.07846855165],[12.278621166,42837.163380965525],[12.385099583,42788.90713624411],[12.49687275,42727.675012052496],[12.625843916000001,42686.86349487532],[12.715012791,42663.07691282545],[12.83558275,42637.80363799419],[12.89309625,42609.29271843508],[12.967615875,42577.17553614776],[13.063337583,42532.53793411497],[13.136270625,42518.922313109484],[13.199386958,42509.0564950267],[13.270344915999999,42484.88352032831],[13.358119333,42451.186560087284],[13.439498125,42429.4486140621],[13.533629375,42402.36513997974],[13.600463541,42386.99187347327],[13.649906125,42380.71779992394],[13.703722166,42374.8805536726],[13.761400666,42359.15011468666],[13.868258375,42331.41551897722],[13.91209675,42324.90727815895],[13.958582166,42321.946156571954],[13.994078291,42319.775623714195],[14.037667,42315.299368327695],[14.107629083,42291.45547662741],[14.148171333,42288.2777541493],[14.186252541,42287.01967062122],[14.262683708,42278.67068639586],[14.327021708,42268.86895196163],[14.384411541,42255.60203379964],[14.437024458,42246.64882911842],[14.497882875,42224.81771407297],[14.568029541,42213.240324554965],[14.631408291,42210.0526969298],[14.70452825,42204.68837614146],[14.760010708,42201.77084545846],[14.805190875,42200.915705609026],[14.933732541,42190.36400404931],[14.976185666,42172.85834864965],[15.035082166,42155.33440975943],[15.08135975,42152.085574772114],[15.127421166,42145.71437308761],[15.146676833,42145.300383344336],[15.176475291,42144.39348705513],[15.208079375,42142.98596549784],[15.261368583,42126.255538540696],[15.299246625,42121.13388867438],[15.329211583,42120.19690053794],[15.382674916,42091.785596508744],[15.423485458,42081.26330409913],[15.458345,42079.74903619074],[15.4956045,42075.21755954058],[15.523763,42073.30398442196],[15.553602291,42072.06989880364],[15.585768125,42070.01804533834],[15.632977958,42064.4874811622],[15.686042375,42056.34156767165],[15.750587125,42046.99189540988],[15.774969708,42045.99336151146],[15.844384458,42021.358447954895],[15.893477833,42016.40867344611],[15.93951325,42007.09762278921],[15.993961,41989.17114025279],[16.071071125,41971.522379053065],[16.113122791,41967.02278147121],[16.163137583,41959.1193542142],[16.23317275,41947.50151817598],[16.296430958,41933.83162865079],[16.347535208,41923.960926227955],[16.407128958,41915.32202458664],[16.449620791,41909.6792143644],[16.4777645,41908.714246872245],[16.535378958,41897.92429395105],[16.569427666,41895.44245682225],[16.617089333,41888.291125273434],[16.665080875,41884.58231647833],[16.696034666,41882.38608303069],[16.738967875,41876.974848089056],[16.795998708,41871.68156165649],[17.934610583,41399.15649864009],[17.994295791,41380.814551116615],[18.064408291,41361.09922706037],[18.145898166,41346.29349379395],[18.206796125,41336.37585909775],[18.286510833,41317.00095969294],[18.362369083,41298.85468267546],[18.441142166,41288.408924728596],[18.566588708,41281.41082324505],[18.619154666,41266.5256039806],[18.657919958,41262.223401754214],[18.713010583,41257.26393528714],[18.746773875,41255.34155531213],[18.77436125,41253.73903072382],[18.803944458,41252.56819356152],[18.832272333,41250.81542126042],[18.8694,41246.785459001636],[18.886626958,41246.77680898091],[19.824046083,40651.64870455335],[19.905023375,40620.34341396704],[19.974093208,40602.096711441445],[20.034627708,40593.93719910315],[20.070755291,40591.1240275684],[20.116561458,40580.25140960879],[20.148797041,40578.96196808347],[20.169239375,40578.934177144016],[20.205690208,40577.23944408993],[20.244775541,40571.13638829786],[20.294684916,40562.3280311439],[20.344118625,40539.3657928521],[20.394986666,40526.10812536763],[20.437974791,40519.61693804156],[20.478698791,40516.161090765556],[20.529299708,40505.231986132036],[20.587102958,40498.83851464112],[20.633478958,40496.82680319122],[20.663785875,40496.36604124559],[20.688980791,40496.346992592094],[20.714852041,40496.079462845024],[20.742308833,40495.97830816998],[20.762627916,40495.97830816994],[21.778472416,40303.24970858234],[21.851957458,40286.63521330836],[21.906403375,40283.20682100468],[21.938892333,40281.064469930054],[21.955163416,40281.064469929916],[21.980361875,40280.13633245918],[21.997319541,40280.13633244762],[22.018534291,40280.026971715466],[22.035644208,40280.01798057596],[23.082056875,40067.59246023545],[23.196274875,40016.95127971362],[23.258175333,40010.863906787716],[23.321208875,40000.644300776934],[23.379835583,39995.2515139292],[23.417575291,39992.89654378763],[23.459052875,39989.094736968094],[23.499884375,39986.99973384657],[23.53607075,39984.18264829585],[23.5705515,39983.52451351142],[23.589714,39983.52088886473],[24.581506916,39782.26550819546],[24.630918625,39780.1526777519],[24.703326666,39771.8966560264],[24.746442541,39769.373385379404],[24.770690375,39769.33097508969],[24.791358958,39769.28772468511],[25.761417583,39690.327949496655],[25.811047958,39683.287999719985],[25.839189083,39682.475967391794],[25.88195325,39679.27749700358],[25.90683325,39678.946864251404],[25.936423166,39678.04633712026],[25.955905625,39678.041825711014],[27.175234208,39558.48312880192],[27.212707041,39554.54978906027],[27.257097125,39548.7783641866],[27.289152958,39548.12259688138],[27.306775083,39547.71910488814],[27.324782708,39547.500838207394],[28.186522458,39405.30219557118],[28.22328175,39403.455178226475],[28.259262333,39402.05639589776],[28.280796166000002,39401.93095348605],[28.321413541,39397.999569847816],[29.246766708,39343.962475712506],[29.27791075,39340.64851631058],[29.306700041,39339.64178807048],[29.330330333,39338.998025874775],[29.363664708,39336.59632941506],[29.390773666,39335.36373578839],[29.410065708,39335.35364523989],[29.429096125,39335.28888536727],[29.449086083,39335.19125533393],[29.476949666,39332.629690228016],[29.493191041,39332.625476262656],[30.51401375,39241.72686036579],[30.547208208,39239.784878087106],[30.574653666,39239.22145130456],[30.605907041000002,39237.94355111807],[30.6251395,39237.780948474625],[31.84412225,39154.18865111143],[31.869802708,39153.54842386149],[32.989349541,39066.30932756541],[33.015001583,39065.754956250115],[33.035585666,39065.47204673221],[33.078144625,39062.70071595688],[33.099160958,39062.43884606355],[34.130451916,39007.46049598994],[35.304657708,38961.68144273459],[35.321234,38961.68144273468],[36.806709833,38924.640243838396],[36.841237083,38924.33105781646],[36.867233333,38923.95399483929],[38.112617333,38893.55673572142],[38.133740083,38893.47026826844],[39.193570291,38856.10616225399],[40.22696875,38844.21102757617],[41.34911225,38829.20935478472],[42.452834458,38821.543293129864],[42.469579208,38821.53916180074],[43.513732041,38814.91794177287],[43.529831583,38814.917941771935],[44.643556791,38810.211430637755],[45.645604958,38807.641443096094],[45.663614875,38807.637666087096],[46.690971958,38806.99069033369],[47.667594041,38806.526606621024],[48.726678791,38806.34759010072],[49.690433583,38806.332129037495]]}
{"avg_reduced_arcs":15717.0,"bks":19744,"columns":3703,"exact_calls":15,"exact_log":[[210,-78.38198901725622,200,5.618620458],[221,-48.22524988704072,200,2.728563416],[235,-44.954701786294436,200,3.163798917],[240,-37.18801773374008,200,2.297734792],[243,-29.550288660763044,200,4.495521125],[250,-25.83051249579401,155,2.850259291],[253,-15.309277375640136,76,2.980481708],[256,-36.27091069708456,200,2.344835458],[266,-20.98280867530991,99,1.6270624169999999],[269,-6.999999999999716,38,2.161768125],[271,-1.216528705524297,26,2.451274125],[272,-4.654135338769095,20,2.488537708],[273,-1.2004435819208084,40,2.612129958],[274,-0.9999999999999147,12,1.55802675],[275,-5.8548721426632255e-12,0,1.681513]],"full_arcs":15717,"heur_calls":275,"instance":"XTW-n148","iterations":275,"labels_exact":1785831,"labels_heur":3782906,"lp_bound":16514.96477284649,"misprices":15,"miss_count":0,"misses":[],"n":147,"ng_avg_size":7.9523809523809526,"ng_wasted":0.0,"purges":18,"status":"optimal","strategy":"full+ng_v08","t_exact":41.06012604,"t_heur":3.556787214,"t_lp":5.949183204999997,"t_reduce":0.0028505510000000015,"t_total":50.637613208,"trace":[[0.000894708,124340.0],[0.009039666,102754.0],[0.016989125,77627.0],[0.025930958,64788.000000000015],[0.0348625,42184.0],[0.043244291,41000.499999999935],[0.053270791,38708.0],[0.062603625,35699.000000000095],[0.07257125,32997.7],[0.082073833,32787.2],[0.094946,31834.166666666406],[0.110148958,30275.1875],[0.127974541,29225.578802588996],[0.143126083,28680.189032597402],[0.156447791,27273.457142857147],[0.170011833,27092.105603713062],[0.187894541,26397.00156880375],[0.211698875,25513.822409622207],[0.233193125,25148.83641906934],[0.263355541,24959.925437598828],[0.287243875,24420.594257614706],[0.316558541,24316.59933828204],[0.340873125,23812.730191318966],[0.36070675,23710.605575177207],[0.385630791,23570.68218331049],[0.407052541,23462.815447611712],[0.437619041,23206.12400294528],[0.458714833,23149.40737097247],[0.510734625,22901.847439544512],[0.545120458,22816.38839724959],[0.593456583,22650.09672909375],[0.652953875,22440.203742445297],[0.7070045,22381.422281027175],[0.736557833,22285.227664682163],[0.774082791,22064.46990095982],[0.799994958,21965.572914375472],[0.829906958,21870.131731811354],[0.860453,21798.641921494316],[0.89974075,21738.526008167213],[0.93391875,21662.539172749555],[0.983184875,21483.982422952307],[1.026796791,21396.574417928954],[1.065206541,21364.148929146064],[1.117618291,21234.749742488722],[1.147772291,21183.83407965786],[1.179614791,21131.937397317586],[1.212962958,20928.779310077436],[1.254311583,20827.290164432387],[1.300565625,20733.65669744228],[1.338942416,20656.56915161574],[1.370082541,20629.3160066381],[1.419800333,20460.766419041884],[1.479120791,20336.737168163363],[1.5342719580000002,20280.549516526953],[1.578778291,20225.561276775774],[1.617382375,20147.361847320615],[1.6513595410000002,20106.96077330246],[1.69865575,20013.019017368504],[1.733864583,19865.64800813841],[1.759269333,19838.332562687032],[1.799216458,19805.50795840053],[1.85299225,19697.521135229697],[1.8980647080000002,19662.88651299247],[2.002674333,19604.48019522013],[2.065796291,19472.863506624097],[2.111566875,19429.44007170115],[2.139726125,19335.03261742225],[2.171446083,19251.22906223867],[2.205000041,19200.801462042753],[2.236785083,19161.715810394926],[2.280801166,19106.039605482114],[2.313819833,19085.142004428108],[2.352481541,19063.90693153806],[2.383787125,19048.469451000467],[2.435230708,18984.19063079527],[2.489067,18959.87974111799],[2.550202375,18930.920168208413],[2.584515625,18895.73296015871],[2.620396958,18839.584068973258],[2.6586241250000002,18793.9868163031],[2.6999370000000003,18746.602380974316],[2.739154791,18722.051302967],[2.786823875,18660.59779569566],[2.8384060829999997,18625.29267704606],[2.886651166,18594.09063014477],[2.9382465,18537.192098379775],[3.014476166,18438.41360531627],[3.070817583,18406.628376671604],[3.120818041,18319.01727207322],[3.170664791,18273.03089396192],[3.200417333,18259.862617995477],[3.23908375,18215.12744271745],[3.294955083,18169.833400606105],[3.339268875,18135.26406592997],[3.390576125,18118.450256726865],[3.4427295,17976.941757719815],[3.503625083,17923.963726264694],[3.569754041,17877.873606055226],[3.6355563330000003,17843.96937068799],[3.679689416,17839.51942375186],[3.724460666,17811.572127179254],[3.761130333,17803.72937146548],[3.816842625,17729.46721787485],[4.129603333,17708.38631940241],[4.231517583,17680.862189034444],[4.299874458,17640.754781123054],[4.351724541,17629.109809470025],[4.428249958,17578.228467408855],[4.491746416,17551.632183560498],[4.555322666,17508.281326855795],[4.59861675,17471.448469699422],[4.641949083,17442.571900769522],[4.68255625,17414.56000960234],[4.7257229160000005,17381.508361551132],[4.769168833,17361.785318722686],[4.818518208,17297.752505651937],[4.857109166,17284.54341996002],[4.89929,17271.884481240948],[4.96569225,17221.551637901313],[5.024270583,17196.038995456143],[5.100317125,17168.210698735915],[5.14626275,17157.877823443196],[5.187720916,17144.06713113185],[5.222773833,17133.21841922194],[5.266375583,17109.980777976583],[5.321560916,17097.025319686174],[5.378959416,17089.083612132883],[5.462587208,17077.866726105443],[5.541156166,17055.319972333313],[5.602845541,17035.967987158707],[5.670282791,17008.45012904447],[5.723978833,16997.26855557031],[5.770649166,16976.029735029915],[5.817466416,16949.608709189237],[5.868141166,16933.64500290722],[5.911812708,16920.83795898407],[5.969410625,16906.500853989328],[6.009570625,16892.532231924124],[6.057128916,16878.753135807394],[6.111548083,16862.63390080196],[6.139323208,16862.393972087095],[6.19285275,16842.292050209162],[6.234926708,16836.221376811387],[6.283415333,16825.315702772124],[6.300795458,16825.315702773398],[6.343814416,16811.269562294005],[6.383664583,16790.85755280291],[6.417051958,16783.899331361383],[6.472345875,16753.189764826468],[6.517586958,16737.6935166203],[6.565942541,16724.633100703173],[6.596327125,16723.188409127757],[6.644148458,16713.73842101572],[6.692654291,16702.634768075317],[6.730741791,16690.712759721428],[6.7580142500000004,16690.28917208355],[6.7896115,16680.53143170092],[6.817139833,16675.77364569912],[6.850777916,16668.382359462372],[6.882106958,16656.92078807339],[6.918426166,16653.61812106508],[6.945070833,16652.98629591952],[6.986611708,16648.23450020795],[7.019788916,16637.65801800608],[7.062768125,16636.082990526374],[7.101491875,16627.609990879537],[7.117524916,16627.609990879504],[7.135262416,16627.609990879515],[7.153451625,16627.609990879446],[7.173351166,16627.329645470072],[7.197109708,16626.33254725408],[7.229073375,16624.348553666736],[7.256001833,16623.37501303766],[7.293908333,16616.13670711283],[7.311311708,16616.136707113918],[7.345447083,16611.97780950151],[7.383689666,16609.39738896349],[7.399109708,16609.397388963273],[7.414109291,16609.397388963036],[7.432042,16609.39738896335],[7.452449458,16609.397388963967],[7.473467583,16608.976821504995],[7.506748458,16603.137656062183],[7.5311266660000005,16603.0991323117],[7.558502416,16602.413749768653],[7.58253575,16601.946365991385],[7.612843208,16599.138583352542],[7.64373325,16598.71850739401],[7.689236416,16591.368735097396],[7.715076916,16589.376368908517],[7.753419583,16588.063765563074],[7.7679275,16588.063765563074],[7.790979833,16588.063765562078],[7.80831225,16588.063765563104],[7.827549708,16588.06376556308],[7.848300416,16587.94204846691],[7.868505666,16587.87140368619],[7.889019958,16586.921064360296],[7.914613291,16585.857880542448],[7.936877541,16583.980385317962],[7.95903075,16583.454468744658],[7.977876666,16582.975655257713],[8.001392791,16582.695832003094],[8.021090875,16582.59226338812],[8.043650416,16582.468037210405],[8.064961875,16582.41520703511],[8.08242075,16582.295925175626],[8.098399,16582.294327424283],[8.11530925,16582.262550030013],[8.131866,16582.251130296434],[13.793478166,16572.99072392513],[13.825313666,16567.22419057904],[13.859334333,16565.866326478932],[13.8903225,16565.409082095328],[13.909576583,16565.30411104892],[13.929284125,16564.94748636485],[13.948970708000001,16564.922344063176],[13.973455208,16564.72502646481],[13.992579166,16564.716472081007],[14.011693083,16564.716472085245],[14.029653166,16564.71130853611],[16.802451541,16549.714741275922],[16.836304833,16549.100886974073],[16.850970625,16549.100886974076],[16.867426666,16549.09911331484],[16.883340333,16548.83158143112],[16.899974625,16548.801541850276],[16.917402666,16548.5106634003],[16.938291708,16548.447079591762],[16.960404541,16548.223630367847],[16.978452916,16547.91171966389],[17.00050775,16547.61439788221],[17.016348291,16547.60659591904],[17.035435041,16547.45077930784],[17.053269666,16547.45066870532],[20.247774916,16527.44327971532],[20.267922,16527.119718346432],[20.286647708,16526.612875696974],[20.304781916,16526.61158331436],[20.319827916,16526.611583314356],[22.653398458,16522.326248486483],[22.67030075,16522.326248486486],[22.688998541,16522.32624848691],[27.223547291,16519.04854013227],[27.241976416,16519.034098704116],[27.258770083,16519.030719396007],[27.275272333,16519.030719395894],[27.290767708,16519.030719395985],[27.307492416,16519.030719396076],[27.325553,16519.030719396364],[30.198136625,16517.799037688303],[30.223357708,16517.62890158346],[30.239540583,16517.628901583466],[33.241426541,16515.95724990325],[33.258812166,16515.957249903367],[33.276193583,16515.91473172247],[35.694890666,16515.564932354213],[35.724801791,16515.564932354217],[35.741338625,16515.564932354293],[35.766908041,16515.56493235423],[35.792186458,16515.564932354213],[35.812113375,16515.5649323545],[35.830994708,16515.564932354235],[35.847599875,16515.564932353886],[35.86470775,16515.564932354227],[35.881058,16515.564932354282],[37.53003075,16515.29929148837],[37.546646083,16515.285624852077],[37.561210333,16515.280753153093],[39.740662125,16515.104961935744],[39.755890583,16515.104961935896],[42.227236458,16514.976608187153],[44.737600166,16514.964785550725],[47.368241083,16514.96477284656],[48.944841833,16514.96477284649]]}
{"avg_reduced_arcs":5490.0,"bks":81129,"columns":3055,"exact_calls":3,"exact_log":[[20,-49.03125,19,0.00171075],[21,-45.839999999999804,14,0.002001334],[24,-1.1368683772161603e-13,0,0.001973875]],"full_arcs":5490,"heur_calls":24,"instance":"XTW-n125","iterations":24,"labels_exact":8745,"labels_heur":64789,"lp_bound":81011.00000000001,"misprices":3,"miss_count":0,"misses":[],"n":124,"ng_avg_size":8.0,"ng_wasted":0.3859447004608295,"purges":0,"status":"optimal","strategy":"full+ng8","t_exact":0.005685917,"t_heur":0.021924751,"t_lp":0.04865683500000001,"t_reduce":0.00011320999999999998,"t_total":0.080582083,"trace":[[0.001535,211708.0],[0.0031975,165521.0],[0.0055455,128027.25],[0.0082215,111967.0],[0.012494041,87254.5],[0.014795875,86507.875],[0.017843708,85942.12500000023],[0.020819875,84806.8911290326],[0.027331166,83988.33999999981],[0.031116125,83950.26136363631],[0.035612041,83374.96491228072],[0.041761666,82341.8125],[0.045556833,81531.6250000001],[0.049935416,81236.625],[0.053330041,81165.8846153846],[0.057000875,81093.27777777775],[0.060619875,81047.6935483871],[0.063207291,81024.93548387098],[0.065212833,81021.1875],[0.066808625,81020.5625],[0.070103708,81020.12000000002],[0.074385666,81011.0],[0.075910166,81011.00000000001],[0.077820541,81011.00000000001]]}
{"avg_reduced_arcs":13372.0,"bks":32957,"columns":4859,"exact_calls":11,"exact_log":[[57,-157.1233926256141,200,0.017698334],[72,-102.20738532619981,200,0.017536],[79,-55.773185144102854,111,0.019044709],[83,-47.988106339132855,116,0.020825541],[86,-39.89364540448611,50,0.024440917],[88,-40.764916786127,26,0.019181875],[90,-23.544854348831336,18,0.021242208],[93,-8.913489118917028,7,0.01966275],[94,-4.958808645164197,3,0.021565917],[95,-0.8996973199224385,1,0.020382917],[96,-6.559730536537245e-11,0,0.020340708]],"full_arcs":13372,"heur_calls":96,"instance":"XTW-n195","iterations":96,"labels_exact":244536,"labels_heur":647290,"lp_bound":29568.45054584461,"misprices":11,"miss_count":0,"misses":[],"n":194,"ng_avg_size":8.0,"ng_wasted":0.7938144329896907,"purges":2,"status":"optimal","strategy":"full+ng8","t_exact":0.22192112700000002,"t_heur":0.32496408299999996,"t_lp":1.6424412919999996,"t_reduce":0.0009245480000000001,"t_total":2.20384725,"trace":[[0.001836792,144658.0],[0.007524959,127688.0],[0.013922542,92806.33333333333],[0.019827792,72144.24999999999],[0.027610167,57905.82500000001],[0.035619709,54336.496739130416],[0.043729042,50030.39909039227],[0.0534525,46776.251563896345],[0.063358125,44037.74504287244],[0.072414584,42276.62578891571],[0.087478084,41085.76474428735],[0.107624917,39435.16442574175],[0.127794792,38427.911746082464],[0.139934709,38243.53466384104],[0.161277792,38070.63907219473],[0.180649334,37892.218461046956],[0.196449375,37742.92206388183],[0.210546375,37691.72814211256],[0.245884625,36877.708926203464],[0.279558792,36313.24754169541],[0.330306,35730.97288590414],[0.364472875,35282.82565557074],[0.405509917,35016.72527260178],[0.5050845,34457.22964879943],[0.584147709,34017.99876227004],[0.634330709,33894.36581287465],[0.686172834,33724.49825673694],[0.736004459,33481.28016974689],[0.782865167,33322.64188155874],[0.826840292,33087.34952887944],[0.85561725,32730.66901932266],[0.895769084,32516.889489079917],[0.937211625,32109.310302529106],[0.96750675,31960.759285184544],[1.010538709,31738.02468824731],[1.061748042,31485.765141612344],[1.09337175,31356.076019892862],[1.1333958339999999,31161.130758287316],[1.178241,30910.52878591958],[1.221755,30756.524985868007],[1.265220709,30615.180055543475],[1.30223525,30525.445496992626],[1.330844292,30419.423571735228],[1.369127709,30325.875591022246],[1.39606325,30198.150669670464],[1.4205675420000001,30145.359405769104],[1.444835584,30105.386326930264],[1.465688209,30053.489670176445],[1.483228084,30025.76091161552],[1.500505125,30004.020148884243],[1.517140209,29981.22259592906],[1.5286967919999999,29969.022147680913],[1.539283042,29964.31473283069],[1.5508709999999999,29959.134512115405],[1.558217209,29956.827297490083],[1.565130709,29956.0131307375],[1.570513292,29955.911959896814],[1.624047792,29828.50762720756],[1.6414355,29808.064593757626],[1.654195417,29792.310339953976],[1.660987709,29791.137245229384],[1.668599,29790.212470682047],[1.6745393339999999,29790.211981661458],[1.679969459,29790.19943570686],[1.686563292,29789.936964806628],[1.693880167,29789.523548632696],[1.7056804589999999,29784.088986411472],[1.712819,29782.488171145666],[1.719163875,29782.40111719209],[1.727040375,29779.311058581497],[1.73225075,29779.259910168406],[1.738450042,29778.93270151983],[1.789019125,29701.77857418277],[1.8019350840000001,29699.00292701501],[1.8091742499999999,29698.99229268331],[1.814575625,29698.992292683302],[1.8194397919999998,29698.992292683324],[1.82597325,29698.938804361045],[1.83076225,29698.93844239692],[1.881424917,29624.058281547386],[1.888479917,29623.501860194257],[1.8950140420000001,29623.474239359402],[1.90165675,29621.92593381327],[1.9449440839999999,29594.176768639172],[1.951351917,29594.174463196843],[1.9569256670000001,29594.17446319682],[2.005092209,29577.337371857448],[2.011726334,29577.105129177027],[2.044288167,29574.123767409583],[2.050238417,29574.123767409572],[2.083072667,29569.895062274718],[2.090289,29569.75621225429],[2.096472167,29569.68335557676],[2.1259534589999998,29568.458088890548],[2.153637625,29568.45330110104],[2.1795115,29568.45054584461]]}
{"avg_reduced_arcs":16250.0,"bks":27220,"columns":4468,"exact_calls":14,"exact_log":[[105,-159.25394162452164,200,0.132844458],[116,-137.60515466971583,200,0.089084833],[119,-125.7588035350094,200,0.132078625],[126,-76.23730670906286,200,0.095024084],[129,-47.180681065415115,200,0.121028875],[133,-37.235063147864764,153,0.090104875],[137,-24.452627202309287,118,0.103359791],[142,-27.555600814666093,38,0.087692792],[143,-9.681934317957598,16,0.094196916],[144,-6.323910588492396,9,0.104640875],[145,-3.000000001024148,6,0.100416166],[147,-3.65144996159745,3,0.099106041],[148,-0.6032837808144791,3,0.100434917],[149,-1.1254996934439987e-11,0,0.098280791]],"full_arcs":16250,"heur_calls":149,"instance":"XTW-n157","iterations":149,"labels_exact":368850,"labels_heur":1430120,"lp_bound":26876.917229729726,"misprices":14,"miss_count":0,"misses":[],"n":156,"ng_avg_size":8.0,"ng_wasted":0.1565934065934066,"purges":8,"status":"optimal","strategy":"full+ng8","t_exact":1.4482929150000001,"t_heur":1.2763358310000001,"t_lp":1.7222629540000005,"t_reduce":0.0014344519999999995,"t_total":4.477988959,"trace":[[0.001447167,161956.0],[0.007326875,131737.0],[0.012587125,105145.0],[0.020802875,91800.0],[0.033027709,82852.0],[0.040869542,77080.0],[0.045665792,62080.000000000015],[0.0525405,54583.00000000001],[0.062272709,49715.79296875],[0.075033167,42724.56498194945],[0.087273959,40909.46710526317],[0.096869542,37892.62499999998],[0.110665084,36259.33967391305],[0.121554125,36227.0826558258],[0.137451625,35669.41016260177],[0.151144292,35665.18888519503],[0.1632705,35439.326101928375],[0.177980417,35082.704570010035],[0.194903292,34252.99536421475],[0.21267225,33609.18694919697],[0.23347075,32543.084695955713],[0.253970917,32175.537157194485],[0.27799075,31871.36460228353],[0.299530167,31652.658918476198],[0.3172675,31594.244529188254],[0.333114042,31480.32016441259],[0.345627959,31409.134604249164],[0.368357625,31205.958694776513],[0.387320292,30920.45821215747],[0.410697417,30693.43829022922],[0.455046667,30572.9975289393],[0.49292975,30511.051109851673],[0.517369042,30335.0259417555],[0.57500575,30124.009761949263],[0.609810334,30020.122333401516],[0.640584,29847.271586526287],[0.661679667,29794.13838857194],[0.704593042,29724.381252570074],[0.736665625,29675.93876234114],[0.760970875,29675.93876234115],[0.790029584,29605.91514511841],[0.822401834,29518.93903273991],[0.854837334,29400.029394703033],[0.893413917,29299.583248741972],[0.910789625,29276.255421767797],[0.936864875,29077.734813905452],[0.956020042,29025.72385568305],[0.9805315,28978.103270389187],[1.013264917,28883.41500855978],[1.036719334,28780.944239952645],[1.05734675,28691.96350446265],[1.088302834,28651.43200666134],[1.13447525,28588.783667320964],[1.172691167,28528.154841070278],[1.210856,28460.56475857889],[1.255763292,28286.55337219546],[1.286868417,28255.095864158055],[1.297192584,28255.095864158022],[1.319417334,28188.8128887256],[1.343174334,28100.928288379575],[1.3709752499999999,28044.533201668466],[1.388103875,28025.183655612807],[1.411069125,28010.056454109836],[1.436779167,27971.02849562879],[1.470945459,27893.232662954633],[1.5033919999999998,27841.0029335206],[1.5224955420000001,27823.398448297627],[1.553918292,27790.938760690507],[1.568785792,27790.938760690176],[1.5968419169999999,27781.097558143363],[1.630995,27722.265457821737],[1.647525625,27713.08054640452],[1.678717334,27653.69542301761],[1.708883334,27620.45606483227],[1.727586125,27615.280795810777],[1.767299084,27570.880610962286],[1.801170167,27532.393025719968],[1.837103084,27486.33810259936],[1.8712135,27418.26740439772],[1.8816984589999999,27418.26740439772],[1.9012209169999998,27379.897193763856],[1.932449084,27323.649109643597],[1.9573491669999998,27308.060794247005],[1.983031584,27291.63135126105],[2.0146525,27258.156907634217],[2.036597875,27191.45806331797],[2.053614417,27188.93082977657],[2.08696725,27156.704714644293],[2.122141792,27130.42121878027],[2.155365709,27107.500699751807],[2.1647805,27107.50069975179],[2.175397792,27107.5006997518],[2.18481625,27107.500699751836],[2.211254334,27085.087736526722],[2.233665167,27079.628093827076],[2.257037792,27064.00012718949],[2.285310125,27048.67696221021],[2.314136292,27039.69754415332],[2.334120417,27028.976946250525],[2.35384775,27024.204459285873],[2.372384292,27023.4783238164],[2.390010042,27020.568772642764],[2.405499125,27020.19214757808],[2.417862542,27020.19214757805],[2.428770625,27020.192147576476],[2.5776820000000003,27004.937419398735],[2.589042334,27004.60798993051],[2.604002209,27003.64532039065],[2.616066667,27003.510696656056],[2.630952084,26996.34019112988],[2.6435185839999997,26995.409709519558],[2.673526292,26987.89161332256],[2.6831261250000003,26987.891613322554],[2.69725675,26987.891613322576],[2.7078613750000002,26987.61613098955],[2.718054917,26987.571678219825],[2.823027834,26976.60420458597],[2.837987959,26975.171399008294],[2.848428834,26975.171399008275],[2.992626417,26975.171399008243],[3.003739084,26969.77442296538],[3.014287584,26969.280030290218],[3.0258535,26968.224244470293],[3.037073375,26963.199040800748],[3.050020875,26962.894887991093],[3.060056375,26962.892829052325],[3.173690375,26938.943617674315],[3.184538042,26938.401769851214],[3.196042584,26938.148349611944],[3.341215959,26915.80956269037],[3.354832542,26914.106006194485],[3.37560525,26911.994263314333],[3.387241667,26911.977477720313],[3.5025734589999997,26893.423911493028],[3.515985459,26892.874998544616],[3.526921459,26892.8632578234],[3.5388464170000002,26891.18566824534],[3.659578584,26879.74385578176],[3.6698331250000003,26879.72106488215],[3.680534584,26879.721064882164],[3.6910134169999997,26879.721064882167],[3.701430792,26879.721064882167],[3.80344225,26878.496010825354],[3.910503334,26877.91500170291],[4.026507834,26877.71828005869],[4.139264667,26876.975707457546],[4.150635292,26876.975707457474],[4.260833667,26876.921222542707],[4.371896084,26876.917229729726]]}
{"avg_reduced_arcs":29476.0,"bks":29440,"columns":4822,"exact_calls":7,"exact_log":[[75,-47.504758260537756,200,0.274644792],[82,-32.51582002839132,200,0.280321125],[84,-25.421065493625804,91,0.231276208],[87,-12.502612675310615,46,0.263431292],[88,-5.304360862641374,14,0.252537583],[90,-2.373563911324993,7,0.222991583],[91,-6.991740519879386e-12,0,0.225826791]],"full_arcs":29476,"heur_calls":91,"instance":"XTW-n214","iterations":91,"labels_exact":246082,"labels_heur":1174785,"lp_bound":29070.00656032702,"misprices":7,"miss_count":0,"misses":[],"n":213,"ng_avg_size":8.0,"ng_wasted":0.5278336686787392,"purges":3,"status":"optimal","strategy":"full+ng8","t_exact":1.751028916,"t_heur":0.9537487519999998,"t_lp":1.7192065030000003,"t_reduce":0.001276214,"t_total":4.440904208,"trace":[[0.001309916,124164.0],[0.008001583,104216.00000000001],[0.016808208,90719.52173913043],[0.0256385,78754.0],[0.03504025,70608.15625000001],[0.04429225,65182.40740740741],[0.056271625,58195.40820189271],[0.06691425,53870.53225806471],[0.07993975,50561.84907709011],[0.094121291,46379.794722650215],[0.10678175,44137.36224489794],[0.12355975,43271.45652173913],[0.143643666,41480.92153353427],[0.161307541,39773.78976318684],[0.177122291,39687.09425114554],[0.198033708,38149.93757463177],[0.216999875,37743.25808161104],[0.233686958,37565.58938244853],[0.255563208,37353.923809523796],[0.280332625,36995.23978201632],[0.301709166,36674.37007791113],[0.338312,35835.18095447736],[0.35261925,35830.13042023311],[0.379340916,35642.74412588655],[0.40884225,35097.875725944],[0.436855166,34821.988726527714],[0.489390166,33983.066314018484],[0.52683175,33650.69551519395],[0.551536916,33612.87323998271],[0.613775791,33333.48871347406],[0.676611708,33075.271323812245],[0.73941275,32432.806304951206],[0.757063375,32409.512505070892],[0.773287916,32408.581647793962],[0.81563825,32241.04733696799],[0.86460375,31865.961866785154],[0.903466666,31704.65810293906],[0.933384833,31647.126825817864],[0.971226375,31442.34195554793],[1.016305375,31148.41487213504],[1.06322625,30898.998076049586],[1.094229791,30876.330989776732],[1.153237041,30686.436007006014],[1.177876875,30677.0731372477],[1.238699041,30606.83957366731],[1.299698708,30504.088567358194],[1.355131458,30401.49818604282],[1.377636291,30369.161952094604],[1.414393625,30288.097784713704],[1.45915925,30143.686430751004],[1.5011795,29998.47061989573],[1.547273375,29895.355296434856],[1.597459416,29822.716488559272],[1.632027208,29795.46195940168],[1.6768458750000002,29748.91207647288],[1.7304229580000001,29593.877876813676],[1.785836666,29480.360933573418],[1.8431270830000002,29413.21620376329],[1.8868433329999998,29359.938508377392],[1.94017,29292.96047645238],[1.9886684159999999,29244.039222857184],[2.047153375,29232.17718733896],[2.075923916,29219.590048013386],[2.108713041,29186.140449057602],[2.138806208,29147.1027371518],[2.165718875,29139.07125089527],[2.188883458,29136.811042449302],[2.208918458,29134.20212082783],[2.232380916,29128.194467703823],[2.249929041,29126.620754715514],[2.2684984999999998,29125.763063331106],[2.284745125,29125.697968159853],[2.309243208,29120.65142399276],[2.324158083,29120.446519639303],[2.3415563329999998,29120.084843239285],[2.647887416,29098.886712695105],[2.670650791,29096.316369022963],[2.693881833,29091.833906706062],[2.711845041,29091.429809293477],[2.729370833,29091.27316309407],[2.749307166,29090.28131658861],[2.763672666,29090.182217930684],[3.07587175,29078.04579707876],[3.091017625,29077.961143695018],[3.346891083,29074.78660583051],[3.364535291,29074.13102369931],[3.378609125,29074.08849539364],[3.6622104159999997,29072.339260614222],[3.942977083,29070.36823053479],[3.959444458,29070.307404867464],[4.2041133330000005,29070.00656032702]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2240,"exact_calls":14,"exact_log":[[69,-352.99448602734503,200,0.637725041],[81,-329.60412380554385,200,1.1737440000000001],[87,-178.58165834227776,200,1.832061709],[92,-105.36606550726015,200,0.904122083],[94,-115.38373190319976,200,1.6853175],[98,-44.27747691148727,200,0.973408375],[103,-48.4198127652831,96,1.21193675],[106,-37.70465854220845,77,1.060377583],[108,-32.0958218608298,67,1.022053625],[109,-28.712180223565213,14,1.039762458],[110,-13.012023687392741,9,1.004962375],[111,-2.214658292081083,2,1.03316325],[112,-1.6760504199685329,3,1.005440583],[113,-1.425632945029065e-10,0,1.125466834]],"full_arcs":7858,"heur_calls":113,"instance":"XTW-n101","iterations":113,"labels_exact":1470759,"labels_heur":796804,"lp_bound":14137.870677656592,"misprices":14,"miss_count":0,"misses":[],"n":100,"ng_avg_size":8.0,"ng_wasted":0.22,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":15.709540458000003,"t_heur":0.509726048,"t_lp":0.7051549999999999,"t_reduce":0.000692166,"t_total":16.943877834,"trace":[[0.000960959,90008.0],[0.004626375,70978.0],[0.008215209,58109.500000000044],[0.011714959,48313.33333333333],[0.015710209,39660.0],[0.02147175,35017.599999999686],[0.027262667,29668.000000000025],[0.036491625,25559.54545454547],[0.04575375,22323.467105263157],[0.057182542,20386.3944337812],[0.063884334,20138.661249548582],[0.0724465,19844.600425833964],[0.088388459,19275.17456726186],[0.095603,19236.81685917444],[0.113934542,18768.58639818874],[0.124755459,18503.384487455085],[0.131698209,18420.03312278999],[0.148996459,17908.95214654799],[0.158833542,17850.980048013746],[0.169799292,17757.39605765765],[0.187350792,17482.22363625998],[0.203229334,17292.192667216685],[0.219576417,17001.870294698456],[0.231806292,16938.92001317536],[0.24120875,16898.294720308626],[0.256227084,16775.344793040706],[0.270614584,16615.43632153747],[0.285863375,16508.4688642482],[0.30127325,16331.61630840847],[0.3180895,16252.961052443176],[0.338046292,16204.960123809178],[0.351363792,15983.120467552237],[0.367968292,15864.839549185017],[0.38088175,15808.080372478697],[0.393659834,15771.82322105772],[0.413100292,15562.587073402956],[0.45232075,15494.765171277424],[0.503586709,15372.835711619668],[0.54632075,15282.60028130719],[0.569318209,15231.345897243513],[0.589805625,15201.214573964251],[0.605989792,15158.362849752604],[0.6252505,15095.676734494566],[0.645947667,15041.189021051252],[0.666046792,14914.721234122408],[0.6804185,14901.238546757553],[0.698696375,14837.076805860408],[0.712635375,14815.195510265748],[0.72213525,14805.822870664382],[0.732730709,14787.833611804652],[0.743345584,14751.407724082048],[0.752994834,14735.7287759602],[0.760566459,14731.201879160304],[0.770456042,14699.534160501385],[0.78282925,14693.300542276269],[0.790854334,14691.448733470192],[0.799985709,14682.453011748255],[0.806313917,14682.219760804544],[0.814254375,14681.934603307971],[0.823850167,14661.954820215717],[0.837775417,14616.00743189245],[0.845140834,14592.526105186702],[0.853443709,14578.668532643365],[0.861091792,14572.414440658558],[0.871342709,14564.63121901091],[0.880859042,14553.380789207715],[0.8883355,14552.790146031579],[0.896559292,14550.725805778098],[0.902457959,14550.72154954363],[1.5534440840000001,14425.5048223865],[1.560828667,14425.433312171068],[1.56708575,14423.019892986551],[1.5733355,14422.214643287416],[1.578995209,14420.570722106459],[1.58346675,14420.570722106464],[1.588672584,14420.293174232704],[1.594330459,14419.634493131038],[1.600801334,14417.54046876204],[1.6060996250000001,14417.529053449316],[1.611511792,14417.200575840185],[1.6161959590000001,14416.641592996875],[2.803808375,14377.99197315026],[2.8138098339999997,14374.253769943305],[2.820027167,14373.851492892527],[2.826430125,14373.834875336257],[2.832124084,14373.834875336262],[2.838415125,14370.632363536943],[4.687215542,14319.067682479033],[4.694943375,14314.69445215638],[4.702796459,14312.545331951811],[4.708957292,14312.171366569319],[4.714186417,14312.15882965588],[5.635226375,14237.730400959557],[5.643461042,14237.6828238734],[7.343592125,14204.178767408976],[7.349366334,14204.155026368335],[7.355420959,14203.059801067797],[7.362131459,14202.707702630967],[8.349104042,14174.286056158326],[8.353944334,14174.28605615828],[8.358626,14174.286056158278],[8.362930042,14174.286056158277],[8.367731667,14174.28605615829],[9.59317075,14144.95481637058],[9.597769709,14144.954816370155],[9.602395959,14144.95481637015],[10.670960459,14141.569408221438],[10.67545475,14141.569408221438],[11.703499875,14141.153911219148],[12.751934,14139.040183955212],[13.763385834,14137.895337132399],[14.801863,14137.87478991596],[15.813419334,14137.870677656592]]}
{"avg_reduced_arcs":2280.0,"bks":27573,"columns":1312,"exact_calls":1,"exact_log":[[12,-2.8421709430404007e-13,0,0.000428834]],"full_arcs":2280,"heur_calls":12,"instance":"XTW-n110","iterations":12,"labels_exact":1406,"labels_heur":16828,"lp_bound":27259.583333333332,"misprices":1,"miss_count":0,"misses":[],"n":109,"ng_avg_size":8.0,"ng_wasted":0.927916120576671,"purges":0,"status":"optimal","strategy":"full+ng8","t_exact":0.000428834,"t_heur":0.004714335,"t_lp":0.011276331999999998,"t_reduce":0.000037084,"t_total":0.017675708,"trace":[[0.000511583,83014.0],[0.001715375,46636.0],[0.003579833,33275.000000000015],[0.005416125,30210.300000000032],[0.0078245,28830.861111111117],[0.009775958,27918.916666666668],[0.011807625,27418.499999999996],[0.013209,27325.500000000004],[0.014248583,27272.0],[0.015099708,27261.833333333332],[0.016013458,27261.111111111106],[0.016934917,27259.583333333332]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":3756,"exact_calls":14,"exact_log":[[138,-96.34756301249797,200,0.79923975],[151,-52.472608536932626,200,0.778332958],[172,-28.355768468166843,200,0.552982709],[178,-27.768279176943338,200,0.47306525],[180,-19.3456025488249,200,0.573964916],[184,-17.29006993840443,200,0.359410208],[187,-10.18144331901101,148,0.487780541],[196,-180.2457062923321,200,0.405615416],[198,-16.56080357455997,200,0.471944625],[201,-6.915275123654851,103,0.542278583],[203,-7.000000000000739,93,0.35388025],[204,-2.5481481481481296,20,0.48498475],[205,-1.0000000003498712,5,0.459929542],[206,-3.637978807091713e-12,0,0.4591845]],"full_arcs":18988,"heur_calls":206,"instance":"XTW-n162","iterations":206,"labels_exact":861097,"labels_heur":2724984,"lp_bound":19221.578353913086,"misprices":14,"miss_count":0,"misses":[],"n":161,"ng_avg_size":8.0,"ng_wasted":0.33717834960070986,"purges":11,"status":"optimal","strategy":"full+ng8","t_exact":7.202592789000001,"t_heur":2.7800723710000006,"t_lp":4.229570491000001,"t_reduce":0.002675341999999999,"t_total":14.256474583,"trace":[[0.000901125,121538.0],[0.008126166,107903.99999999999],[0.017793625,97324.0],[0.025366125,85325.0],[0.032484333,73844.0],[0.040326208,59805.25],[0.0512415,55205.444444444445],[0.062940625,46697.79999999999],[0.07517675,44337.666666666686],[0.089277125,42002.000000000015],[0.100781,40271.08333333334],[0.115491291,37300.166666666664],[0.13033525,35339.916666666955],[0.150583583,34453.679018964634],[0.16609575,34011.82377576262],[0.184478208,33716.66983122363],[0.205777125,32963.85454190414],[0.227359583,32615.959291979354],[0.249619,32541.578539914],[0.276987416,31590.53747174353],[0.31503325,31294.098204444585],[0.357182333,29265.078661861015],[0.388983208,28671.551682069145],[0.426436583,28374.741693850116],[0.457186666,28185.71777327946],[0.497618708,27777.169410084665],[0.522936208,27502.748279755444],[0.555518666,27165.265738625898],[0.586428666,26828.701571105576],[0.624537083,26507.46505974808],[0.662976208,26139.88157904949],[0.702457375,25864.16799884382],[0.736119125,25751.45364222902],[0.773737208,25635.794651743377],[0.83023425,25423.131473343048],[0.884258875,25091.706405646117],[0.91981625,24943.112063508517],[0.9617655,24668.312902675527],[0.999397833,24548.852327454228],[1.029409625,24479.45327001003],[1.067787,24347.882914244667],[1.120096833,24154.92242929898],[1.186687708,23790.196587162085],[1.248395166,23718.83686301354],[1.319988333,23650.40908399039],[1.3950895,23516.69361123455],[1.4588605829999999,23352.263146910915],[1.528656416,23282.08264344343],[1.5688039580000002,23183.35062128932],[1.611252458,23143.623433485645],[1.663656666,23002.88225372261],[1.702936625,22951.20406905758],[1.7358032909999999,22902.242193774637],[1.78776025,22756.93905460758],[1.8290132909999999,22712.90756769154],[1.883184291,22611.158488442743],[1.932557208,22589.062983102773],[1.991465416,22451.124905186203],[2.063670208,22355.333174009247],[2.15196175,22231.73616860279],[2.195053625,22172.14366209764],[2.2421803750000002,22102.877501576564],[2.283643,22022.918842523923],[2.32258125,21994.824741756678],[2.367946791,21912.55802510118],[2.415438291,21828.88152853601],[2.458336875,21793.716472119402],[2.4945295,21775.614690492184],[2.575750083,21682.42559040829],[2.621666291,21658.494692835135],[2.696631875,21458.09100381516],[2.766576458,21339.579655926744],[2.813557083,21285.60386548916],[2.867308458,21215.1574260968],[2.913310166,21183.961595769302],[2.966469333,21104.04958774158],[3.008806583,21056.12892367618],[3.066242375,20947.49284468519],[3.12030825,20893.497881177515],[3.173367708,20836.925354855397],[3.220157708,20782.344996643722],[3.282135625,20653.110746217164],[3.339270333,20606.525489204472],[3.381768583,20586.091077539295],[3.426284708,20500.378149508208],[3.474096875,20485.216897228816],[3.526876375,20451.033554036574],[3.545340541,20451.03355403669],[3.594861041,20368.51941536032],[3.623832958,20363.781610466856],[3.67230075,20310.55687654462],[3.719706875,20281.887316723198],[3.776980166,20231.994801258752],[3.8373505,20196.612201324508],[3.891702,20173.269672010272],[3.95217625,20108.736869166765],[3.994310958,20070.398128379016],[4.018985291,20064.085329595797],[4.059665666,20017.19004417582],[4.102418208,19948.510944866513],[4.124331625,19946.85289398276],[4.16550925,19877.488618396965],[4.218082958,19839.22419976356],[4.27608575,19771.198279723827],[4.325478958,19755.965771705134],[4.378668416,19732.22592356289],[4.450343708,19706.983114221017],[4.516377458,19675.89058790101],[4.558956375,19658.022018577874],[4.589274291,19642.61626640666],[4.638217333,19579.667084882167],[4.677263416,19531.88548427643],[4.713184833,19504.686521097534],[4.749149916,19472.297070263467],[4.789512416,19463.321123905876],[4.819492166,19455.508554897013],[4.862881875,19448.795945313483],[4.908470208,19431.649332003282],[4.954499916,19407.865444318653],[5.007060875,19383.636071132787],[5.049649666,19368.354760477472],[5.069472541,19368.35476047741],[5.095520458,19359.587135269514],[5.130934416,19340.857844970407],[5.155442916,19333.343983948194],[5.181922666,19329.307644487864],[5.211187458,19321.380871450943],[5.236958833,19313.449698198936],[5.2607842080000005,19311.706382412332],[5.2859505,19310.593135290655],[5.307693666,19310.340626420064],[5.330527291,19309.80730719408],[5.348945041,19309.673266121306],[5.369463583,19308.75201613046],[5.387186375,19308.658562555414],[5.41195375,19306.54975226001],[5.43394725,19306.255560035475],[5.451950458,19306.188453797702],[6.284456791,19298.219897730272],[6.318571375,19295.76727161419],[6.351628625,19293.552684881826],[6.375711875,19292.212523261755],[6.408214666,19288.98647072802],[6.436662166,19285.736222504784],[6.459751041,19285.530099698226],[6.48902625,19284.775640074262],[6.524654791,19282.637905803316],[6.5472762079999995,19281.8710742961],[6.569225291,19281.85905958867],[6.588710125,19281.859059588536],[6.61079725,19281.667150411697],[7.4320385,19262.896980428268],[7.458116208,19262.582379599982],[7.491217458,19260.875719064905],[7.520186875,19259.578583736366],[7.5607887080000005,19259.56023715454],[7.576810083,19259.560237154572],[7.594910208,19259.56023715453],[7.617438,19259.560237154525],[7.659073,19259.56023715459],[7.676428166,19259.56023715461],[7.70178975,19259.281403610687],[7.721850958,19258.992062596073],[7.742420958,19258.955894631756],[7.766907708,19257.62704834439],[7.785901333,19257.582793185782],[7.8058225409999995,19257.442617956323],[7.829080708,19256.72269606195],[7.849625458,19256.261943381294],[7.867839666,19256.251577135186],[7.884721375,19256.235770558418],[7.903464,19256.2158590975],[8.487478958,19254.046444986183],[8.513800125,19253.596498297455],[8.532977958,19253.564764584004],[8.552382916,19253.431659512953],[8.572151208,19253.390419862553],[8.592177541,19253.387896353222],[9.093580958,19252.430705959894],[9.110131708,19252.430705959978],[9.722817666,19232.214466079815],[9.741169875,19232.206908162825],[9.759990083,19232.20690816278],[9.780344708,19232.20690816278],[10.17032275,19229.85304084343],[10.189192375,19229.773769870382],[10.209489166000001,19229.648201816868],[10.736022208,19226.30511775609],[10.751383541,19226.30511775609],[10.768272541,19226.305117756103],[10.785192875,19226.30511775609],[10.802145375,19225.77611588996],[10.818724875000001,19225.766541181954],[10.836092583,19225.6752379473],[10.851607583,19225.67523713189],[10.868665916,19225.675237131887],[11.29113775,19225.675237131887],[11.310011083,19225.67523713183],[11.804046041,19224.603745776152],[11.821443708,19224.268008701256],[11.839253333,19224.268008701518],[12.408928333,19222.652305190666],[12.425456333,19222.65150525149],[12.799409125,19222.43138469451],[13.304671125,19221.59257369657],[13.783214541,19221.578353913086]]}
{"avg_reduced_arcs":9689.0,"bks":14623,"columns":2756,"exact_calls":8,"exact_log":[[69,-73.82550870308341,200,0.164373833],[77,-78.57908366534642,200,0.156406416],[82,-32.41885702907277,142,0.171047417],[86,-14.0,29,0.107515459],[88,-2.456896551788688,6,0.114298375],[89,-0.6666666666688457,4,0.108162125],[90,-0.6666666666673109,6,0.118157875],[91,-1.9610979506978765e-12,0,0.103333875]],"full_arcs":9689,"heur_calls":91,"instance":"XTW-n115","iterations":91,"labels_exact":264912,"labels_heur":639586,"lp_bound":13746.642857142857,"misprices":8,"miss_count":0,"misses":[],"n":114,"ng_avg_size":8.0,"ng_wasted":0.15037593984962405,"purges":6,"status":"optimal","strategy":"full+ng8","t_exact":1.043294669,"t_heur":0.48775408699999995,"t_lp":0.8244321640000001,"t_reduce":0.0006661669999999998,"t_total":2.372201125,"trace":[[0.000791,83778.0],[0.005384084,47123.0],[0.008869,35606.5],[0.01307425,30404.666666666664],[0.018804625,23229.666666666668],[0.023509334,23056.71098265895],[0.029684209,21455.092592592602],[0.03782025,19957.64393939394],[0.045242584,19474.172619047593],[0.053288292,19291.37162367223],[0.065904584,19009.884194053237],[0.07609075,18543.502413470873],[0.094696209,18064.343833009905],[0.117714459,17753.565035804448],[0.140454292,17409.746484049712],[0.157417167,17101.47220023481],[0.178360875,16891.88908560697],[0.191587167,16708.582824808775],[0.2061145,16561.16463887397],[0.217233292,16529.566551142285],[0.238585125,16296.639990532316],[0.254088334,16252.004599980659],[0.276683375,16128.503288740827],[0.298082417,15966.802851544666],[0.320157167,15883.203736718007],[0.337049834,15655.360246824399],[0.351821084,15596.688559669501],[0.372204709,15476.719424742254],[0.397145292,15236.112305985063],[0.423516167,15146.242720544038],[0.4455755,15066.799244880503],[0.471292667,15003.264325124279],[0.50108375,14884.858751289215],[0.519177459,14759.322460811642],[0.540333542,14696.692598666357],[0.56212725,14600.641399056341],[0.582610167,14491.17139584834],[0.603423875,14368.089173755568],[0.624922459,14311.561872011023],[0.643089584,14292.163839212708],[0.668484959,14202.904011244553],[0.688113209,14170.560442608166],[0.705504542,14142.662417092475],[0.727569667,14108.165347934622],[0.743583459,14089.593466974593],[0.766515667,14001.845570487418],[0.791044834,13977.493325193334],[0.808512542,13960.20167025565],[0.825769584,13946.46891829611],[0.844515834,13936.334189523977],[0.863067459,13920.46687095716],[0.87017075,13920.466870957463],[0.880510625,13920.466870957449],[0.89495475,13915.63958097249],[0.912408667,13879.046227206056],[0.926963209,13870.891317016305],[0.945048375,13863.697017455806],[0.959525125,13859.739768802589],[0.975323917,13845.34836409452],[0.991911375,13837.464412787836],[1.003728709,13836.689028997593],[1.017002792,13836.494468664487],[1.029622542,13835.565687336219],[1.039651084,13834.561758156646],[1.051626417,13834.414096092712],[1.060964167,13834.342627910031],[1.072403209,13833.272300469578],[1.0844350839999999,13832.19335221206],[1.093168834,13832.169342976225],[1.277021292,13779.420574631162],[1.286466292,13779.420574631145],[1.3025092090000001,13772.67479674796],[1.311001667,13771.56226641789],[1.321328584,13771.499601593621],[1.3284273340000001,13771.49960159362],[1.3354957920000001,13771.13059760955],[1.343723959,13771.130597609565],[1.517646167,13761.671248568155],[1.526807917,13761.659847832327],[1.53517875,13761.604020979024],[1.544383459,13759.639187574674],[1.551178959,13759.639187574678],[1.73741725,13753.333333333416],[1.752046167,13747.410447761196],[1.760999084,13747.410447761198],[1.769988667,13747.410447761204],[1.887941292,13746.76724137931],[1.895257334,13746.767241379306],[2.018629667,13746.642857142919],[2.136054792,13746.642857142862],[2.263573417,13746.642857142857]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3882,"exact_calls":11,"exact_log":[[53,-298.1726618705038,200,0.782830917],[59,-117.11764705882081,200,0.336445166],[67,-70.55867928184693,200,0.547022459],[71,-61.44393457136266,200,0.757815709],[78,-208.0416666666664,200,0.8048495],[85,-33.529661697872996,180,0.682125792],[90,-24.5,39,0.71992],[91,-11.541888224626177,22,0.979635333],[94,-4.576191517260895,13,0.571883167],[96,-4.000000000000114,3,0.648645542],[98,-2.3874235921539366e-12,0,0.596042]],"full_arcs":9958,"heur_calls":98,"instance":"XTW-n172","iterations":98,"labels_exact":806636,"labels_heur":797760,"lp_bound":21202.97136181897,"misprices":11,"miss_count":0,"misses":[],"n":171,"ng_avg_size":8.0,"ng_wasted":0.41604010025062654,"purges":3,"status":"optimal","strategy":"full+ng8","t_exact":7.427214875,"t_heur":0.30686270100000007,"t_lp":0.8556047070000002,"t_reduce":0.0008382939999999997,"t_total":8.604403459,"trace":[[0.001017792,132610.0],[0.005051,107939.0],[0.01086025,66898.75],[0.015057417,49915.0],[0.019853125,40413.5],[0.026233459,34107.174603174615],[0.033162584,33045.600000000035],[0.038728292,32291.95863095253],[0.046250375,29913.244633631788],[0.055932042,28771.132386363417],[0.066661084,27099.714709595948],[0.079462875,26284.184492282093],[0.090602,25681.956252115055],[0.1018525,25287.548916068903],[0.111207375,25199.10162723073],[0.121266875,24977.429555545394],[0.13062775,24882.057372047835],[0.147184084,24697.90755367791],[0.164492375,24598.355178227845],[0.185459084,24356.46633744129],[0.210532,24278.139273174605],[0.240222417,24128.0929968063],[0.269228917,23496.191115446927],[0.2928405,23276.298791176745],[0.326357542,23113.301077394237],[0.354971,23012.8478956105],[0.376959167,22888.324928323636],[0.399777167,22811.06152907668],[0.421380917,22742.060176218347],[0.454075292,22519.13589160558],[0.478503167,22398.66097913718],[0.502556917,22297.6268324406],[0.519779417,22238.101538475486],[0.542676875,22134.197212584942],[0.560062375,22032.372063149713],[0.58112575,21952.63945528703],[0.599700959,21915.912925919936],[0.622521375,21868.239780161945],[0.633837625,21854.181618703053],[0.647720709,21800.535978792104],[0.658884084,21786.120753482875],[0.669784917,21770.307375130797],[0.682079,21756.3196950554],[0.689795459,21751.129601580804],[0.699642625,21729.547265085308],[0.709633375,21713.238949690913],[0.719212667,21702.56835460699],[0.724799,21702.525972129428],[0.732913875,21700.49175690335],[0.738268125,21700.104872346477],[0.743457667,21699.548284906345],[0.748753209,21699.34338363877],[0.753863875,21699.223050945435],[1.558236375,21510.34877371408],[1.571927834,21483.77954310359],[1.586075042,21464.35437513202],[1.5975037090000002,21454.237728007618],[1.6117810000000001,21447.297239094944],[1.6186146670000001,21441.680142944704],[1.9787482920000001,21334.16369057752],[1.994204292,21313.212323185868],[2.007045834,21299.069109785276],[2.015260334,21298.14577673909],[2.024984459,21296.94444683255],[2.033795334,21295.88290775092],[2.043413417,21295.510841084768],[2.051440125,21295.41919065787],[2.616972875,21262.03212785752],[2.627638834,21257.493438286147],[2.63558,21256.70889291067],[2.641707042,21256.63530504775],[3.417050167,21223.028490832115],[3.423775959,21223.02849083216],[3.429372959,21223.02849083216],[3.44114675,21222.992242595217],[3.449938667,21222.428763840697],[3.457484959,21221.952804244112],[3.462798,21221.952804244112],[4.280465584,21218.329604961804],[4.286725292,21217.80437059105],[4.294665,21216.68472380242],[4.299464959,21216.684723802417],[4.304726125,21216.684723802413],[4.30960125,21216.684723802417],[4.315215417,21216.684723802424],[5.008727584,21206.441605684333],[5.015272542,21206.441605684326],[5.02068275,21206.44160568431],[5.025271417,21206.44160568432],[5.030071584,21206.441605684333],[5.7599740839999996,21203.139776211694],[6.747110834,21203.077393966585],[6.752071625,21203.077393965905],[6.758130709,21203.077393965912],[7.337581792,21202.971361818934],[7.345002834,21202.97136181897],[8.000850125,21202.971361818974],[8.005516542,21202.97136181897]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2882,"exact_calls":13,"exact_log":[[84,-357.1747285923648,200,1.251279875],[101,-305.240840327059,200,1.951375042],[108,-240.09493904013516,200,2.131433333],[114,-168.4681984659734,200,2.136719791],[119,-124.53718081988734,200,2.9949695],[128,-91.41860160738929,200,2.812645333],[133,-72.53653945837664,200,3.022550208],[137,-38.34014386586034,116,2.2975849999999998],[139,-97.48138302765938,172,2.425988333],[141,-24.456878459315476,66,2.855459083],[142,-4.668637130538059,17,2.817128166],[143,-1.2534160141611892,3,2.79515425],[144,-8.321876521222293e-11,0,2.831295375]],"full_arcs":13788,"heur_calls":144,"instance":"XTW-n129","iterations":144,"labels_exact":1722280,"labels_heur":1851659,"lp_bound":21761.225208887256,"misprices":13,"miss_count":0,"misses":[],"n":128,"ng_avg_size":8.0,"ng_wasted":0.10602678571428571,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":32.323581872999995,"t_heur":1.0049764590000005,"t_lp":1.571190207000001,"t_reduce":0.0011601559999999996,"t_total":34.922823042,"trace":[[0.00074,178778.0],[0.005791833,118245.0],[0.01173875,104741.0],[0.016766375,70130.0],[0.023426083,55104.74999999976],[0.032240375,41213.04166666664],[0.04004075,39545.99999999999],[0.051959167,34638.93750000001],[0.06120625,34004.703703704094],[0.07064825,33241.04245283012],[0.083814417,32006.844955724257],[0.100125083,30068.16187704086],[0.108387083,29894.37615336282],[0.124070417,29663.61144860188],[0.137769958,29151.25945169607],[0.159147042,28047.96906092186],[0.176151083,27603.509265383676],[0.205659208,27020.681574128448],[0.229772583,26780.893354629243],[0.252659458,26581.01285854166],[0.276539083,26290.425641502043],[0.298644292,26131.46109336181],[0.320836917,25891.004537367906],[0.356204042,25587.875010939664],[0.412941042,25412.92548590726],[0.477469083,24997.499613825006],[0.512127083,24932.083889354926],[0.561654125,24827.38635627276],[0.590907167,24718.208272201715],[0.616128542,24627.392498082543],[0.634037708,24617.00233670943],[0.662933542,24521.90263892368],[0.68092775,24501.981982446847],[0.708748625,24391.820547527415],[0.748577833,24262.276424532476],[0.778519417,24091.747830577002],[0.794264167,24000.64787681183],[0.823237125,23816.796027139397],[0.842912167,23685.341200534258],[0.86214575,23615.984497402398],[0.883834167,23459.09870568908],[0.909472458,23397.04043033869],[0.940416917,23309.70908244755],[0.966736417,23184.597359595253],[0.996861917,23032.495537302617],[1.029494708,22974.57364619796],[1.060373792,22908.527523238634],[1.079814458,22870.709295842524],[1.099234083,22834.716532094953],[1.127628833,22774.754897462393],[1.151201,22721.50979611395],[1.177969292,22669.670982686686],[1.1983489999999999,22646.659796485183],[1.219659625,22615.286271455818],[1.243779208,22597.19076636425],[1.263610458,22586.08411244965],[1.2854009579999999,22549.27493989001],[1.3131495,22530.533322401217],[1.325708125,22523.979365617557],[1.3429873749999999,22496.36360345359],[1.362525292,22474.48492030045],[1.38395475,22431.430099828554],[1.405234542,22417.79055569925],[1.422749042,22401.761555579906],[1.441928458,22395.652492887366],[1.460098333,22384.42241859279],[1.46956025,22384.286538834374],[1.480155667,22383.451862790596],[1.4920925,22383.168010741418],[1.503049125,22383.005794864268],[1.51644475,22379.909348295572],[1.5274010420000002,22379.731492310377],[1.539790042,22379.656721166662],[1.556990083,22377.33971787984],[1.568160667,22376.941474777712],[1.5787932919999998,22376.57871871304],[1.60736275,22363.966051571664],[1.6230645830000001,22360.833150638402],[1.636266625,22360.094511286647],[1.6474710830000001,22358.89652199298],[1.657714417,22358.614679983326],[1.666299042,22358.613978555073],[1.674936167,22358.44514113237],[1.6857005,22358.25455693378],[2.9807669580000002,22156.636668860756],[3.00008,22147.475999946837],[3.013943708,22146.496078369157],[3.032525208,22141.651894755498],[3.049486625,22136.313959403637],[3.060287583,22135.652510443135],[3.0705005,22135.289715030452],[3.080758292,22135.04294359905],[3.093187,22131.95409051299],[3.1227315,22123.87511150188],[3.135359958,22122.44217832886],[3.149780417,22116.003246768647],[3.164028875,22114.627616681144],[3.180293083,22108.878289694778],[3.190320167,22108.10617268441],[3.199471458,22108.106172684358],[3.20807875,22108.091715249906],[5.185737417,22053.75393941538],[5.203531458,22040.16942582222],[5.216237875,22036.281378242023],[5.225540083,22035.713849328647],[5.236475958,22035.037629405808],[5.246923042,22035.03057165895],[5.2561475,22035.030571658917],[7.415800708,22010.828790275624],[7.428567375,22010.206706882997],[7.438819458,22009.859704940176],[7.455233833,22001.737739534077],[7.468141125,21999.225046404084],[7.477775458,21999.22504640414],[9.645660292,21923.5099493085],[9.659828625,21920.4780256477],[9.675114708,21909.977830022923],[9.688143,21907.507450796296],[9.70090075,21906.85671184397],[12.731231458,21857.52178591279],[12.744296417,21857.052273951136],[12.760022625,21854.6132038582],[12.77298875,21853.30410484699],[12.784412,21852.127649908874],[12.79371575,21852.08194118269],[12.805455083,21850.83081586056],[12.816811458,21849.928269659704],[12.828742,21849.51429294703],[15.673560167,21802.954339847533],[15.68325275,21802.95433984755],[15.69384875,21802.906520445056],[15.703951542,21802.877297707557],[15.714388875000001,21802.619621096565],[18.756199292,21780.438854262626],[18.766773083,21780.393067346267],[18.776887917,21780.392530975692],[18.785895875,21780.39253097577],[21.1035765,21767.832909469802],[21.113056333,21767.83290946936],[23.558548708,21764.630479975887],[23.568807292,21764.57883023621],[26.446372333,21761.36578475575],[29.276491917,21761.257492812278],[32.08337725,21761.225208887256]]}
{"avg_reduced_arcs":31619.0,"bks":38217,"columns":4527,"exact_calls":31,"exact_log":[[155,-488.2080988513858,200,0.7676295],[178,-401.11180876244975,200,0.55042675],[200,-365.2453418156151,200,0.605117042],[217,-302.79291101521903,200,0.60779825],[230,-273.7649539194558,200,0.6193345],[243,-233.6423362190866,200,0.515163958],[253,-198.81204158533137,200,0.523721334],[258,-222.3907284607642,200,0.499118208],[264,-178.85277468725621,200,0.518440875],[269,-151.65446174178464,200,0.500810417],[272,-137.6123143546722,200,0.468847417],[273,-108.41477375710656,200,0.467613125],[274,-87.5814692746668,200,0.500121459],[275,-112.7645724603824,200,0.493353125],[277,-139.42591208830686,200,0.499724833],[279,-81.9652432864309,175,0.52172625],[280,-67.49416358897565,160,0.527874584],[281,-48.45927885956098,107,0.520375833],[282,-35.12587726606898,84,0.521693625],[283,-47.06339201355388,87,0.527432833],[284,-36.840100092942976,55,0.529536375],[285,-17.74313811837402,37,0.510111875],[286,-11.310606110738377,17,0.477000292],[287,-13.05319604740771,26,0.524822834],[288,-11.077624031331538,12,0.599231416],[289,-6.68848531981746,16,0.541140875],[290,-8.899194869701432,12,0.529970583],[291,-2.416015149369514,5,0.53780725],[292,-3.3669659825424105,7,0.501016333],[293,-3.132288314531934,5,0.58419375],[294,-3.410605131648481e-12,0,0.500290833]],"full_arcs":31619,"heur_calls":294,"instance":"XTW-n219","iterations":294,"labels_exact":2479399,"labels_heur":5201744,"lp_bound":37394.18267412967,"misprices":31,"miss_count":0,"misses":[],"n":218,"ng_avg_size":8.0,"ng_wasted":0.4416775884665793,"purges":10,"status":"optimal","strategy":"full+ng8","t_exact":16.591443834,"t_heur":5.069526737000002,"t_lp":11.52439862800001,"t_reduce":0.005229837000000003,"t_total":33.239788042,"trace":[[0.001360042,335112.0],[0.01137075,298258.0],[0.023118042,259826.0],[0.043641,217505.0],[0.058997458,194559.66666666666],[0.073122458,176606.33333333346],[0.092295,148681.16666666672],[0.106369208,132062.9642857143],[0.121752583,117316.65104166669],[0.144115458,99406.08506061784],[0.167162708,86055.11375473479],[0.18821925,84722.01533242872],[0.208899708,82238.97335402928],[0.238972,72605.07367161044],[0.264719,71245.0135606784],[0.293882708,70576.8368497175],[0.319495167,69974.85356035148],[0.356997375,68105.58092988982],[0.378589042,67989.1277339864],[0.409756333,66581.22425222732],[0.453057417,64416.34970887885],[0.494517792,64015.24144368625],[0.5273255,63678.442246622006],[0.578713,62617.711755421646],[0.608321417,62245.14840245103],[0.662686625,59311.872213487135],[0.708684542,58071.00979824742],[0.768044625,57131.96689151598],[0.8477885,55832.60778849386],[0.895178792,55655.6189772789],[0.975676583,55100.70169799954],[1.027885583,54801.31639780333],[1.095747333,54597.43849738914],[1.149687667,54300.07431269846],[1.19452425,53810.84084564406],[1.231735625,53615.35734290991],[1.307503083,53367.93449635657],[1.369025333,53191.881340070504],[1.458561542,52752.96212974116],[1.515221292,52633.21458156375],[1.59590325,52350.76313948403],[1.674927917,51831.38010762542],[1.754003125,51584.817985590016],[1.8414184580000001,51206.536460847914],[1.907904042,50975.73185357068],[1.995435708,50769.34802340698],[2.080699958,50563.33883869729],[2.202138792,50277.2128884419],[2.287399375,50043.805703613085],[2.357680208,49895.79559578261],[2.429957833,49222.82139756343],[2.490115792,48907.42788180161],[2.561079708,48691.415015760875],[2.630688542,48502.183655698485],[2.71838575,48144.25371835975],[2.782238708,47975.03873761027],[2.888618625,47711.18184495901],[2.981646958,47534.9352206208],[3.042327708,47437.260005181364],[3.138820542,47326.61895903222],[3.233980625,46755.36638515464],[3.328929917,46643.46664029104],[3.4525145,46245.65422920189],[3.547211375,45989.77927379056],[3.628295333,45727.19687479765],[3.684730042,45519.286777099485],[3.749990667,45389.99225399727],[3.812424083,45327.85625712617],[3.9025241250000002,44997.31912004318],[3.9342495,44992.62465191529],[3.987812625,44935.877679575504],[4.068272833,44824.34894230785],[4.16201475,44604.742276890975],[4.202356625,44543.38846453327],[4.324812875,44335.04448194654],[4.455687833,44133.9056471631],[4.590011083,43874.257204133595],[4.684328583,43705.1931469304],[4.766895042,43617.792005519914],[4.86333425,43529.733281105015],[4.958000292,43328.90720717616],[5.031896958,43244.72802366005],[5.103239958,43164.49395920775],[5.192414583,43042.40071813587],[5.315586708,42809.98308642792],[5.368143417,42747.60781064336],[5.454869958,42595.740767063355],[5.508921875,42570.79779709888],[5.553477917,42550.586266006896],[5.639883333,42467.66050963579],[5.731413625,42388.59471212376],[5.804489417,42359.00137167696],[5.888657417,42317.13632114471],[6.004633792,42193.57821551282],[6.100805125,42083.86018042755],[6.158432667,42038.36310377289],[6.249385375,41920.69919078531],[6.313029792,41842.79940095591],[6.376756583,41804.42311791128],[6.440924167,41679.93003108032],[6.496105167,41648.20563685238],[6.563077417,41605.79497923613],[6.61620575,41590.30512364176],[6.710014542,41517.63645791511],[6.815791792,41382.53304409684],[6.883622,41329.75865320021],[6.991134458,41189.16719065062],[7.090524417,41111.395851637055],[7.181139833,41046.823272457295],[7.271776625,40941.278978226044],[7.368473375,40841.60463127098],[7.472303958,40773.183776554855],[7.568985292,40713.40469262808],[7.627667167,40689.366353928854],[7.69274325,40640.97407891233],[7.746489042,40612.514591247316],[7.825670125,40564.60070991676],[7.9062818329999995,40524.986468637035],[7.975712708,40461.89771891667],[8.0557285,40408.768230885005],[8.12820075,40382.26787787627],[8.2024895,40348.593630117466],[8.277893583,40321.07111655332],[8.37332125,40223.205673784854],[8.456812042,40182.22270335896],[8.517879,40156.90448942348],[8.584288208,40131.16471831645],[8.651611,40096.14337086283],[8.712246625,40085.45836940236],[8.801118667,40050.023502206444],[8.857010583,40028.27277965875],[8.894710042,40022.86975708611],[8.952589167,40009.27242796051],[9.0160695,39987.83823611471],[9.072642708,39983.20165840131],[9.113463958,39979.380859460005],[9.169552875,39957.35415691453],[9.231090417,39945.524758249594],[9.269200833,39943.29142265932],[9.317838208,39940.593850962585],[9.372396292,39938.1174593403],[9.410204167,39935.24012052613],[9.467132292,39917.98988092512],[9.507701792,39912.26848748009],[9.545223125,39909.49045698432],[9.57201275,39908.914736449755],[9.612873083,39907.24614420911],[9.657313667,39899.24620065189],[9.687972958,39898.114594081875],[9.721141958,39893.15022723094],[9.754021458,39891.95093957235],[9.793452083,39889.105109879536],[9.817458167,39889.06036524522],[9.849670833,39888.118163452615],[9.877111333,39887.994443001015],[10.799010917,39476.13906422613],[10.871897875,39424.365193134116],[10.937211083,39370.38678413313],[11.012607833,39315.03342987544],[11.07752575,39281.80277256622],[11.137083208,39267.14788440114],[11.228905417,39192.703988413545],[11.309661208,39170.10052551196],[11.359932083,39159.932503291995],[11.454005667,39133.521769506755],[11.490014542,39119.072142644975],[11.531355042,39112.76685244427],[11.569706374999999,39107.08667149982],[11.608789375,39103.47049252084],[11.643911167,39099.219540451275],[11.693823875,39091.482069497026],[11.733464333,39083.418329413704],[11.769416875,39077.92456210534],[11.799766917,39075.43123910935],[11.832771,39073.91742525666],[11.863373042,39073.008923265974],[11.901005916999999,39071.559701058846],[11.958443333,39066.84359646661],[12.6318,38794.360563591166],[12.718340583,38760.35659656868],[12.772788875,38744.20446191768],[12.829858292,38730.972567457735],[12.880704458,38727.208395454865],[12.93086375,38716.32637222271],[12.956055167,38716.09822922315],[12.993320417,38712.5780438933],[13.042268583,38699.639146353526],[13.070178458,38699.02847009962],[13.108457333,38697.96049915989],[13.170262958,38680.50059963554],[13.198343,38680.1897994238],[13.2276565,38679.85117638962],[13.2566855,38679.598662640215],[13.281697583,38679.423605390955],[13.306935917,38679.327905658094],[13.338766958,38678.478026107245],[13.369894333,38678.291063574],[13.407841292,38675.16404608489],[13.433208875,38675.11219115595],[13.468524667,38673.044335233484],[14.20893675,38539.96894081692],[14.265924583,38527.63147284403],[14.344068917,38504.287013053145],[14.387175542,38500.500457950635],[14.418808083,38497.62123895182],[14.456986292,38495.79903320236],[14.501659167,38491.792132032075],[14.540059292,38486.58812841232],[14.57307575,38485.22565831769],[14.630827292,38471.242747819895],[14.668816917000001,38468.71958258672],[14.700246542,38467.99104274361],[14.7370015,38464.69303334188],[14.761164375,38464.55154816373],[14.789342417,38464.079250312934],[14.831463042,38458.836872829495],[14.857138708,38458.27844587412],[15.599349792,38333.9832803914],[15.674785375,38320.93107862813],[15.781140333,38311.94548962556],[15.809672208,38311.123260387634],[15.83841325,38309.35833137881],[15.867602625,38307.507049363834],[15.907489292,38301.198278529344],[15.938527292,38299.587819975946],[15.960662083,38299.53239218106],[15.985043458,38299.28111426993],[16.016461292,38295.889245635386],[16.038454917,38295.88214610354],[16.06088275,38295.882100715084],[16.800902042,38104.50097275361],[16.854765292,38085.804869722655],[16.904403333,38080.80848436523],[16.946585042,38075.86221753789],[16.983262833,38072.61238038081],[17.022775167,38070.07767004116],[17.056041958,38064.807185899095],[17.08701325,38063.86725186957],[17.109912542,38063.64934345199],[17.137379875,38063.63807852575],[17.164403667,38063.49682877569],[17.198435917,38063.43725492455],[17.233216083,38062.245606245684],[17.864023167,37916.20428255129],[17.901778375,37910.06458312952],[17.93298675,37908.69302253468],[17.977974208,37903.78339176881],[18.011837708,37902.728886266894],[18.041725625,37902.189718043155],[18.071541583,37901.36057327627],[18.097892,37901.22955142444],[18.125893708,37901.028746148724],[18.1516095,37900.74526596311],[18.780875208,37790.8130902703],[18.837792917,37775.60786972597],[18.877312917,37773.92571814886],[18.910332083,37771.907740753966],[18.943829167,37771.159109246066],[19.5689425,37677.99666547357],[19.618505833,37676.834077049694],[19.653939542,37676.73821644293],[19.690419083,37676.5735212953],[19.727033583,37676.45320920115],[19.767563042,37676.42510306516],[20.404445417,37622.42019936775],[20.455034167,37615.24859511402],[20.487708792,37612.96370896097],[20.518827292,37612.62363792113],[20.545275791999998,37612.57411797086],[21.141786125,37585.77038029852],[21.173949583,37584.486229644266],[21.1984035,37584.481246282434],[21.740600333,37571.25794651832],[22.305745625,37536.227612221395],[22.904085917,37488.604252880825],[23.499447792,37468.070754597495],[23.5230965,37468.07075459707],[24.068588333,37461.19451396938],[24.093418125,37461.15713328873],[24.680449375,37446.307929399474],[25.274155708,37431.84166309974],[25.850528957999998,37421.215127084884],[26.43035175,37409.850716495755],[27.0110895,37405.994971659784],[27.591217667,37399.60221704202],[28.141172625,37398.14016710834],[28.65195675,37397.60630792215],[29.211520792,37397.31068932789],[29.851520792,37396.341855724255],[30.4294435,37395.659792068116],[31.001974333,37394.53549308637],[31.576213125,37394.29359236838],[32.111505125,37394.18267412932],[32.720927958,37394.18267412967]]}
{"avg_reduced_arcs":11244.0,"bks":18326,"columns":3115,"exact_calls":22,"exact_log":[[282,-73.12731438075639,200,0.450127583],[290,-48.02005237878882,200,0.613460125],[308,-39.632105623582675,194,0.521353875],[319,-37.18147021402274,111,0.442000458],[327,-28.63898582013735,106,0.510216375],[330,-33.040148734913146,99,0.379933708],[342,-23.022304425229777,65,0.412714458],[345,-20.622538728432573,38,0.376817625],[349,-18.056791902974965,95,0.62518525],[350,-20.557799274540912,43,0.519960209],[352,-15.58318614567986,24,0.382532666],[355,-21.03369159056706,53,0.386969625],[356,-7.789190828555775,24,0.382013084],[358,-5.522073053970644,6,0.289320959],[360,-2.172017399519291,47,0.431887916],[374,-14.999999999989996,21,0.347436208],[375,-4.058250037656421,2,0.334115375],[376,-4.058250037453149,2,0.350693209],[377,-4.058250093247807,4,0.38674475],[378,-2.0582500377147426,2,0.320644125],[379,-2.0582500374821393,2,0.378549833],[380,-3.9889869185572024e-10,0,0.465761667]],"full_arcs":11244,"heur_calls":380,"instance":"XTW-n120","iterations":380,"labels_exact":1129684,"labels_heur":5587681,"lp_bound":16383.877834975317,"misprices":22,"miss_count":0,"misses":[],"n":119,"ng_avg_size":8.0,"ng_wasted":0.2112845138055222,"purges":29,"status":"optimal","strategy":"full+ng8","t_exact":9.308436581,"t_heur":5.579533178000001,"t_lp":7.812664910000002,"t_reduce":0.003253796000000001,"t_total":22.792554625,"trace":[[0.000560584,171118.0],[0.008402,132700.0],[0.01745075,91938.5],[0.025639417,71642.0],[0.037203917,51461.99999999991],[0.0491445,44522.499999999854],[0.059422709,38550.0],[0.07160375,36965.00000000001],[0.086756375,36943.64705882349],[0.105040459,36316.71536144577],[0.121786709,35613.42798168295],[0.139671209,34675.99376542395],[0.159399667,33737.68103265478],[0.179582625,32193.065111345033],[0.19988225,31238.507259311722],[0.217823459,30476.9650508651],[0.239520542,29772.73835030949],[0.261339459,29403.7840933898],[0.283750084,29231.375859050902],[0.304793542,28721.20714447322],[0.329599834,28465.479473294617],[0.344509917,28222.229296732316],[0.366605667,28075.94639517247],[0.398078209,27741.412894636465],[0.430962584,27507.96337732441],[0.4571665,27231.010930707685],[0.484274417,27074.52221891571],[0.507189125,26879.79506123998],[0.530504959,26419.571931807997],[0.549875042,26110.36974964105],[0.577514834,25857.04552531185],[0.598514584,25585.477998043116],[0.628908459,25373.739317759402],[0.659089125,25124.69340499029],[0.702844792,24922.54541292467],[0.746136834,24826.371700446223],[0.772016209,24674.840088230296],[0.800163292,24443.130143848586],[0.826244917,24196.71731837645],[0.851184167,24086.144702751342],[0.884451334,23865.88085664099],[0.924513709,23343.260531470005],[0.97107275,23086.39238544987],[1.009640917,22915.770265635263],[1.050874417,22713.99575222391],[1.079985709,22571.03222393954],[1.106014292,22491.93626871165],[1.146406542,22238.22690613601],[1.174535917,22153.053683658134],[1.207696209,22074.54057269796],[1.247523167,21928.116499882264],[1.285866542,21777.301955332096],[1.329731125,21639.7891728013],[1.378877709,21509.959972692548],[1.412251584,21427.654500392397],[1.446381042,21354.06639318109],[1.485407334,21293.7709414602],[1.527796667,21236.486154193186],[1.5558970840000002,21208.762803993384],[1.5915510419999999,21103.98207563348],[1.636286209,20998.179074102067],[1.6796848340000001,20936.109564426464],[1.7301130420000002,20861.473904527775],[1.77108175,20820.65297811355],[1.798891375,20790.8891605007],[1.8355934170000001,20739.25081350122],[1.882876042,20612.37897258565],[1.918365834,20563.653990980158],[1.9580230840000001,20523.46343580327],[2.006476709,20472.830118940965],[2.056274042,20415.724147321853],[2.103126917,20348.156870823852],[2.13795075,20293.216795279266],[2.166622709,20258.45687136601],[2.20891275,20198.646754747875],[2.243455417,20167.084242909074],[2.276529042,20147.923312723906],[2.3138020839999998,20122.42356823641],[2.362781459,20084.10574257671],[2.411784709,20023.35909241117],[2.4609145,19965.22480969149],[2.496518959,19837.8699605766],[2.536344,19736.432933208307],[2.567978209,19710.606286060345],[2.601324375,19664.84785365677],[2.647478084,19626.55603210821],[2.686968959,19604.028678848863],[2.728146084,19577.068443711825],[2.775501792,19542.403609425477],[2.812449209,19510.344648263585],[2.8517974170000002,19485.096636241444],[2.880994834,19461.0422655768],[2.916341,19420.082495807394],[2.954169042,19403.067250827484],[2.980307584,19379.448741971722],[3.023874125,19331.151553339823],[3.065094709,19297.474225373327],[3.112364834,19245.068341178892],[3.148148209,19217.27594384673],[3.186857167,19189.935250194787],[3.225770084,19159.880181903314],[3.2621475,19143.02740977228],[3.305227042,19080.35083865295],[3.348483875,19041.66751238519],[3.3958551249999998,18980.51735705795],[3.429884209,18965.108259602424],[3.491084209,18930.858363293373],[3.554178667,18833.89572211588],[3.593763959,18794.009555072444],[3.628600959,18768.91128865441],[3.668828292,18736.239208154915],[3.70446925,18695.57355539876],[3.751394167,18631.82457646522],[3.804489834,18585.376322360655],[3.872536792,18488.396972945913],[3.925099875,18429.45892049635],[3.9957693340000002,18328.14380898684],[4.041070875,18315.61169077761],[4.072377584,18308.674089073567],[4.121457625,18272.2504175592],[4.162057209,18261.252774053104],[4.210950042,18227.04083152751],[4.250088459,18198.950278224715],[4.298299125,18167.537582915495],[4.349267917,18135.196329925075],[4.405860542,18096.146098168392],[4.4453,18074.450178339965],[4.5009380839999995,18033.55307884395],[4.5536515,17992.05438190514],[4.601568917,17978.21767847597],[4.648228584,17967.798797260184],[4.6879923340000005,17950.626839141143],[4.732233334,17933.854563801877],[4.795634042,17888.385309791578],[4.851911459,17858.66587020184],[4.889882209,17807.486991248654],[4.925738542,17790.07982701914],[4.955851375,17781.512895845342],[4.992576625,17769.860382448154],[5.04235375,17734.47383155136],[5.087922792,17698.64493876597],[5.126973209,17682.929762746884],[5.176245459,17651.238368192615],[5.22730475,17619.002398782708],[5.268370917,17607.061860757865],[5.304172584,17585.11970678902],[5.347400625,17541.38296822918],[5.384722167,17495.765753683023],[5.421560167,17464.03852896606],[5.463980667,17442.985826446173],[5.522054459,17427.927054548414],[5.577614959,17397.649362920296],[5.640868167,17353.47551515837],[5.681682375,17341.181785631547],[5.715978209,17330.638025673674],[5.747897625,17323.546676675513],[5.787302292,17311.62459279661],[5.834412125,17292.481243887494],[5.885737625,17260.96024821589],[5.927493875,17251.557055489768],[5.984464625,17231.058214995475],[6.023827834,17218.212546580067],[6.062850125,17213.254280588222],[6.092163542,17202.393060343155],[6.12917275,17164.404027279677],[6.170513542,17147.63532095537],[6.218227959,17107.700130229317],[6.264701167,17093.341712727055],[6.305983625,17078.828698616933],[6.346290042,17062.864157091997],[6.400127667,17024.54648437541],[6.439607584,17017.79823592623],[6.483356125,16992.850164392483],[6.521877125,16980.1354906782],[6.571328125,16951.185911666726],[6.611260125,16934.54820555363],[6.659353542,16916.592494380555],[6.721804167,16898.013618779612],[6.789185792,16880.292820486742],[6.8711069590000005,16860.38990702889],[6.923420125,16853.225475300605],[6.960658542,16851.890482671584],[7.010691292,16833.195926376124],[7.053132334,16824.651022138216],[7.100909084,16812.968054655183],[7.16603625,16798.134038911285],[7.220176292,16782.68335761381],[7.27559575,16772.69910483037],[7.3302637090000005,16758.91796648969],[7.368496,16745.62209272914],[7.405880709,16732.719229966136],[7.440121292,16725.605326526816],[7.478312292,16716.076904914553],[7.529125042,16704.90786947539],[7.581729167,16684.042982840252],[7.627762625,16674.389997771425],[7.672990625,16663.537346166526],[7.7340824999999995,16648.38086734939],[7.771971875,16644.690817884763],[7.790219292,16644.690817884784],[7.834513042,16617.617715643286],[7.873803542,16615.53075523731],[7.917448917,16607.508448564433],[7.948471167,16606.1001421056],[8.000899709,16586.56170522941],[8.046401417,16581.012206274136],[8.093058584,16576.079933217174],[8.137614667,16574.135408989376],[8.161347834,16573.52203400662],[8.192588542,16569.434656744685],[8.222313709,16567.098433141033],[8.284221209,16561.473223633562],[8.321146875,16556.86438111374],[8.359585292,16555.439722765455],[8.395950167,16552.795482165177],[8.437305834,16546.23278385812],[8.481936709,16543.903477376727],[8.510206084,16542.605438654682],[8.534894042,16541.66045135089],[8.563441042000001,16540.71006818982],[8.606170459,16531.299706087135],[8.657528959,16521.707637481602],[8.693712709,16517.284270993896],[8.73415075,16515.3187189643],[8.770004209,16512.242132176663],[8.813559084,16510.06239808875],[8.831360084,16510.0623982014],[8.856502667,16509.29372645102],[8.886785709,16506.72903778031],[8.931400167,16504.185284401312],[8.974134209,16501.023324976122],[8.990221334,16501.023324975733],[9.018943334,16499.666799609407],[9.058837084,16496.27829546011],[9.112036792,16489.51054182293],[9.156494334,16487.660889708153],[9.200577125,16484.081645262006],[9.221536542,16484.077475547325],[9.251327417,16482.09449828038],[9.288352209,16478.470924301302],[9.323430209,16475.469664232012],[9.3544325,16473.945861859644],[9.390050167,16470.891937938097],[9.427920459,16466.7070390337],[9.447373834,16466.707039033554],[9.477246667,16465.62765938245],[9.526967542,16461.27597478804],[9.563610125,16457.081665705675],[9.601928292,16455.492635843628],[9.649726167,16453.27120926086],[9.668644917,16453.271209261948],[9.686507834,16453.271209260816],[9.712825459,16452.443726794212],[9.741416417,16452.010044029226],[9.772122208999999,16449.54720372221],[9.806263584,16447.752280080793],[9.834635584,16447.01573423031],[9.864695709,16444.29906558372],[9.889728917,16443.53786131226],[9.922180709,16441.488855930576],[9.951984209,16440.966396594966],[9.989991709,16438.2612106581],[10.018432084,16436.76842494579],[10.044266334,16436.43887056041],[10.075671584,16435.95332831408],[10.107347959,16433.849932754278],[10.1378945,16432.21383413933],[10.15965825,16432.122859545514],[10.192646292,16430.851916106178],[10.217838375,16430.48286698013],[10.247684584,16430.189554374996],[10.28385525,16429.10636683408],[10.312488,16428.791424373238],[10.349645584,16427.006795949572],[10.382480792,16425.586102887555],[10.409153917,16425.567317285724],[10.431735292,16425.56405960262],[10.460775959,16425.458429861024],[10.494507875,16425.243409199233],[10.523127875,16425.17259291318],[10.556058417,16425.15765690318],[10.584880459,16425.03345394303],[11.102703084,16415.589885547317],[11.131041875,16414.817169313756],[11.17853875,16412.25245529696],[11.198613,16412.252455296624],[11.218231584,16412.252455296988],[11.237353917,16412.227946411775],[11.257883667,16412.224050229943],[11.280051334,16412.055587806728],[11.939055875,16403.321335341152],[11.966387459,16402.84507554684],[11.987123959,16402.834825603666],[12.018213125,16401.914535744156],[12.046447167,16401.554455074853],[12.081050709,16399.33675333941],[12.108573042,16399.25370375655],[12.130531042,16399.157980466833],[12.15829225,16398.893316837843],[12.185656959,16398.460983817655],[12.207406959,16398.445425474863],[12.230015959,16398.398602777295],[12.253404667,16398.352657462783],[12.278330084,16397.794308905126],[12.301958084,16397.703186265473],[12.326865,16397.611894860802],[12.345261125,16397.61189485966],[12.367987917,16397.610504740347],[12.936443792,16394.20743739029],[12.96226375,16394.131036970295],[12.988565209,16394.02910642238],[13.009879792,16394.02910642189],[13.029488209,16394.018663537146],[13.053452334,16393.998138324398],[13.080764959,16393.970744932292],[13.106079,16393.91256821686],[13.127666125,16393.90911600683],[13.149820917,16393.90595747926],[13.172563709,16393.81909490158],[13.655718417,16391.227321596925],[13.675618917,16391.227321596973],[13.700425375,16391.226109760148],[13.719626375,16391.22610975984],[13.746461625,16391.198849278804],[13.766870875,16391.197888338113],[13.790487709,16391.197249481338],[13.823032209,16391.185512965803],[14.38014375,16390.578478268708],[14.406803959,16390.574610967396],[14.440241125,16390.451690413633],[14.868289167,16390.363628506897],[14.889096209,16390.363628503892],[14.911466584,16390.36362850693],[14.933274584,16390.36362850699],[14.962064584,16390.363628506915],[15.03480475,16390.363628507104],[15.059260959,16390.363628503615],[15.08297625,16390.308005086004],[15.104352542,16390.30800508322],[15.125137334,16390.308005085855],[15.145900917,16390.30800508564],[15.163700625,16390.308005085877],[15.608758792,16389.990530223004],[15.645784834,16389.99002589678],[15.665770209,16389.990025898023],[16.083798292,16387.69266820111],[16.10609325,16387.68411780462],[16.128782042,16387.675716860223],[16.150554209,16387.675716860187],[16.821966459,16385.480076156444],[17.379489625,16385.3973559375],[17.411788667,16385.361726474257],[17.8355155,16385.33188032061],[17.886769625,16385.3196257643],[17.933390042,16385.25985285369],[18.364839459,16384.09753735362],[18.77921275,16383.93156790067],[18.811656042,16383.929913765918],[19.132719709,16383.888003109732],[19.15774275,16383.88800310942],[19.649780959,16383.877834975488],[19.678999167,16383.877834975312],[19.7185815,16383.87783497542],[19.749015917,16383.877834975645],[19.781529459,16383.877834975483],[19.807609792,16383.877834975474],[19.8366225,16383.87783497559],[19.873503625,16383.877834975394],[19.901479542,16383.877834975487],[19.93025825,16383.877834975645],[19.957058334,16383.877834975494],[19.9830345,16383.877834976494],[20.00843125,16383.877834975485],[20.032622,16383.877834975745],[20.405135834,16383.877834975618],[20.767421292,16383.87783497548],[21.142689459,16383.877834965726],[21.558088667,16383.87783497545],[21.902317667,16383.877834975496],[22.312481375,16383.877834975317]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4785,"exact_calls":8,"exact_log":[[187,-120.37145226472,200,0.452395958],[205,-60.88876697066382,200,0.586827541],[212,-59.03302987785469,200,0.450420292],[219,-42.493778748140244,200,0.5022255],[220,-19.015160474036122,86,0.450174334],[225,-8.23330079441223,95,0.550925584],[226,-5.0405888510464365,13,0.3565905],[227,-8.981260180007666e-12,0,0.399235291]],"full_arcs":22226,"heur_calls":227,"instance":"XTW-n186","iterations":227,"labels_exact":498309,"labels_heur":3719286,"lp_bound":27018.205636090493,"misprices":8,"miss_count":0,"misses":[],"n":185,"ng_avg_size":8.0,"ng_wasted":0.3305019305019305,"purges":12,"status":"optimal","strategy":"full+ng8","t_exact":3.748794458,"t_heur":3.439318717999998,"t_lp":8.383596095,"t_reduce":0.003487511000000001,"t_total":15.629704167,"trace":[[0.001188042,225730.0],[0.012438917,186062.99999999997],[0.023352584,160159.0],[0.035366292,136967.0],[0.048808584,109125.00000000001],[0.064979834,90168.04166666664],[0.081861125,79585.8125],[0.099666167,67356.33712121214],[0.114782,56426.30555555553],[0.129753667,53717.05267295599],[0.147457834,52576.08035714285],[0.164026459,52412.25256618046],[0.180151,51309.460000000014],[0.201547667,49430.14881558837],[0.226552709,48479.29864363857],[0.270425209,46665.657746924735],[0.29321375,46234.428054759905],[0.317019084,45188.98122023245],[0.344428625,44280.776494449885],[0.38695925,42672.90716820135],[0.415514375,42497.34019958792],[0.448223,42161.30896663498],[0.49456275,41344.5664669228],[0.528526209,40990.72789883814],[0.571084167,40585.56966664019],[0.6203525,40314.2184512098],[0.657387625,40027.041332350185],[0.700214084,39278.29621348876],[0.739256334,38963.30850088271],[0.783059042,38846.662161367734],[0.813635417,38708.45224827057],[0.867371459,38513.41421747076],[0.927019709,38287.52239320884],[0.974928084,38055.53553567749],[1.042347084,37397.41322856455],[1.103920084,37292.38389255376],[1.167920209,37076.0681260507],[1.237127417,36936.42362510912],[1.2964332920000001,36727.67554823781],[1.378258709,36558.336391998666],[1.428248,36338.508698829304],[1.4856033339999999,36135.77361964062],[1.539858709,35898.73513924938],[1.5928992499999999,35601.631391928924],[1.6512825,35442.8525065959],[1.710081,35141.92845930308],[1.7919841669999999,34816.1480905116],[1.856154875,34593.28203269095],[1.927791167,34467.25234699663],[2.025466375,34273.30697727995],[2.075911167,34240.029558440016],[2.14787375,34145.9561098],[2.220016167,34018.68004897643],[2.268148709,33833.240357358416],[2.314367667,33690.452771233715],[2.365871042,33629.821156524464],[2.432423917,33456.69879489953],[2.494058167,33337.468645998786],[2.546421417,33220.76765180621],[2.584750042,33176.39303398511],[2.665685834,33012.955959511644],[2.709492084,32975.69599931648],[2.776311667,32767.70049137398],[2.867307042,32608.076693246185],[2.936872292,32487.75237299898],[3.011732875,32434.809717395925],[3.063928792,32310.341529157165],[3.125269,32189.037684837054],[3.180551209,32127.8673277222],[3.237997,32065.831244367186],[3.308615042,31916.887670997738],[3.365377125,31836.639877717957],[3.422896959,31708.62379999184],[3.499392709,31529.878512790292],[3.562346625,31402.421220667555],[3.628897542,31376.422217412004],[3.6961832919999997,31322.721529548166],[3.784403,31224.838844794016],[3.8583507089999998,31148.4920218644],[3.915207292,31054.195596719186],[3.98440825,30903.661618299924],[4.044232792,30804.91180693249],[4.095361875,30701.89014982748],[4.164001459,30591.097754982533],[4.232907334,30554.90714531928],[4.317595459,30471.815707222406],[4.395822584,30284.54419799216],[4.469006792,30118.08707421232],[4.557623459,29954.97664066309],[4.6659635,29792.34921696599],[4.771181792,29717.602579750135],[4.83245025,29700.91414130105],[4.888669459,29610.831588952606],[4.93452575,29536.58143851475],[4.985252917,29492.358720171596],[5.042037417,29417.347727721397],[5.100691792,29387.138853716373],[5.156007,29360.48374090545],[5.219934334,29292.311733438597],[5.2795953749999995,29249.07282266933],[5.377086,29196.792374919412],[5.472046125,29092.244769558372],[5.553920875,29081.10894310849],[5.6277518749999995,29039.451941705327],[5.711888792,28992.661633030173],[5.773905417,28947.36503083447],[5.81324,28909.01778135321],[5.867734667,28893.159273478814],[5.923117084,28868.678229306726],[5.980504334,28797.900993069863],[6.044118125,28760.935806013233],[6.101412959,28732.977535453847],[6.153688709,28708.70505657405],[6.211289167,28701.364564582746],[6.264740417,28693.153272550397],[6.374773667,28623.403761478523],[6.4678325,28533.761362010617],[6.559405042,28471.584940638833],[6.619766542,28411.974885916614],[6.682400334,28366.520173494624],[6.734876542,28339.851908042958],[6.7902765,28297.32164899362],[6.864858792,28249.699567619657],[6.932676125,28177.962228320863],[7.0042385,28131.700090861057],[7.084608375,28090.61307760554],[7.166532084,28068.67592510669],[7.269233792,27964.369919328827],[7.368242834,27920.12003141801],[7.4383131670000004,27888.401314247498],[7.516267292,27861.559914724538],[7.580149459,27726.04128988158],[7.628543375,27695.939624640447],[7.661899834,27686.864086971327],[7.719704834,27656.535415020702],[7.75766,27656.377702127385],[7.796139625,27651.893320534156],[7.865689209,27611.62944803425],[7.925802792,27598.509537859914],[8.006121417,27570.67385614155],[8.061850959,27564.52384494623],[8.127537667,27524.273774519002],[8.203654209,27500.43424844181],[8.297696709,27461.419392934185],[8.3685005,27442.622846184102],[8.418563542,27409.717789454826],[8.471782959,27406.535250935456],[8.555059792,27377.676269853313],[8.640664542,27338.483876611797],[8.680663959,27332.123699771975],[8.745023125,27312.164971370028],[8.803793084,27303.250152273155],[8.869152875,27293.08079963309],[8.941365,27276.442646486557],[9.031854709,27254.733355768363],[9.108646792,27245.141831925226],[9.1411495,27245.14183192519],[9.213412625,27236.133688024245],[9.288014125,27221.179326205205],[9.324456125,27214.79288063379],[9.383402709,27195.791507150745],[9.432410584,27191.051649041794],[9.487578167,27181.8051008924],[9.5193355,27181.245933805258],[9.542559959,27181.245933805203],[9.58834275,27178.668283291365],[9.630814334,27175.46016334244],[9.671948167,27171.503493517],[9.71749875,27164.01392314161],[9.7685185,27160.76269660473],[9.802901542,27160.586971554014],[9.844773792,27159.939612349997],[9.89178,27156.775614404603],[9.941272125,27154.36129565802],[9.9764245,27154.321488266087],[10.0123285,27154.13487979389],[10.048619792,27153.72623125269],[10.092632584,27152.86021894093],[10.136224584,27152.39408143638],[10.181898875,27152.088650144564],[10.216382209,27151.67664635324],[10.241846917,27151.02700961692],[10.2778215,27150.317165905355],[10.304341125,27150.27585487994],[10.3378775,27148.105925784468],[10.370252834,27148.08326539627],[10.399202667,27148.062962405143],[10.960574417,27086.589818636185],[11.0041405,27080.502832930593],[11.06270025,27069.89363897452],[11.102209167,27064.663865418166],[11.143269875,27061.761878861118],[11.183190542,27061.535321900745],[11.256145084,27061.035910350063],[11.286210792,27061.035910350045],[11.307404459,27061.035910350038],[11.332250042,27060.584241507735],[11.356169125,27060.329976202633],[11.378355542,27060.15445670325],[11.404858292,27059.890315242756],[11.430417209,27059.82829663587],[11.456186042,27059.712055848726],[11.480199542,27059.640468615733],[11.515876709,27059.606902538755],[11.543149167,27059.590446505772],[12.193413917,27037.974396136295],[12.226709584,27035.643511238348],[12.2541045,27035.34910471002],[12.283345042,27035.214228491626],[12.312223042,27035.187299363075],[12.3348935,27035.181822529736],[12.358860667,27035.17674543493],[12.862714792,27028.539477261267],[12.890580917,27028.536191354033],[12.925933792,27027.990929193915],[12.954588417,27027.571310824605],[12.984103125,27027.425592759762],[13.007662042,27027.39569405906],[13.033087792,27027.395505246837],[13.586739958999999,27023.955626208786],[14.090443917,27021.19704393967],[14.122588959,27020.828418075613],[14.154763334,27020.60748661134],[14.182095084,27020.597973173528],[14.20834775,27020.5979666573],[14.805867375,27018.237010417255],[15.217574667,27018.205636090493]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3869,"exact_calls":11,"exact_log":[[102,-202.80622090614588,200,0.479741792],[112,-138.67029237043175,200,0.431862583],[119,-102.28382591965169,200,0.547643292],[121,-109.13476711464887,200,0.401022667],[129,-73.89804491757718,157,0.445025917],[132,-24.325514769748224,85,0.385286417],[135,-22.01867089471125,71,0.657915666],[137,-8.154327088366301,43,0.540752958],[139,-3.2497357605448087,21,0.388300917],[140,-1.8200104186919361,13,0.316255416],[141,-1.421335582563188e-8,0,0.272144416]],"full_arcs":12693,"heur_calls":141,"instance":"XTW-n143","iterations":141,"labels_exact":858065,"labels_heur":1575689,"lp_bound":25057.68961355874,"misprices":11,"miss_count":0,"misses":[],"n":142,"ng_avg_size":8.0,"ng_wasted":0.27867203219315895,"purges":7,"status":"optimal","strategy":"full+ng8","t_exact":4.865951207999999,"t_heur":0.9332883279999998,"t_lp":2.679935922000002,"t_reduce":0.0015800689999999997,"t_total":8.509713417,"trace":[[0.000755917,221780.0],[0.007506084,166926.00000000003],[0.0140115,126458.00000000001],[0.021897125,90633.0],[0.029276542,68410.00000000001],[0.040261334,55853.80929264909],[0.048394459,51869.93498100868],[0.059031167,47256.81828442439],[0.070280834,44605.37683733766],[0.082966,43152.944161513275],[0.100087542,39994.59274823408],[0.114650667,39542.98457342738],[0.131856042,38305.98599287985],[0.147122792,38125.922304768574],[0.169410417,36229.554972252394],[0.189086042,35768.93538382932],[0.202629459,35567.099298613015],[0.228566875,35387.13635407839],[0.25581825,35022.872535667455],[0.275444584,34743.1640851601],[0.295436542,34616.19908268374],[0.322094834,34571.24156601975],[0.330556625,34571.24156601978],[0.345675542,34454.442242599005],[0.376685042,34068.02925785946],[0.42904125,33708.8360689118],[0.469268417,33211.91678398803],[0.504968084,32994.21391282366],[0.538036625,32877.38341198262],[0.584848834,32417.708010546],[0.672464584,31968.684367629812],[0.703570959,31661.36319360127],[0.733427209,31416.280002833326],[0.766146542,31209.556340372215],[0.807834125,30890.345322033198],[0.861619917,30489.74559302627],[0.912790167,30305.45531491104],[0.967201625,29850.185478016916],[1.015376334,29626.83018949466],[1.057598209,29489.82680815406],[1.102594792,29241.338291390188],[1.131761792,28986.341150767374],[1.16758725,28709.48129706479],[1.205775667,28409.56742568404],[1.241530709,28205.893525074454],[1.2772224589999999,28087.373543681533],[1.295508375,28040.679286051545],[1.320122709,28011.99019710989],[1.353859084,27867.760972497428],[1.397793334,27684.81604044486],[1.451786792,27493.40630902775],[1.4858145839999999,27304.619062989597],[1.5234704589999999,27041.297080614022],[1.5501677090000001,26885.818023057527],[1.5785912500000001,26784.273218600993],[1.6169917919999999,26692.919933620524],[1.6507055419999999,26582.006365798497],[1.6938864169999999,26417.71378518727],[1.722678917,26373.28621519713],[1.744585792,26361.56541273391],[1.7922005840000002,26284.045118763104],[1.8263368340000001,26254.48414207825],[1.857539917,26178.6956184412],[1.880568542,26134.724959682488],[1.901836792,26104.74989926039],[1.935574125,26073.700803081334],[1.977962834,26017.08571814056],[2.021916209,25938.745121066775],[2.061078792,25882.011515691323],[2.109121292,25845.040576040738],[2.1381792920000002,25793.836524947466],[2.170998375,25760.123829247706],[2.199177584,25714.708464163603],[2.233522,25643.583386396243],[2.258048375,25585.887567473892],[2.288755667,25541.555839844987],[2.309446834,25517.302736379632],[2.3381271249999998,25493.084858867573],[2.365723667,25463.536825978255],[2.398049,25445.045015042077],[2.430303959,25415.476115395337],[2.454261375,25400.380124296444],[2.4756868340000002,25363.092545921456],[2.5095697919999997,25342.429446924],[2.54126675,25310.870016871824],[2.5683622919999998,25303.471205204412],[2.592819167,25292.126348382775],[2.611123334,25285.127994397062],[2.6300807920000002,25279.049106252864],[2.649069667,25269.49505325681],[2.672669084,25263.019921108335],[2.692255709,25260.132783719222],[2.718122459,25247.916405751745],[2.734818834,25246.818672020047],[2.750733834,25240.87718136416],[2.770790084,25238.479752246803],[2.789785292,25235.464853701596],[2.827580459,25233.195332582687],[2.8362685,25233.195332582596],[2.849254667,25232.007471821085],[2.860536334,25231.796833474455],[2.870887042,25231.788475255256],[3.386205625,25186.206695316254],[3.399842584,25185.355853604968],[3.422243334,25183.68874469619],[3.4407975840000002,25180.842391028687],[3.463670375,25172.142261365017],[3.474206334,25172.12958911946],[3.487005959,25170.668936696093],[3.497702917,25170.508899284723],[3.509417459,25170.41323009488],[3.519060209,25170.38244546352],[3.9841655,25132.410873456018],[4.004699667,25124.322161874003],[4.016905375,25124.166626819806],[4.028980875,25123.678320287974],[4.043290875,25122.720307678548],[4.056887292,25121.66295539775],[4.065618459,25121.66295539771],[4.638662375,25114.633983411786],[4.647416292,25114.616258250087],[5.117547084,25091.908602645562],[5.132398459,25091.87903930336],[5.15508675,25090.552100529847],[5.17493325,25090.028001596773],[5.191119292,25090.025375244386],[5.209781042,25089.807499786817],[5.229090584,25089.755169915516],[5.244703042,25089.755169915545],[5.729522834,25070.712977917865],[5.74502925,25070.51156814078],[5.757855542,25070.505529353773],[6.174160834,25065.731386223946],[6.191535917,25064.71170782032],[6.203008584,25064.711080502468],[6.89279975,25058.983967759723],[6.902950459,25058.98396776093],[7.470909,25058.154026168686],[7.488371292,25058.154026168693],[7.896932334,25057.697827458],[8.231862875,25057.68961355874]]}
{"avg_reduced_arcs":14621.0,"bks":14996,"columns":4119,"exact_calls":16,"exact_log":[[202,-57.65919832476993,200,0.737163208],[221,-45.91563081109308,200,0.592293667],[230,-29.00000000002163,200,0.638306208],[232,-21.96546288551224,110,0.586770834],[234,-16.44308737419641,118,0.837360917],[240,-12.85426385779698,65,0.500690417],[243,-3.7057374115711923,38,0.596313916],[244,-3.1774958376081486,18,0.699346459],[245,-2.628818127917725,12,0.614106542],[246,-1.133261931751008,8,0.559251917],[250,-0.9814949909479367,2,0.527223167],[251,-1.305029468166481,6,0.519287084],[252,-1.1777121246440174,2,0.558469041],[253,-0.8979219663790445,2,0.601417792],[254,-1.2241503653269774,5,0.611372583],[255,-8.242295734817162e-12,0,0.546345167]],"full_arcs":14621,"heur_calls":255,"instance":"XTW-n139","iterations":255,"labels_exact":1099609,"labels_heur":3465104,"lp_bound":13595.54645430814,"misprices":16,"miss_count":0,"misses":[],"n":138,"ng_avg_size":8.0,"ng_wasted":0.17805383022774326,"purges":18,"status":"optimal","strategy":"full+ng8","t_exact":9.725717585,"t_heur":4.184814874000001,"t_lp":5.870524326000002,"t_reduce":0.002852762999999998,"t_total":19.851601209000002,"trace":[[0.000685,102282.0],[0.008387125,86302.0],[0.016330292,70607.33333333334],[0.025498042,47292.09999999868],[0.0344945,38514.64285714286],[0.043544917,28433.617647058654],[0.055239,22947.800000000007],[0.066641292,22374.392241379268],[0.078835625,22188.58192740286],[0.095113959,21921.56273447256],[0.106233667,21921.562734472693],[0.12441025,21733.133388906466],[0.138786,20881.30852325994],[0.157610334,20142.48743712252],[0.174758667,19974.546842208045],[0.193987834,19861.916112477407],[0.212203625,19624.367213449586],[0.2295275,19602.470343939418],[0.254211709,19590.46633896617],[0.279991792,19385.94909272969],[0.30301425,19279.021692946044],[0.328651459,19032.010607523644],[0.347972917,18768.387513547605],[0.370618709,18671.983136019993],[0.394352917,18582.78127837022],[0.414718084,18480.868082289846],[0.442478209,18305.827919209376],[0.475505667,18188.16790527251],[0.502345542,18119.89023688563],[0.537571542,17955.978320329978],[0.575980125,17828.729144403525],[0.60909725,17757.656237012798],[0.640101625,17691.201632398333],[0.677647,17562.996440078186],[0.712422459,17502.61475168125],[0.741561875,17491.560279435027],[0.768379584,17474.537221733008],[0.818230417,17373.753394244977],[0.869281792,17313.149407763696],[0.908198542,17269.67273882205],[0.972809,17193.02985235395],[1.022319875,17076.918450371228],[1.056064167,17051.954933916644],[1.098097042,16955.499603240267],[1.12244575,16950.12168302765],[1.164234209,16844.694446108675],[1.207602125,16811.299222959253],[1.257819917,16772.895707997475],[1.301860459,16751.073180251085],[1.363547292,16730.61763703518],[1.414128042,16701.670326965097],[1.457104542,16663.626227314642],[1.488677709,16643.678650109287],[1.547428209,16539.541187989278],[1.584298625,16492.699996851192],[1.6349222920000002,16392.297180537273],[1.675069167,16359.460424413735],[1.722303125,16335.499840815846],[1.784924959,16282.099113894554],[1.827343459,16234.104512719618],[1.885566709,16200.034594011377],[1.937128667,16169.09946412284],[1.9753046250000001,16141.418599668208],[2.017947792,16110.77597212898],[2.059890875,16090.113053856976],[2.125027084,15990.629696405402],[2.181809667,15948.537077616867],[2.233702084,15911.452584925593],[2.299433917,15836.399435195586],[2.347468709,15804.498268218988],[2.4225602090000002,15740.362615949074],[2.463340167,15707.348869980053],[2.513711792,15671.91099190129],[2.5458872919999997,15652.798833586685],[2.60091,15559.025476424806],[2.634035917,15541.891240069053],[2.673197709,15506.59272867303],[2.734736459,15448.930628623555],[2.769271792,15438.61284003519],[2.84986225,15375.567767250586],[2.915954459,15352.454236862939],[2.965688709,15328.98306414366],[3.009875834,15299.942484410225],[3.050215959,15280.057842116097],[3.090097792,15248.031203371838],[3.124953584,15230.589301376602],[3.170487584,15206.799437921596],[3.208006917,15199.669469680388],[3.258506042,15149.772886803168],[3.315326667,15136.616349137696],[3.373078709,15112.652170509966],[3.416558917,15071.189756944501],[3.4658995,15046.736309162072],[3.506016334,15035.523976227572],[3.556710417,14998.738977334351],[3.602039834,14985.593077218538],[3.656676667,14974.03327569426],[3.713795417,14935.411643557469],[3.7562886669999997,14921.697630783068],[3.823749167,14888.868967353175],[3.891802292,14854.86514341484],[3.947807209,14825.71219429699],[3.987367,14816.70993937919],[4.030603709,14813.979568028275],[4.096071375,14796.696693792472],[4.140360584,14784.339741075477],[4.184732084,14778.927488030398],[4.2626325,14730.982920654067],[4.33716825,14688.760390088415],[4.400916167,14654.518263678929],[4.456358584,14643.327725166715],[4.506416084,14634.08376808292],[4.549756875,14614.450186717882],[4.588836417,14609.392304310752],[4.6404682919999996,14593.434509784494],[4.69633175,14517.140550639373],[4.7299180419999995,14507.263331294289],[4.7795989169999995,14478.424493031753],[4.824998,14467.45728138646],[4.87114125,14456.464922704436],[4.942443459,14440.513366310808],[4.991768042,14422.619865800196],[5.032043959,14415.460084341772],[5.087590959,14376.21523997093],[5.126105334,14359.467854404085],[5.160423792,14354.519699062956],[5.223262584,14302.699161279332],[5.271022542,14273.73268492669],[5.301961667,14273.729943182676],[5.370520875,14227.267681044086],[5.4335615,14190.940083858555],[5.474847334,14167.3096826699],[5.51689375,14158.082670036583],[5.558521875,14150.94569970134],[5.60578825,14141.021560130368],[5.6518515,14114.891874463172],[5.718110084,14080.241926509942],[5.76724425,14062.968911095999],[5.811828375,14051.124434813055],[5.830844417,14051.124434813086],[5.894846667,14037.34178019996],[5.937943792,14023.173477328239],[5.957607959,14023.17347732483],[5.998087042,14015.726198321268],[6.036234,14010.016399091965],[6.07704025,14000.674345377804],[6.115921667,13995.916789997187],[6.16503225,13970.095773932062],[6.216451459,13955.636299281283],[6.271603334,13940.751162064362],[6.334388084,13935.950925080382],[6.3773775,13915.625919909082],[6.40619025,13913.222831307445],[6.434626,13912.127429722139],[6.473912042,13900.97208289262],[6.517605584,13894.328524745015],[6.569836167,13873.035766098212],[6.623500667,13857.28532173755],[6.679763542,13842.098929235797],[6.736880167,13828.260056538345],[6.7715964589999995,13826.55525211236],[6.826067209,13816.748135132932],[6.862098125,13815.593651397543],[6.967030125,13804.365373534745],[7.037167,13796.436140292366],[7.078801542,13780.178795485786],[7.119205292,13768.118461165299],[7.151509042,13765.863905664844],[7.202204542,13748.526868365365],[7.233512,13745.17727167367],[7.277964625,13740.156477364648],[7.329230584,13726.70441348085],[7.35071125,13726.704413484993],[7.370810542,13726.704413484971],[7.392430417,13726.624013549848],[7.43294025,13723.802902102836],[7.4725491250000005,13715.453691220713],[7.5104767500000005,13714.024643824412],[7.575474167,13708.930576114082],[7.6288121669999995,13705.631012626383],[7.680418459,13699.017451318701],[7.7499775,13685.358124079743],[7.796235334,13681.640424599393],[7.8493763340000005,13677.439283690588],[7.870587334,13677.439283658288],[7.891553375,13677.439283657079],[7.926516542,13675.911495842967],[7.967964542,13674.906555473774],[8.009295209,13672.367526179676],[8.040023292,13672.306947073199],[8.090976417,13666.404966851356],[8.1332035,13663.640262913616],[8.169540042,13662.396537374265],[8.19746225,13661.830646776705],[8.224610167,13661.439359156977],[8.253669,13660.081309653755],[8.278763875,13659.225084924556],[8.30563675,13659.148617239],[8.331173959000001,13659.125436897688],[8.357681792,13659.080057124937],[8.381222084000001,13659.048136281308],[8.403350959,13659.048004397588],[9.195136375,13645.090319593797],[9.255579959,13641.439920268427],[9.276531667,13641.439920268413],[9.304305709,13641.356953260241],[9.356790167,13638.31393707738],[9.375977667,13638.313937077472],[9.396559125,13638.313937074763],[9.422885042,13637.348248957427],[9.445222417,13637.103864189312],[9.467950834,13635.58752721446],[9.49152675,13633.725809791858],[9.523627459,13629.620638207938],[9.553517625,13628.518023798155],[9.572832959,13628.291120175461],[9.596917542,13628.116515424277],[9.632549042,13623.441335388325],[9.65927875,13623.256656576263],[9.68241825,13623.12578006623],[9.711502084,13622.722389987111],[10.364261167,13614.12514145325],[10.410225,13612.789735767845],[10.449275667,13610.634961049498],[10.481283709,13609.380495164904],[10.511862209,13608.967120647212],[10.552194459,13607.834320854536],[10.583622625,13607.831654387159],[10.608679167,13607.831537312815],[10.638900167,13607.828501981721],[11.334603459,13602.721353578561],[11.356927084,13602.713583573865],[11.985805584,13599.779151600811],[12.0168365,13599.778488293086],[12.905891375,13597.309254228874],[12.939721292,13596.97254522063],[12.972299709,13596.97254522054],[13.001400542,13596.97005864628],[13.030799167,13596.752607568065],[13.055044792,13596.749712704432],[13.592568875,13596.239685169896],[13.620314209,13596.2369634315],[13.645053209,13596.23696343144],[14.281347334,13595.786152774013],[15.018017209,13595.71695882499],[15.662016292,13595.642987325564],[16.251040625,13595.619909567493],[16.276087834,13595.619909567456],[16.300301542,13595.61899830321],[16.32305325,13595.61899830317],[16.880115125,13595.59270581601],[17.427266417,13595.573710086746],[18.017723042,13595.570355435337],[18.649277875,13595.557993847326],[19.289991209,13595.54645430814]]}
{"avg_reduced_arcs":41864.0,"bks":35691,"columns":6202,"exact_calls":21,"exact_log":[[214,-309.3800470961205,200,0.288748041],[223,-342.15825437749504,200,0.252065458],[246,-138.9903935631694,200,0.219044625],[260,-73.35491013536023,200,0.276682833],[266,-32.55555555555725,200,0.296437375],[286,-65.87303936381409,200,0.251867459],[302,-15.288888888799193,100,0.21332175],[307,-4.833333333338032,53,0.204493334],[312,-7.000000000002046,39,0.177661709],[313,-4.622083580489857,28,0.181109],[314,-1.3671420083546764,12,0.255121958],[315,-1.8621509212313185,13,0.190112417],[316,-1.0000000000502496,5,0.17378525],[321,-0.5753873070448208,2,0.176607709],[322,-2.3461538461424425,9,0.170797417],[323,-0.9999999999992042,6,0.191973542],[324,-0.5000000000259206,2,0.176490375],[325,-0.9999999999294005,1,0.174351708],[326,-0.8333333333335986,1,0.174588083],[327,-0.2500000000002274,1,0.179704208],[328,-9.495693120697979e-11,0,0.164670334]],"full_arcs":41864,"heur_calls":328,"instance":"XTW-n251","iterations":328,"labels_exact":1134825,"labels_heur":5644435,"lp_bound":35229.71148373446,"misprices":21,"miss_count":0,"misses":[],"n":250,"ng_avg_size":8.0,"ng_wasted":0.07885714285714286,"purges":9,"status":"optimal","strategy":"full+ng8","t_exact":4.389632127000001,"t_heur":7.3151415439999985,"t_lp":11.732075081000003,"t_reduce":0.007499007999999999,"t_total":23.505626709,"trace":[[0.001829459,290890.0],[0.014132292,252787.00000000003],[0.025737834,215559.0],[0.04272975,189717.5],[0.05923375,162218.25],[0.073819292,147680.74999999985],[0.088136334,133600.5],[0.10400975,125334.66666666667],[0.136004917,100205.99999999997],[0.16253825,83854.50000000001],[0.191679792,69903.0],[0.217368834,65683.49999999991],[0.245751625,64923.138888888876],[0.275138792,61771.06666666689],[0.30676725,60359.02359097214],[0.339700125,58675.34740618103],[0.364927042,58550.641534391514],[0.392333084,58468.14639639639],[0.422441209,58026.519333450735],[0.456527459,57168.06462448198],[0.495369167,56458.8724983393],[0.526458417,56378.26379710403],[0.565307084,55879.62825198445],[0.604463,55375.77633804732],[0.659961459,54768.8256803112],[0.712350917,54020.29468096044],[0.751598625,53811.182746241255],[0.786882084,53487.51196170928],[0.86903825,52725.530319424186],[0.894756792,52725.53031942415],[0.927187084,52722.66705708342],[0.98321125,52427.573217133846],[1.033180959,52045.19860167957],[1.079600459,51638.20864340015],[1.145708125,51349.64958696519],[1.18784525,51197.99903372997],[1.295859292,50784.84176572449],[1.3660165,50600.96691810568],[1.4412517089999999,50169.44498522519],[1.49704525,50064.73585046681],[1.57501975,49982.357700948596],[1.642135167,49757.31989229394],[1.7357817089999998,49200.54348461533],[1.82351675,48239.87361171327],[1.904969334,47941.97418613712],[1.959967375,47857.729149569685],[2.037733,47526.115043470076],[2.138932625,47138.48723136587],[2.234371125,46901.01035259549],[2.372698875,46494.56998245601],[2.466982417,46230.57384706062],[2.606196959,45476.771422075406],[2.729495792,45216.03215783964],[2.841911625,45150.60309659249],[2.993428834,44705.57813604934],[3.109231917,44428.1646813394],[3.204712375,44232.119664562786],[3.287753167,44084.81747357113],[3.416428167,43779.18415618596],[3.501311667,43598.96895495634],[3.586213334,43510.20061631845],[3.694145084,43126.36649372336],[3.813077167,42891.39613486423],[3.920499209,42696.00878113572],[4.021422125,42390.6399894066],[4.14954325,42120.6066072457],[4.199282334,42109.055921157575],[4.303988375,42005.207348459284],[4.415369125,41726.22504130071],[4.527024792,41599.243822164106],[4.684221084,41295.47312697278],[4.7964715,41019.56670145876],[4.899579167,40961.25534864969],[4.998977417,40826.61244121377],[5.069344959,40787.92235326504],[5.160487042,40679.39276545122],[5.279863709,40463.79956010501],[5.403913334,40300.10321342918],[5.5108218749999995,40166.43927378035],[5.591398917,40077.22861697456],[5.729489625,39484.84761684526],[5.809723542,39425.063450637426],[5.911171292,39194.45173936043],[6.008346292,39060.23513896927],[6.110555792,39012.662601767486],[6.276029084,38964.169848403435],[6.388910584,38865.08633630105],[6.548169959,38738.315189173394],[6.681708917,38576.598272080446],[6.760820042,38552.36295049226],[6.871325709,38483.39079926546],[6.969999792,38381.896357575686],[7.030360209,38337.28592798124],[7.136564375,38182.685494066194],[7.214708542,38141.50395683318],[7.296914459,38104.16279503086],[7.388102792,38045.76671257576],[7.483065834,37972.074382103674],[7.549713375,37957.273092662756],[7.631450959,37918.46477989397],[7.747686584,37762.48986838345],[7.84960375,37606.17200507034],[7.929081209,37539.01817236495],[8.079999917,37304.80698710326],[8.175510792,37246.193568156086],[8.278972875000001,37196.52086191932],[8.400816625,37131.94408887228],[8.496621125,37093.02265439918],[8.615259334,37014.93793758878],[8.696684209,36870.167792083914],[8.761333292,36838.20939084976],[8.840342209,36791.65685923249],[8.922330417,36681.58366733945],[9.026179084,36617.98342932851],[9.160260084,36490.714479387774],[9.303786125,36440.09523684053],[9.41715,36383.96763459926],[9.518485125,36326.59280295378],[9.611550792,36283.15451005808],[9.718253542,36229.126872881316],[9.834333417,36178.11557969061],[9.929134709,36142.70707911021],[10.030459959,36094.635019520836],[10.126476542,36071.062094405905],[10.229506084,36037.90878302727],[10.340191875,35986.238237964506],[10.434615209,35957.33799253172],[10.542455499999999,35934.25340339787],[10.571235875,35934.25340339024],[10.634029875,35918.852065285224],[10.71465525,35886.37420059555],[10.8052705,35859.96975700419],[10.882923084,35844.141827370215],[10.970862792,35808.156898035355],[11.068621917,35778.52234487931],[11.151075917,35750.53380182262],[11.256883459,35734.76432768594],[11.401064709,35713.64964195044],[11.534689834,35691.03935138942],[11.662620209,35618.12717519787],[11.768076834,35593.73972974704],[11.889883292,35566.28289103372],[12.009745125,35535.43684839931],[12.1203035,35517.154778653974],[12.2106815,35507.29595851839],[12.301584875,35492.51791719256],[12.324247167,35492.51791719249],[12.373520209,35487.33055925485],[12.44575475,35463.49508590345],[12.521045959,35449.83338087596],[12.590637,35435.19242458071],[12.661935959000001,35421.068436674825],[12.737038167,35411.68962040331],[12.820279959,35398.04773587852],[12.898699542,35385.27028543622],[12.965923334,35381.41150042977],[13.027082792,35376.01903514759],[13.091208584,35370.90844910328],[13.15084275,35364.815593367806],[13.201571667,35361.57524511044],[13.264118917,35356.99968949187],[13.312975875,35355.727400811826],[13.349358709,35354.841960596794],[13.40276525,35352.892016219615],[13.462261042,35347.690273784894],[13.515221542,35344.329590113506],[13.560972834,35343.01721573668],[13.598148167,35342.74410522486],[13.635649959,35340.97280110307],[13.686839125,35338.93287851211],[13.782283209,35337.11958213291],[13.814577542,35337.11958213291],[13.839163834,35337.11958213292],[13.882038667,35335.651889374094],[13.921146167,35334.46411383149],[13.961639542,35333.51704029932],[13.993179167,35333.283633498875],[14.022698875,35333.09007221411],[14.055333542,35332.63104810568],[14.083096042,35332.37935957331],[14.1090485,35332.37847264321],[14.130737459,35332.37847264418],[14.157322292,35332.18748657819],[14.182854584,35332.14192941866],[14.2203105,35331.657438419104],[14.249748542,35331.18797874729],[14.2920705,35325.450716395324],[14.321133667,35324.984033056935],[14.364966959,35323.49906882316],[14.393410209,35323.35515531924],[14.427668834,35323.07260646001],[14.46036675,35322.84690869398],[14.496008667,35321.98984505645],[14.531202209,35321.89188627139],[14.559136209,35321.79020455373],[14.586245834,35321.7401463466],[14.613356459,35321.71751715291],[14.649736792,35320.02231181525],[14.682393709,35319.528459273686],[14.712799292,35319.34941992654],[14.7449725,35319.33462522047],[14.772144792,35319.21945640411],[14.798410583999999,35319.181668093304],[14.826425709,35318.99245933476],[14.857166834000001,35318.67989950424],[14.885912417,35318.57849982384],[14.919121834,35318.18723446813],[14.944858375,35318.12390647948],[14.972342792,35318.123906479464],[15.003023167,35318.12390647948],[15.038090292,35318.05981937963],[15.069167834,35317.610861111134],[15.093812167,35317.61071369585],[15.115994125,35317.610713695794],[15.444362917,35313.23579287878],[15.4765255,35311.19682567476],[15.503362,35311.09320104446],[15.543442042,35310.07276938315],[15.569936334,35309.84358576709],[15.602638875,35309.76837402432],[15.628105292,35309.75082521664],[15.651911667,35309.75082521607],[15.677815334,35309.73855137269],[15.973011375,35304.83576998745],[16.001766834,35302.9603947882],[16.036052875,35302.43084316084],[16.071063417,35301.97391558404],[16.095053167,35301.95910228154],[16.118616125,35301.84527324693],[16.144862542,35301.80987888124],[16.18772075,35300.69241032674],[16.220834667,35300.54336834272],[16.256854,35300.42309399866],[16.299008167,35300.351639565946],[16.332024584,35300.32478215894],[16.375691917,35300.324782158896],[16.40699675,35300.324782158896],[16.436689959,35300.319323320415],[16.458865834,35300.31879945113],[16.490639667,35299.769750361695],[16.514438584,35299.748556833],[16.539555625,35299.74758895147],[16.571134,35299.092616093396],[16.59834075,35299.06087168363],[16.62982075,35298.83975657918],[16.653956875,35298.839756579284],[16.93033775,35274.696459846964],[16.964696417,35273.524347481165],[17.025748542,35270.5651910321],[17.058318375,35270.55849511173],[17.099121875,35270.15271118328],[17.139836,35269.83124470209],[17.169925334,35269.719206018824],[17.198278292,35269.690005581055],[17.22538175,35269.68997167525],[17.256966417,35269.685381738025],[17.28427925,35269.67617024694],[17.316922959,35269.67159220523],[17.350447459,35269.66741013136],[17.382103167,35269.66720252408],[17.728475667,35263.736347596314],[17.765271959,35263.11888253349],[17.817841709,35262.64211501056],[17.851942334,35262.597080954736],[17.884405334,35262.5886095631],[17.922332834,35262.482003070254],[18.321282792,35254.82173495683],[18.35333525,35254.82173495745],[18.38937025,35254.82173495745],[18.426362125,35254.82173495741],[18.477674875,35254.821734957506],[18.516133667,35254.82173495739],[18.559022917,35254.01125749471],[18.603220625,35252.309957946876],[18.634551875,35252.286600478066],[18.6671165,35251.5353668609],[18.701813792,35250.949020405074],[18.736631584,35250.47798806291],[18.778983709,35250.331804494715],[18.814345459,35250.256498242394],[18.845233625,35250.247081236004],[18.87619975,35250.207148088535],[18.908497917,35249.680487089194],[18.965131917,35249.680487088975],[18.998778084,35249.59838347998],[19.030624459,35249.58337327287],[19.350847959,35243.824996369985],[19.401386584,35243.751864934406],[19.441688875,35243.72211254771],[19.495077292,35243.0073195356],[19.533076834,35242.991266835306],[19.564972375,35242.81822437449],[19.608101417,35241.64957541273],[19.649313292,35241.26307975112],[19.682721209,35240.708436715395],[19.710482209,35240.42915771894],[19.749138,35240.39392192625],[19.779057125,35240.31803942921],[19.811420209,35239.40268950906],[19.84374425,35238.9557981058],[19.872631459,35238.955798105824],[19.901368917,35238.955798105795],[20.156781625,35232.18928626902],[20.186910667,35231.76529974365],[20.221100792,35231.68950709037],[20.253557959,35231.67049134285],[20.283192125,35231.66408934707],[20.525734667000002,35230.3863636364],[20.553607584,35230.386363636346],[20.58248125,35230.31623048689],[20.611239,35230.316230486686],[20.638563042,35230.31623048668],[20.848781334,35230.040562487324],[21.063949084,35230.04056248769],[21.350926209,35229.84343434338],[21.573765167,35229.806891380256],[21.776112417,35229.738676389985],[21.800464834,35229.73867638966],[21.825946041999998,35229.738676389665],[21.851613792,35229.73867638965],[21.880132667,35229.73800923703],[22.087758667,35229.732871287124],[22.287780792,35229.73042952655],[22.509678375,35229.711483734434],[22.713357959,35229.71148373442],[22.914994209,35229.71148373441],[23.117194959,35229.71148373442],[23.32401875,35229.71148373446]]}
{"avg_reduced_arcs":30626.0,"bks":39656,"columns":4371,"exact_calls":30,"exact_log":[[198,-871.2965666437508,200,0.72202925],[223,-594.6337738535201,200,0.597455042],[243,-478.62629146830477,200,0.595211167],[256,-458.75985739650105,200,0.529943167],[260,-336.8562716971969,200,0.567204042],[268,-370.35727055175903,200,0.558161792],[280,-286.69325321851943,200,0.678489375],[290,-321.99855213556384,200,0.5944205],[294,-251.612047179073,200,0.614079209],[300,-196.2273586567519,200,0.662461],[306,-149.3199745389113,200,0.655468125],[311,-172.1203125787681,200,0.758226166],[319,-158.61971975670122,200,0.683843292],[324,-133.2437322743292,200,0.640015042],[326,-128.1232695091304,200,0.718291375],[328,-99.92053887342433,200,0.615976708],[331,-84.33893275039327,200,0.723048459],[332,-100.3824642595855,200,0.645544625],[333,-58.33318715800806,200,0.687373875],[335,-47.9756235459073,113,0.700561041],[337,-104.50144156269721,200,0.63823675],[338,-43.95083312947406,88,0.810480875],[339,-31.04412035708401,77,0.650748958],[340,-36.28124680022938,59,0.631336708],[341,-25.693015559078958,41,0.641966209],[342,-16.17056159518461,17,0.696284625],[343,-9.773335992020748,11,0.725197],[344,-5.820316793776328,9,0.668820167],[345,-0.6927159926242439,4,0.6758685],[346,-1.5006662579253316e-11,0,0.670644833]],"full_arcs":30626,"heur_calls":346,"instance":"XTW-n242","iterations":346,"labels_exact":4593193,"labels_heur":6887532,"lp_bound":38740.62294994383,"misprices":30,"miss_count":0,"misses":[],"n":241,"ng_avg_size":8.0,"ng_wasted":0.37344398340248963,"purges":12,"status":"optimal","strategy":"full+ng8","t_exact":19.757385003000003,"t_heur":4.792772486999999,"t_lp":19.008333201999992,"t_reduce":0.006811753000000004,"t_total":43.634216417,"trace":[[0.002010333,386026.0],[0.015283125,310198.0],[0.028312333,272915.55555555556],[0.0413015,243331.33333333337],[0.05460775,206249.16666666672],[0.073426167,176323.28452830183],[0.090983542,152046.21598762248],[0.1049045,138098.46217275973],[0.126961792,124575.44799515982],[0.14696875,108250.36135613358],[0.16545325,95904.51242534566],[0.183865917,86038.61565447114],[0.207251583,78418.07359261179],[0.225656875,76178.70436746714],[0.248149833,74091.36092412219],[0.275286542,71522.61592858004],[0.296629708,71487.5308866614],[0.328036375,70447.62650393302],[0.355361875,70196.9081778269],[0.388755625,68986.01128251203],[0.413295917,68453.59632120357],[0.457473667,67211.38394534649],[0.489709,66992.56392977572],[0.526256,66000.16881164108],[0.566240958,65468.465506523484],[0.612331917,64769.016352356906],[0.651273458,64481.27634258281],[0.690314542,64086.04196551452],[0.731182125,62805.52337231326],[0.768992875,62011.330797993964],[0.837922792,61549.453849821395],[0.874462167,61131.840821307844],[0.930254583,60859.18191454393],[0.997369083,60296.31014798731],[1.071644417,59930.382801398846],[1.141822708,59748.41644182171],[1.201671125,59022.509178040265],[1.240789292,58822.800973620506],[1.277364458,58631.4428367795],[1.34495325,58475.42094313375],[1.427108125,58250.27718732448],[1.486813208,58034.08502712519],[1.5577238329999998,57822.28389887897],[1.63251275,56358.85328825603],[1.69929125,56021.32430347181],[1.8326268749999999,55678.73158924951],[1.985868542,55226.438397520695],[2.162724208,54913.135225940656],[2.274765542,54528.52494532998],[2.336932708,54284.80528440512],[2.481376583,53899.34169908278],[2.559695625,53698.63118793838],[2.670758708,53601.49220927569],[2.744660292,53338.90553946891],[2.837166542,52785.524160679844],[2.950960125,52267.70541914749],[3.030202833,51919.01143572884],[3.158143333,51691.08464595834],[3.239194542,51479.09164732624],[3.348894917,50979.57087461105],[3.445329292,50851.36132344981],[3.541511,50662.10343259645],[3.650141417,50383.59761021534],[3.756498792,50176.59853898187],[3.822457333,50143.82030196686],[3.9064018750000002,50057.88383844763],[4.008134792,49918.69993520608],[4.123210042,49777.16585099831],[4.275797667,49565.95064676223],[4.376405,49469.62842766384],[4.443730042,49380.88123700528],[4.531098583,49209.20405356607],[4.61465275,49113.39384528001],[4.677970542,49044.62184234342],[4.787593167,48810.37948659306],[4.880461375,48728.39863437969],[5.003231458,48367.65398837809],[5.06831475,48329.93975727998],[5.18423225,48192.79494712923],[5.2831605,48087.72392932657],[5.408963917,47976.0963328837],[5.563685458,47798.72118456838],[5.690934417,47665.50734048751],[5.797162458,47595.55699752292],[5.909790333,47537.86730769017],[6.041960667,47432.53064880378],[6.161120875,47243.67784439957],[6.244569458,47098.10398289839],[6.316784292,47032.45929418361],[6.372619125,46992.63179148345],[6.488198917,46877.144422069716],[6.603580083,46768.589546604235],[6.739246625,46636.37124433857],[6.805675458,46580.22946107845],[6.913232542,46461.99318517285],[6.969490833,46451.41189449577],[7.057879292,46326.02856862788],[7.191029792,46211.76645822041],[7.396652875,46088.88080513617],[7.524683958,46033.84881931487],[7.661333,45938.39619320842],[7.741035917,45914.900493527246],[7.937102375,45724.21555934966],[8.082441167,45633.13272294474],[8.172304958,45514.84505773614],[8.252311042,45441.73643997272],[8.3326945,45397.05313183076],[8.411545292,45355.771549636826],[8.480145708,45244.9552845529],[8.576939583,45164.71304440407],[8.68355625,45091.91501480446],[8.741480417,45019.47579019058],[8.845782167,44963.57743008221],[8.945498458,44833.48634474163],[9.0671175,44743.28751765464],[9.153767333,44709.89697003671],[9.322569042,44521.04958091044],[9.511647917,44417.032099999786],[9.602615708,44397.454107232305],[9.719183625,44309.5335542215],[9.855016958,44249.94542147936],[9.954946292,44170.29722032369],[10.04580275,44139.22260978096],[10.146814167,44057.15035372779],[10.266048542,43978.41695010366],[10.338289292,43961.179673721075],[10.425783708,43923.94872810407],[10.510771042,43871.79788702044],[10.633716375,43785.12367074455],[10.725769625,43750.96855851538],[10.841046917,43638.02864785321],[11.020097,43515.43286857426],[11.094198583,43495.22228985024],[11.209541917,43447.23612636921],[11.321411125000001,43377.37561566173],[11.454978167,43333.61258725373],[11.525570125,43315.63534406863],[11.652757417,43270.392972094094],[11.7416065,43209.64637964686],[11.8215185,43162.27371962066],[11.910129833,43113.31073084547],[11.968950958,43083.18142659807],[12.036901958,43028.61112789196],[12.132622375,42986.303675564144],[12.205453833,42959.91647965049],[12.305048667,42924.88494472602],[12.392866875,42889.55874369768],[12.511394667,42766.202498876264],[12.609632833,42725.10695435478],[12.708321125,42679.96228454594],[12.822368458,42626.1875155789],[12.952204417,42516.680926907255],[13.030226542,42491.03903054238],[13.152184917,42446.69895235773],[13.293750958,42421.70486410009],[13.38988775,42388.31810478916],[13.46138625,42346.34599588305],[13.547087042,42320.093467673214],[13.680092167,42218.78327442132],[13.732304167,42210.0402661136],[13.802520375,42180.231553807236],[13.912354542,42133.93529832927],[13.997888458,42110.40253497854],[14.081175083,42037.97783269601],[14.142762333,42031.11930706934],[14.233344167,42016.268507070854],[14.294893083,41998.80268283875],[14.368213042,41984.394097013894],[14.452431833,41971.781968169016],[14.504545125,41964.3619431981],[14.590938417,41951.83421477149],[14.665919833,41941.440848624115],[14.769818,41902.73352388373],[14.853799542,41879.070813699036],[14.914377667,41871.85488984144],[15.031298458,41819.64005822932],[15.090390167,41795.58895809028],[15.1332555,41788.82568632895],[15.181928,41776.982139580105],[15.251629458,41750.259493757076],[15.292149667,41741.75376025995],[15.350053833,41719.14748981467],[15.394602125,41708.94205283094],[15.476907458,41688.95212329329],[15.525762457999999,41678.05630707558],[15.586172333,41665.53671143594],[15.623697542,41660.34227247416],[15.674762792,41653.797148860605],[15.706572874999999,41652.55993503729],[15.732747042,41651.58366924204],[15.765468958,41649.59278058399],[15.800078125,41648.398573650535],[15.828692708,41643.97554380099],[15.866040458,41641.02111005038],[15.896564958,41635.28506953818],[15.934824167,41634.9083868481],[15.975650708,41632.06384978122],[15.996269042,41631.7847326644],[16.92639525,41264.236897355724],[17.031456708,41239.49197638389],[17.14230675,41195.32510713543],[17.234434333,41175.018206136265],[17.281254333,41169.06439233296],[17.352094583,41161.98452275555],[17.406365917,41159.42358899607],[17.496880458,41135.0904013753],[17.592213958,41120.390987402076],[17.643730875,41112.597201075296],[17.709183,41105.155997611095],[17.742301292,41104.392499669375],[17.783726083,41099.759101445],[17.821792375,41097.07974355556],[17.859864458,41094.94618465539],[17.904200167,41091.248406638864],[17.953460375,41088.39810733175],[18.01892025,41074.141855526155],[18.05107525,41073.76121010885],[18.103315292,41071.76549445463],[18.146815542,41067.93657422775],[18.199134167,41065.287580878496],[18.247642958,41061.769421315454],[18.281646042,41060.58034128466],[18.300062625,41060.576768325016],[19.01913875,40751.706064452774],[19.097673375,40719.51243582147],[19.157139792,40698.81042932464],[19.225522,40668.395956813336],[19.322084625,40616.16054315664],[19.382206542,40596.29135791885],[19.459965875,40576.160231242895],[19.501878583,40570.82781053841],[19.56144975,40564.14671830539],[19.6241245,40558.04444149145],[19.662078917,40549.1267948837],[19.705458583,40544.684594105805],[19.728945292,40544.59499755642],[19.771143875,40542.04848167621],[19.824869375,40533.60379359287],[19.8640875,40531.90023326727],[19.899867417,40529.463971277684],[19.936069542,40529.243806813545],[20.002688083,40522.0317743886],[20.022718792,40522.02949679603],[20.778867583,40269.60996093629],[20.837176417,40251.14555361133],[20.891415625,40236.15231566774],[20.950082375,40222.98092106369],[21.020639167,40203.659175216315],[21.0785985,40189.031227080624],[21.127600333,40184.71543758083],[21.161031167,40181.332806825994],[21.184832667,40181.11704320468],[21.212643292,40180.47984302126],[21.236668875,40180.434705207685],[21.26658,40179.98601177008],[21.283320542,40179.98576188541],[21.930794583,40068.787274896706],[21.986926333,40064.7439644201],[22.041039292,40062.65687032916],[22.097053708,40056.656897056964],[22.859464708,39853.913634870805],[22.924438542,39845.85726346649],[22.983449083,39839.64196993286],[23.033159375,39834.51065854797],[23.097570792,39826.67382831993],[23.130233167,39825.46283553411],[23.152255958,39825.38002365884],[23.172772708,39825.201906360286],[23.85425125,39688.290622279725],[23.915250042,39665.65965715723],[23.953143792,39657.67964872785],[23.986105542,39654.65021509031],[24.038997083,39644.955497687435],[24.0599785,39644.53435401156],[24.0820635,39643.90368794773],[24.099145208,39643.89791340417],[24.141053292,39641.32625808776],[24.17064675,39639.19170285697],[24.194285417,39638.87596303242],[24.219565708,39637.89525442011],[25.036746333,39448.120991543256],[25.072596833,39445.98429063605],[25.107654417,39443.4736708668],[25.129166292,39443.23177034862],[25.147606083,39443.116139766076],[25.173144583,39442.39489430516],[25.198451625,39442.29541890474],[25.217430542,39441.802194981385],[25.241805958,39438.66195191353],[25.25778775,39438.66195190633],[25.9525305,39391.98136922783],[25.984636333,39390.62614410966],[26.014916333,39390.2786834952],[26.040039083,39390.11911458439],[26.766681917,39337.74931625315],[26.787408292,39337.69777885363],[26.835413292,39333.215122379166],[26.869942125,39330.98303853776],[26.893984333,39330.091054192126],[26.910521625,39330.091053779746],[27.685718667,39252.16788735753],[27.717237958,39251.554477831494],[27.748794791999998,39248.177060656584],[27.783531542,39245.563878785084],[27.806868,39245.5173667688],[27.827227917,39245.48010871144],[28.63589875,39166.61566420621],[28.67384425,39164.73972394628],[28.697212542,39164.22926193312],[28.736241708,39162.88562015115],[28.753837333,39162.88562015123],[29.660043667,39104.58494807801],[29.733592542,39101.73162383739],[29.773337875,39095.14420959577],[29.81465,39092.41052328626],[29.864739125,39087.62535737103],[29.881425833,39087.62166100661],[29.912129042,39086.00412306918],[29.946921292,39085.02047631738],[30.732672125,39046.50450432891],[30.760878792,39043.79308407594],[30.78178025,39043.742668456434],[30.798508125,39043.74266845458],[30.814479958,39043.742668454615],[31.581035542,38980.174158632],[31.620692208,38977.868238600124],[32.456625417,38945.12937064088],[32.478800625,38944.86020793793],[33.220455375,38893.43595481477],[33.237646583,38893.43595491539],[33.256217708,38893.35380270899],[34.091900792,38860.91642167874],[34.852773,38809.45178306241],[35.639320625,38786.241497406765],[35.657842667,38786.234413852835],[36.4850995,38773.64639794864],[36.500219625,38773.6463979488],[37.163167917,38772.20396581956],[38.036259375,38759.21912036965],[38.738807167,38750.66607508128],[39.411973375,38745.866286315795],[40.092184708,38742.77747590361],[40.814756583,38742.02354011479],[41.568044042,38740.70248084611],[42.256251458,38740.624360928006],[42.948648542,38740.62294994383]]}
{"avg_reduced_arcs":15717.0,"bks":19744,"columns":3249,"exact_calls":14,"exact_log":[[246,-106.96520683630746,200,4.651241625],[268,-51.31496069578219,200,2.217789416],[288,-45.05290514413866,200,5.305653208],[303,-53.01398148629633,200,7.452380625],[308,-35.97982713402121,200,3.93458375],[312,-19.560111805920712,171,3.028478125],[324,-50.99999999999966,200,2.8759215],[326,-22.762305447316976,200,2.8220069580000002],[331,-14.000000000005173,119,2.275052375],[337,-15.910142027446454,82,1.067407666],[338,-14.000000000000512,35,1.779783375],[340,-3.709535862973837,14,0.6878155],[342,-1.0000000001543867,4,1.631946167],[343,-3.149125404888764e-11,0,0.977036583]],"full_arcs":15717,"heur_calls":343,"instance":"XTW-n148","iterations":343,"labels_exact":1668889,"labels_heur":4615011,"lp_bound":16512.759774367514,"misprices":14,"miss_count":0,"misses":[],"n":147,"ng_avg_size":8.0,"ng_wasted":0.1924198250728863,"purges":22,"status":"optimal","strategy":"full+ng8","t_exact":40.70709533099999,"t_heur":4.760114132999999,"t_lp":6.905710831999995,"t_reduce":0.003982034,"t_total":52.465789583,"trace":[[0.001751166,124340.0],[0.012683916,102754.0],[0.022117708,65110.0],[0.033350083,51151.5],[0.046337541,42942.0],[0.058903291,39943.62499999989],[0.07030725,36741.08333333333],[0.087022333,36734.303921568615],[0.100447958,32676.41666666667],[0.117177208,31284.711538462016],[0.130617416,30942.13647058824],[0.145407625,30484.250000000557],[0.159882208,29923.546805349095],[0.189839166,29184.49999999995],[0.212799958,28350.411967368906],[0.23215075,27401.075737847663],[0.24829725,27049.371052632447],[0.2653485,26025.0236095268],[0.301881916,25182.128190550902],[0.331838208,24850.457158004378],[0.372153541,24542.175835475548],[0.411337375,24047.89255172367],[0.438277,23771.683902493613],[0.46590475,23202.80817611956],[0.496194625,23007.896273983657],[0.531294666,22769.39171297793],[0.552629166,22721.01477677382],[0.58394275,22580.82942525921],[0.621372,22444.083711927495],[0.660456916,22360.61162458216],[0.700901833,22243.551400078974],[0.738962291,22152.466259066554],[0.780324666,22087.617301705],[0.80818025,21860.678230998845],[0.839779125,21753.764857954036],[0.872382958,21511.312928541367],[0.901654041,21463.919420797105],[0.942814,21308.108051530635],[0.977916958,21187.858282179695],[1.011170291,21148.81649910838],[1.050808291,21104.674040545266],[1.090353666,21027.417972980104],[1.137385291,20927.93895261183],[1.188630833,20715.342131262583],[1.220449291,20685.949781933065],[1.259109458,20592.42394625536],[1.286586625,20558.70308347652],[1.32419825,20379.689750296347],[1.361390708,20345.678829937202],[1.393999833,20315.26757813121],[1.433935625,20272.436185629867],[1.472784375,20227.44007963047],[1.520759416,20136.762013852316],[1.572245833,19975.977443388314],[1.622884,19896.636438950783],[1.6550242499999999,19811.446699864024],[1.691631208,19774.02473862564],[1.713711583,19758.280807169464],[1.762872583,19668.030964419406],[1.806631958,19618.1590158817],[1.835927666,19607.497195564592],[1.872400083,19571.1663286857],[1.9040429159999999,19549.89810667831],[1.952001541,19489.447926163146],[2.007303125,19383.50271670706],[2.087929416,19300.088830255274],[2.128272916,19251.395388377674],[2.163122875,19199.99357886339],[2.196173833,19115.622981838704],[2.230833041,19069.75282616518],[2.2713075,19003.88461455158],[2.314104125,18989.477696467875],[2.385080333,18894.470918248895],[2.4218205409999998,18867.897258223988],[2.489947375,18722.94206273025],[2.536160291,18674.117863225623],[2.5882224579999997,18637.00137649075],[2.629015208,18582.302161760377],[2.672344875,18537.23813022214],[2.70904925,18503.180060679984],[2.7451543750000003,18487.042928771745],[2.798216,18474.67028437402],[2.844080041,18451.27229804193],[2.8821519159999998,18437.97587326114],[2.9182045,18424.722218663694],[2.96884225,18396.32712678467],[3.035476166,18329.782807968295],[3.090140916,18306.94931215156],[3.132247458,18301.08724421647],[3.16287125,18278.244223458576],[3.199473166,18266.988046167677],[3.251139375,18184.99355263514],[3.285555333,18164.80614313371],[3.330889833,18144.392181128365],[3.388073041,18110.85178984485],[3.438597666,18099.117380363157],[3.515949833,18042.41814819869],[3.562482541,18032.565490654168],[3.621287791,18015.708695262354],[3.684868,17997.387250052743],[3.724281,17967.002442207508],[3.754843583,17955.193847416147],[3.799189208,17943.339772136977],[3.8501726659999997,17916.585325353728],[3.8980569579999997,17876.58434077429],[3.942497958,17846.11352378372],[4.0024665,17798.406852045373],[4.048981708,17785.34283473676],[4.149327291,17671.87996671804],[4.228641583,17636.003517842506],[4.308949416,17603.98593723622],[4.365152166,17587.3315812501],[4.410979125,17543.72989937565],[4.457914333,17527.33563258813],[4.497624458,17514.53964500752],[4.563830625,17466.73705761728],[4.619843708,17440.98288208483],[4.6881885,17403.473911377885],[4.746793708,17374.44138533425],[4.797045625,17361.081902602193],[4.860619625,17333.11747244216],[4.903451416,17314.243085339473],[4.945470833,17306.769800737446],[4.991551625,17291.544515748003],[5.041442541,17275.268699003856],[5.09018,17261.142055076463],[5.14445125,17246.63394834614],[5.185845291,17241.362173422025],[5.240282,17204.58010512178],[5.291006833,17187.776541922303],[5.349549708,17164.633351245815],[5.414549875,17144.791959943286],[5.4544185,17141.572774196044],[5.488492791,17128.30730279433],[5.525443541,17121.33584841869],[5.557539666,17120.814681778058],[5.6008365,17105.86161461485],[5.634330541,17104.164249953963],[5.679713458,17093.197564858638],[5.757951166,17051.12849223849],[5.802046958,17047.652690650648],[5.8644195,17026.273959445753],[5.917038333,17015.103974211226],[5.95968075,17006.49758807809],[5.996716458,16983.773817865866],[6.034478416,16972.0694049349],[6.073067666,16962.799763810097],[6.102963083,16961.611238584548],[6.146687958,16955.055802070023],[6.224710708,16940.545211682285],[6.27093625,16928.12758473866],[6.357672,16902.563981355455],[6.416868833,16887.95384545607],[6.487957541,16876.56067392727],[6.5397739999999995,16867.259098182847],[6.565382541,16867.130366421632],[6.611339666,16861.09411057902],[6.666660166,16835.13066177225],[6.724684208,16825.46655567354],[6.785032625,16796.35534913738],[6.8382635,16788.432522438652],[6.895609125,16777.389313914104],[6.957163541,16763.523854505474],[7.012873541,16751.121132036973],[7.076404458,16735.443025616645],[7.131626625,16718.301705475493],[7.149712375,16718.30170547515],[7.170604666,16718.301705481368],[7.195583916,16718.30170547365],[7.238083375,16709.04787932713],[7.279698791,16699.6485727168],[7.311183458,16696.128931515752],[7.358522791,16683.076918304647],[7.397878666,16682.03406553365],[7.444365333,16682.034065533626],[7.494869125,16673.80720349165],[7.539197958,16664.80562516029],[7.558472916,16664.805625163393],[7.578516125,16664.799345959676],[7.614882125,16663.635801863922],[7.635969166,16663.635801804205],[7.682615375,16655.73682118014],[7.715643666,16655.216654360192],[7.765339666,16638.351421862542],[7.81559425,16632.452050893153],[7.874222583,16626.83445844019],[7.929340166,16622.802072647468],[7.971059875,16620.81823564314],[7.987347,16620.8182356412],[8.011278125,16620.818235641116],[8.04316625,16619.842938375907],[8.085430583,16616.099010385766],[8.119005333,16613.376631844938],[8.163319375,16605.60203167669],[8.203493208,16603.356455954854],[8.239192083,16600.91861255728],[8.260183541,16600.888237984822],[8.297718083,16598.50963497052],[8.329221875,16597.88688303919],[8.3708585,16597.107926993052],[8.407066875,16595.759140784336],[8.445875416,16595.245418164548],[8.462595166,16595.24541816454],[8.478770541,16595.24541816442],[8.5004085,16595.24541816463],[8.518175208,16595.24541816453],[8.53774725,16595.24541816452],[8.569098875,16594.912123966453],[8.598212166,16594.705846701767],[8.63241375,16594.46301209158],[8.665963375,16593.322002526125],[8.692310291,16593.021869995966],[8.711285541,16593.02144810993],[8.738423000000001,16592.657031309984],[8.76752075,16592.00551302991],[8.796403708,16591.779920203284],[8.824001083,16591.60953278028],[8.856949333,16591.44392983814],[8.881707291,16591.303665623956],[8.901050458,16591.301288722687],[8.925480166,16591.299594625223],[8.9682505,16591.28719980113],[8.992281125,16591.283161076637],[9.0121055,16591.283161076582],[9.031175291,16591.28316107664],[9.060846916,16590.709205150455],[9.100003083,16582.20987393533],[9.122475,16581.80096355447],[9.146904041,16581.577079993902],[9.17414975,16581.36985206302],[9.200362875,16581.027326995805],[9.221197083,16580.828164883573],[9.243075916,16580.47565410181],[9.267161875,16580.01321847013],[9.292666708,16579.71108423124],[9.322594625,16577.506436289794],[9.356636166,16576.35053358061],[9.385908041,16575.717354170043],[9.409388166,16575.6872893624],[9.42887925,16575.68728936242],[9.447287333,16575.68728936246],[9.469737833,16575.644356007975],[9.492101958,16575.620204330335],[9.514339833,16575.200624716443],[9.5357935,16575.185435272648],[9.556744208,16575.18543527272],[14.264495958,16562.373868077535],[14.314723041,16559.3605067314],[14.339521333,16559.17364841667],[14.383786416,16557.369876535322],[14.427875208,16557.052605496843],[14.445151291,16557.052605496898],[14.4646895,16557.0526054969],[14.486021625,16557.052605497054],[14.503319,16557.052605496872],[14.529466708,16557.03576270939],[14.553207166,16556.63200059373],[14.582419958,16556.033049622307],[14.607823416,16554.214488277554],[14.631815541,16554.101289098173],[14.655037541,16553.27775979058],[14.676085,16553.190394247726],[14.696249666,16552.98822503793],[14.716164666,16552.98815416817],[14.738089875,16552.389013687396],[14.756544125,16552.227346609685],[14.776797166,16552.201529897175],[14.796041875,16552.198082100593],[17.057405166,16542.423165396016],[17.075703375,16542.160434969104],[17.103848958,16539.898677612004],[17.12911275,16538.787430446468],[17.152822458,16538.596849075275],[17.1741625,16538.579790190677],[17.191578458,16538.57924843899],[17.2131485,16538.501294273927],[17.234780625,16538.06691054536],[17.254503625,16538.026286153843],[17.27190675,16538.017695821967],[17.288803583,16538.016280946707],[17.307831083,16538.016280946802],[17.333672875,16537.42810135111],[17.357484166,16537.3058502428],[17.377772041,16537.22020959265],[17.39721275,16537.134944519792],[17.42038875,16537.134944519803],[17.444977208,16537.114536120705],[17.463369958,16537.11052069874],[22.813846791,16530.45785639315],[22.833555333,16530.457856392084],[22.851738041,16530.457856392168],[22.870282916,16530.45785639209],[22.889316125,16530.457856392062],[22.915304375,16530.457856392084],[22.933672958,16530.457856392088],[22.957455333,16530.113865708307],[22.982493958,16529.711287397655],[23.001949416,16529.71128739729],[23.018022166,16529.7112873977],[23.035081666,16529.711287397702],[23.052083166,16529.711287397688],[23.068184791,16529.711287397717],[23.08416725,16529.711287397706],[30.5673755,16528.05799631166],[30.584394375,16528.05799631176],[30.602870541,16528.057996311756],[30.626691708,16528.057996311763],[30.645959833,16528.057996311738],[34.626510625,16525.10133933534],[34.644132375,16524.92884252591],[34.660847833,16524.852258545274],[34.681792083,16524.835948605596],[37.748026791,16521.914826943394],[37.763360625,16521.91482694312],[37.780412541,16521.914826943354],[37.796613166,16521.914826943306],[37.8205095,16521.91482694336],[37.851851708,16521.91482694335],[37.869975333,16521.914826943434],[37.891143791,16521.91482694336],[37.912465583,16521.914612541215],[37.932334875,16521.914537412482],[37.950090541,16521.914537412526],[37.967808,16521.914537412416],[40.861019708,16521.914537412405],[40.87953,16521.91453741247],[43.73506025,16519.276771974597],[43.751956375,16519.27677197462],[43.768610916,16519.276771974768],[43.78389075,16519.276771974757],[43.800452875,16519.27677197477],[46.109048375,16514.849751085952],[46.125962666,16514.849751085945],[46.142523875,16514.84975108594],[46.158552333,16514.849751085952],[46.17557325,16514.84975108601],[46.191148125,16514.849751085945],[47.278609625,16514.295679717525],[49.086847916,16512.828765008155],[49.102977208,16512.82876500889],[49.80882125,16512.77985344946],[49.826626833,16512.779853449447],[51.4768,16512.759774367514]]}
{"avg_reduced_arcs":5490.0,"bks":81129,"columns":3019,"exact_calls":4,"exact_log":[[21,-105.50000000000023,83,0.001732209],[23,-27.928571428571445,17,0.001598708],[24,-3.000000000000341,1,0.001580375],[25,-2.2737367544323206e-13,0,0.001495791]],"full_arcs":5490,"heur_calls":25,"instance":"XTW-n125","iterations":25,"labels_exact":11777,"labels_heur":65038,"lp_bound":81011.0,"misprices":4,"miss_count":0,"misses":[],"n":124,"ng_avg_size":6.387096774193548,"ng_wasted":0.0,"purges":0,"status":"optimal","strategy":"full+ng_v08","t_exact":0.006407041,"t_heur":0.018773540000000002,"t_lp":0.039055792000000006,"t_reduce":0.00011262500000000001,"t_total":0.068329416,"trace":[[0.001650333,211708.0],[0.003060666,166371.0],[0.004801916,130220.0],[0.006367833,112111.25],[0.009511,89504.0],[0.01232475,88211.12499999994],[0.014786416,86980.33333333331],[0.01696,86705.08333333331],[0.020140041,85712.74999999994],[0.024411666,83758.9111111111],[0.028679541,82583.88546255509],[0.033617208,81844.33333333331],[0.038215208,81316.0],[0.041344708,81122.46153846153],[0.043693791,81065.26923076923],[0.045661083,81053.6],[0.047450666,81052.14999999998],[0.049252,81049.00000000001],[0.051016958,81046.6],[0.052337916,81046.40000000001],[0.053830875,81045.74999999999],[0.057507333,81020.89473684208],[0.05940375,81020.5714285714],[0.063038708,81011.00000000001],[0.066172208,81011.0]]}
{"avg_reduced_arcs":9689.0,"bks":14623,"columns":3189,"exact_calls":12,"exact_log":[[66,-74.57020188447044,200,0.139972958],[75,-39.18539967695193,165,0.140099583],[80,-33.66317460810487,111,0.149010292],[82,-17.33333333332621,42,0.112255542],[86,-24.474246575340885,21,0.110507959],[90,-10.666666666684591,11,0.148586167],[92,-7.84313725490361,17,0.104541542],[126,-17.833333333334508,43,0.075481375],[128,-14.000000000000398,11,0.084460833],[129,-1.316666666668624,1,0.072053542],[130,-0.6333333333373048,1,0.075000458],[137,-3.68913788406644e-11,0,0.069934417]],"full_arcs":9689,"heur_calls":137,"instance":"XTW-n115","iterations":137,"labels_exact":346092,"labels_heur":926612,"lp_bound":13747.166666666704,"misprices":12,"miss_count":0,"misses":[],"n":114,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":1.2819039180000003,"t_heur":0.7502186240000001,"t_lp":0.9512352969999998,"t_reduce":0.0009919599999999998,"t_total":3.006716791,"trace":[[0.001758583,83778.0],[0.006931791,65854.5],[0.012569791,33243.26666666667],[0.017047458,25987.0],[0.022522791,22873.999999999996],[0.02936275,21930.499999999967],[0.036909833,20585.125],[0.042205083,19123.384848484853],[0.050401291,18869.12871027055],[0.057915541,18760.819538180884],[0.070225333,18295.099538196922],[0.085672791,17847.497593040425],[0.096035333,17688.055999186978],[0.109525166,17320.047244676774],[0.129479375,16973.3570442473],[0.147780666,16792.116061975274],[0.171655416,16554.805428974618],[0.191392333,16242.149241373905],[0.207459833,16095.527289150023],[0.22759575,16038.882341195536],[0.247711208,15906.603620702059],[0.269095583,15845.197802994786],[0.29788575,15651.93236763964],[0.32386875,15477.738325483655],[0.352051166,15380.145233017405],[0.370089458,15300.973596107711],[0.387803125,15205.042903077372],[0.409554625,15058.507226333071],[0.440771916,14883.868701322133],[0.461133166,14846.006138462193],[0.488392833,14755.02266481521],[0.523595208,14644.933686041357],[0.550398375,14513.647226519075],[0.573781958,14423.672549929259],[0.590175958,14367.120501344847],[0.6140835,14321.683123469813],[0.635964833,14244.184759916381],[0.657577166,14207.437467915379],[0.679212041,14148.06444960562],[0.704327416,14050.235792805315],[0.728985541,14029.869278723692],[0.747579583,14007.038202499753],[0.768886958,13962.027010761672],[0.782591791,13951.087675913272],[0.797601541,13940.574539564333],[0.815319791,13909.333566585234],[0.832863958,13886.98267340873],[0.847371208,13878.474320975663],[0.865400083,13874.342267946693],[0.892814708,13829.357835753246],[0.913438791,13826.615751753114],[0.921097,13826.615751753117],[0.936599208,13817.721866208181],[0.946552291,13813.787435949995],[0.95583475,13812.689047449165],[0.968222458,13808.668592951308],[0.979658375,13807.73620950611],[0.990788833,13806.078652002261],[1.002935,13805.594524602306],[1.013786041,13804.153822055398],[1.022782583,13803.716339653465],[1.032274541,13803.68486952861],[1.040429666,13803.68486952865],[1.049727333,13803.573573293213],[1.057380833,13803.561128509167],[1.065376583,13803.468160437771],[1.2212055,13785.145839164103],[1.230509541,13785.145839164086],[1.241286166,13785.145839164114],[1.248507958,13785.145839164103],[1.258596958,13781.30486685034],[1.267130458,13779.736008771932],[1.276415625,13779.556883513087],[1.284845708,13779.503309301524],[1.292231125,13779.503309301499],[1.448974041,13769.255097417312],[1.458672333,13767.953715501932],[1.46810275,13767.924580557321],[1.4759447909999999,13767.924580557325],[1.484052833,13767.924580557328],[1.65327825,13752.19551282063],[1.660609375,13752.195512820525],[1.787255208,13751.457142857147],[1.797010333,13751.457142857143],[1.808391291,13749.186301369866],[1.816275791,13749.18630136986],[1.936405833,13748.388888888889],[1.94593175,13748.388888888889],[1.955039541,13748.388888888878],[1.963851083,13748.38888888889],[2.122059083,13748.388888888898],[2.129783541,13748.388888888889],[2.251004791,13747.166666666684],[2.257247125,13747.166666666666],[2.2636417079999998,13747.166666666666],[2.27090775,13747.166666666639],[2.279648125,13747.166666666666],[2.287321333,13747.166666666692],[2.295071458,13747.166666666668],[2.302320541,13747.16666666667],[2.310115875,13747.166666666672],[2.318031666,13747.166666666677],[2.332563458,13747.166666666668],[2.33847,13747.166666666675],[2.344564416,13747.166666666659],[2.351851708,13747.166666666626],[2.361545375,13747.166666666673],[2.36874075,13747.16666666665],[2.376055833,13747.16666666667],[2.3857739159999998,13747.166666666666],[2.396127125,13747.166666666666],[2.41372775,13747.166666666668],[2.420980666,13747.166666666666],[2.428401083,13747.166666666679],[2.4369265,13747.166666666668],[2.443647,13747.16666666667],[2.4523634579999998,13747.16666666667],[2.463561875,13747.166666666655],[2.473678458,13747.166666666037],[2.484313541,13747.16666666667],[2.4935224160000002,13747.166666666686],[2.502114791,13747.16666666667],[2.511207916,13747.166666666668],[2.518654583,13747.166666666693],[2.525650083,13747.166666666664],[2.5326092080000002,13747.16666666667],[2.6159912910000003,13747.166666666642],[2.624564208,13747.16666666667],[2.718682375,13747.1666666667],[2.798744083,13747.166666666679],[2.882168208,13747.166666666642],[2.889511583,13747.166666666662],[2.8979174580000002,13747.166666666666],[2.905274375,13747.166666666668],[2.912110708,13747.166666666666],[2.92071175,13747.166666666697],[2.930806916,13747.166666666704]]}
{"avg_reduced_arcs":16250.0,"bks":27220,"columns":4560,"exact_calls":14,"exact_log":[[104,-290.9839704826866,200,0.10098775],[112,-100.56127224624504,200,0.121221292],[121,-143.80799703602787,200,0.155029],[128,-77.37451823820811,200,0.15140175],[133,-48.508645631421246,200,0.122878459],[138,-36.997810822919746,159,0.113294],[141,-25.45625980939667,113,0.137943208],[142,-16.227457402039533,44,0.116447166],[143,-6.842029469131319,21,0.115487166],[145,-4.60470774870106,7,0.116599792],[146,-1.7853640639083324,3,0.123734458],[147,-0.3086305957801869,1,0.132223042],[148,-0.22549882212706507,2,0.125362333],[149,-5.314859663485549e-12,0,0.115330375]],"full_arcs":16250,"heur_calls":149,"instance":"XTW-n157","iterations":149,"labels_exact":402370,"labels_heur":1407154,"lp_bound":26880.289235153505,"misprices":14,"miss_count":0,"misses":[],"n":156,"ng_avg_size":7.980769230769231,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":1.747938043,"t_heur":1.2494931669999998,"t_lp":1.695404287,"t_reduce":0.001442249,"t_total":4.722011209,"trace":[[0.001545,161956.0],[0.00702225,134109.0],[0.013653792,113330.5],[0.019078,96556.0],[0.02401125,82446.49999999999],[0.031825459,71428.96666666667],[0.041206709,64462.31047619056],[0.053014417,54507.837884698456],[0.063961167,45340.471830985916],[0.072821375,40719.56659308325],[0.08388775,39666.1528525296],[0.093268042,39570.17253560297],[0.105785709,38419.23151964827],[0.120275709,36416.85841975975],[0.142066667,35496.93456631212],[0.157923667,34532.09510061242],[0.171741959,34363.128676470566],[0.182253167,34049.0592519131],[0.195774375,33962.980624046664],[0.217623875,33387.793291907634],[0.233195917,33255.37696649563],[0.264105334,32867.39442825538],[0.277274459,32827.05248490786],[0.300308792,32544.05864578325],[0.318229375,32440.291417027816],[0.339564125,32218.556666199296],[0.351383459,32119.509234723828],[0.367785125,31962.593240789192],[0.396782834,31679.695241022528],[0.427657667,31499.637400401112],[0.462435167,31236.62631156149],[0.487531542,31167.51924024327],[0.51413225,31040.965178496866],[0.541938209,30832.16549147246],[0.564663334,30624.281084423455],[0.584717917,30291.476424207816],[0.601867042,30164.056910481417],[0.622505375,30000.267703307898],[0.640298209,29887.402516162227],[0.673400584,29733.07512424726],[0.700126709,29582.22358817483],[0.719736209,29520.53148070611],[0.753012709,29313.931955224456],[0.787113084,29163.090832174028],[0.815553625,29050.185412315812],[0.839794917,29029.505080520303],[0.848873667,29029.505080520306],[0.870075917,28942.655366449013],[0.896024834,28853.985328098417],[0.920335959,28809.117445015876],[0.948594709,28719.360104141808],[0.97630625,28687.633055609997],[1.003072625,28581.26589648241],[1.028219417,28544.87166903734],[1.066337125,28481.542749124434],[1.096607459,28419.210040155023],[1.124876959,28389.593427038828],[1.142288209,28389.59342703889],[1.156778,28371.08620965309],[1.1775605,28323.81144536746],[1.211717292,28188.79954374998],[1.230831625,28159.862749956053],[1.264348875,28124.93818162893],[1.283876834,28090.51461933239],[1.322957667,28032.238060488155],[1.355146625,27929.59566584866],[1.374286167,27915.03946234672],[1.407018875,27857.248203593786],[1.417067959,27857.248203593816],[1.454355959,27763.904407128935],[1.480575625,27744.853267753584],[1.513913042,27685.426321997755],[1.541681042,27629.344270020953],[1.5821666250000002,27536.008905496023],[1.609769917,27518.375989877008],[1.646427084,27465.46648809389],[1.6795035839999999,27418.06730086151],[1.714172209,27393.445951977883],[1.748188459,27386.382770797984],[1.760738125,27386.382770797958],[1.7732944590000002,27385.117418055444],[1.8025525,27367.485347425347],[1.830641667,27346.600412645636],[1.8598626249999999,27331.77487391119],[1.886197042,27305.707708759834],[1.907073917,27297.238338668903],[1.944806375,27270.367741119393],[1.984579584,27240.89931270573],[2.016631334,27224.297640072262],[2.061248042,27207.970679625174],[2.073067209,27207.970679625156],[2.086418917,27207.970679625156],[2.1117485,27197.93978820304],[2.131645042,27186.48113378571],[2.1526065,27173.10335530194],[2.175024792,27163.08435246851],[2.198768459,27153.05932981195],[2.2133865,27151.581145291155],[2.22819675,27150.842462835444],[2.242482084,27150.692778630844],[2.2592095,27150.425288549188],[2.272212625,27149.80181220566],[2.284687584,27149.77665472618],[2.29557525,27149.776290168495],[2.413730042,27111.27994210606],[2.429091042,27099.49261938792],[2.446725167,27076.75206411335],[2.461314917,27076.15006327639],[2.478909084,27068.48920565957],[2.499694084,27061.41351576474],[2.514848667,27061.324759913517],[2.527492917,27061.251441090688],[2.679131875,27017.097120841143],[2.6889454170000002,27017.09712084114],[2.69897475,27017.09712084115],[2.708698459,27017.097120841147],[2.722432875,27012.447169422845],[2.735398,27010.852543949473],[2.75048775,27008.38057104054],[2.761503209,27008.339817018656],[2.772149084,27008.255414455853],[2.943246084,26988.741830073755],[2.958296959,26986.710931497015],[2.975187084,26976.569938947574],[2.988280709,26976.11241863978],[3.000672084,26975.209717839556],[3.012464667,26974.766269521242],[3.022789709,26974.14236384908],[3.195284292,26958.79022783709],[3.208541709,26958.280967163133],[3.220996584,26958.243388929386],[3.233638417,26957.69825762306],[3.244082917,26957.689807179635],[3.4034025,26918.080886015563],[3.418384209,26914.18815624552],[3.436299875,26913.707676249556],[3.447121,26913.231053541476],[3.4588351250000002,26913.23105354149],[3.595500459,26898.68444993015],[3.608416959,26896.511082568766],[3.619235292,26896.511082568784],[3.776447417,26887.04833531705],[3.910876375,26882.811226290647],[4.040621334,26880.645635792604],[4.051698584,26880.6456357926],[4.180705292,26880.359581068016],[4.315395959,26880.29614711036],[4.458806584,26880.291574660117],[4.59732375,26880.289235153505]]}
{"avg_reduced_arcs":18988.0,"bks":21213,"columns":4580,"exact_calls":13,"exact_log":[[128,-164.82079402957368,200,0.383594083],[159,-86.32345159445168,200,0.374638625],[169,-33.247950548066115,200,0.329492083],[189,-22.415407555718275,200,0.326234708],[191,-14.840299245679944,195,0.253675333],[195,-16.102543718155687,200,0.309186375],[199,-6.379870036560817,160,0.394310833],[201,-6.4564410517523925,50,0.2982075],[203,-2.423247769881101,26,0.325940459],[205,-1.0884398237034247,5,0.366810166],[206,-0.4405188661817476,9,0.326923083],[207,-0.1691700966167673,1,0.346658834],[208,-3.313971319585107e-11,0,0.35739575]],"full_arcs":18988,"heur_calls":208,"instance":"XTW-n162","iterations":208,"labels_exact":614397,"labels_heur":2507572,"lp_bound":19234.23440480135,"misprices":13,"miss_count":0,"misses":[],"n":161,"ng_avg_size":7.9937888198757765,"ng_wasted":0.0,"purges":10,"status":"optimal","strategy":"full+ng_v08","t_exact":4.3930659169999995,"t_heur":2.954178161,"t_lp":4.231590169,"t_reduce":0.002819214,"t_total":11.622521708,"trace":[[0.001048458,121538.0],[0.009860958,109563.00000000001],[0.023853,97262.0],[0.034919916,87734.0],[0.043178333,75492.0],[0.054443333,62404.75],[0.066508208,55773.18181818182],[0.080107083,47075.59259259261],[0.094056458,41055.041666666664],[0.115059125,38890.85146390711],[0.135534041,36901.781081081084],[0.159427916,34818.42123287659],[0.178286208,33758.59826064128],[0.2067175,32922.81761177754],[0.241827708,31716.418601697886],[0.270766125,29928.53012848836],[0.309537375,28544.232144068308],[0.34407,28146.447639249218],[0.376412458,27857.317565308338],[0.420253125,26916.244890047892],[0.46154425,26726.16632627358],[0.48872,26576.52511540299],[0.525029541,26444.895036445647],[0.555641041,26089.774399826365],[0.5880765,25889.865432683295],[0.631260041,25665.44889155549],[0.672711083,25428.49989500246],[0.704403416,25353.279593665993],[0.749852166,24873.43868422852],[0.789535125,24720.10284843703],[0.847474916,24384.888769759487],[0.878239083,24353.061560004433],[0.939942458,24084.20763402513],[0.963432583,24080.820376886997],[1.000964208,24038.537503544405],[1.071298333,23931.6225706505],[1.115966708,23826.616688010876],[1.164222208,23632.442206580075],[1.213058,23302.696679425728],[1.2661155,23128.562861148795],[1.3098466659999999,23060.071234490635],[1.367139666,22970.820832596273],[1.425684708,22872.624659950132],[1.485453875,22795.806630273164],[1.553338458,22640.948155743918],[1.626665708,22500.65811771024],[1.68494425,22396.073264398467],[1.75149875,22321.000253596594],[1.807200208,22192.610329315088],[1.854479625,22127.185689170172],[1.884284166,22119.132498928742],[1.935722208,22073.286156526487],[1.992459791,22014.36299400327],[2.052734791,21928.018726664333],[2.120951583,21728.15271891886],[2.179200125,21601.73510882116],[2.2468805,21557.46886434582],[2.315067791,21513.283529574954],[2.388578708,21426.820387698946],[2.471373583,21315.554515194854],[2.518049,21253.897942079984],[2.55565675,21224.861271135713],[2.6042641250000003,21157.29396492146],[2.665759416,21047.094945943572],[2.7243075,20963.932723317543],[2.768430875,20947.56186542303],[2.822614708,20878.627247018263],[2.8993902499999997,20770.33019702927],[2.939022583,20756.58270501911],[3.004180291,20694.32079695336],[3.081036708,20626.413542855185],[3.141886541,20600.353176757566],[3.188069541,20540.311507780294],[3.230675375,20488.931273636143],[3.266101833,20446.36498006627],[3.323683458,20387.94898725791],[3.367335625,20361.547954000962],[3.420612833,20339.305823891325],[3.479172875,20233.998609279097],[3.534472916,20172.88889936131],[3.573351708,20157.013102269146],[3.637993,20109.466495357614],[3.702967375,20075.79556147917],[3.781566625,19999.140230489855],[3.829088166,19963.057676365483],[3.872751875,19933.24222024878],[3.921103083,19876.9475340941],[3.97844925,19829.10373751401],[4.023320291,19799.761271113766],[4.078875583,19768.47278664753],[4.129282666,19738.799789254837],[4.170269625,19725.499429155974],[4.235800916,19669.86837829025],[4.277167791,19644.34030172944],[4.335592833,19606.280340602516],[4.400102583,19569.98344384252],[4.442227291,19525.026743244776],[4.457559208,19525.02674324479],[4.493330125,19489.749823351143],[4.530863708,19482.327704881347],[4.572970166,19460.903115177032],[4.623561458,19447.063857300735],[4.663880833,19431.636302068924],[4.710620958,19424.72062172714],[4.740367666,19417.158056830776],[4.784295,19406.703405658922],[4.81656125,19403.50854490229],[4.857668541,19395.59978050543],[4.896823625,19385.926016981834],[4.917683458,19385.800875259047],[4.944579375,19380.273963289525],[4.9731376659999995,19375.87265910074],[5.000056291,19371.238738553726],[5.026113958,19368.25727171016],[5.049739125,19367.443315217024],[5.0811425,19350.34819726806],[5.109442666,19348.449952541203],[5.134542041,19345.467764488283],[5.154174291,19344.721301623973],[5.179756708,19343.423985890848],[5.205162291,19341.890146366793],[5.223920416,19341.32527698723],[5.241814333,19340.903421227176],[5.262657458,19340.73531640239],[5.282456333,19340.732013957888],[5.306183458,19340.697416647],[5.3250139579999995,19340.674183149502],[5.344401458,19340.663989264172],[5.771492,19324.113181395252],[5.814730083,19317.38132673994],[5.846077,19315.754740451393],[5.870134,19312.303988830157],[5.906665708,19311.55831360948],[5.923929375,19311.558313609472],[5.941092666,19311.55831360949],[5.960405416,19311.2428179246],[5.980747208,19309.638931367703],[6.002996958,19307.242793296336],[6.024830791,19304.980753015487],[6.044448958,19304.172094709465],[6.070206583,19300.763423801207],[6.092374166,19300.461032136132],[6.115138541,19297.416987122044],[6.13816875,19297.126720910037],[6.155858625,19297.12672091052],[6.184818125,19296.474645782062],[6.20780575,19294.90270669789],[6.226971125,19294.37394265565],[6.24715925,19293.650305690615],[6.263133958,19293.639816588802],[6.2801085,19293.576402598097],[6.296825833,19293.428473193726],[6.313191833,19293.295300286685],[6.332056833,19292.995814700156],[6.34773925,19292.59389050616],[6.366836375,19292.309947468955],[6.4058285,19292.22471370205],[6.423502958,19292.127165191043],[6.439475,19292.11686600254],[6.855164083,19279.91713000651],[6.881478041,19279.378187421193],[6.92481775,19274.084208749024],[6.950528041,19272.59603600975],[6.9716535,19270.8587328986],[6.995283041,19268.865746996442],[7.018392166,19268.851658853142],[7.038992125,19268.63387496078],[7.061732041,19267.856101311238],[7.077990833,19267.856101311274],[7.449797,19257.912363206236],[7.4876965,19257.83732135926],[7.50974775,19257.83732135926],[7.527651333,19257.837321359253],[7.556819541,19257.805349580653],[7.574374916,19257.805349580405],[7.6023475000000005,19257.58302702388],[7.624149916,19257.525116777033],[7.644862958,19256.998031484323],[7.668273333,19256.950957162157],[7.688035333,19256.950957162266],[7.70848275,19256.947554377457],[7.729202416,19256.87267535785],[7.757446,19256.436277153956],[7.791488208,19256.319994015033],[7.811906833,19256.1082676731],[7.834482125,19252.91890209001],[7.855521916,19252.339149691998],[7.872551708,19252.3350009181],[7.889688375,19252.335000918083],[8.251917375,19239.981328057453],[8.270516833,19239.98132805738],[8.556820375000001,19238.972601770776],[8.5760165,19238.94723628308],[8.593773208,19238.938169273064],[8.611834166,19238.91204010181],[8.944112291,19238.016945797637],[8.960556625,19238.01694579764],[8.98012325,19237.999383645678],[8.997567833,19237.99938364571],[9.421017625,19235.591362457177],[9.439884333,19235.53901852469],[9.768458208,19234.44178529535],[9.79046125,19234.441785295356],[10.138452833,19234.25480799515],[10.157022166,19234.254807993315],[10.543383,19234.24780451363],[10.888300125,19234.23440480137],[11.252580333,19234.23440480135]]}
{"avg_reduced_arcs":7858.0,"bks":14427,"columns":2909,"exact_calls":13,"exact_log":[[66,-419.4208222428648,200,1.002657125],[70,-346.71685767951305,200,1.43571325],[76,-212.55378033094087,200,1.366459375],[78,-122.11805448055571,200,1.249857417],[84,-116.18428899286243,200,1.5449415],[86,-120.69598806448948,200,1.03753425],[90,-81.84864497021852,200,1.037484875],[94,-67.24295635596366,169,0.903082083],[96,-35.6927281846946,32,1.211510917],[97,-17.124513850264634,15,1.188812875],[98,-8.640349238671888,10,1.1152194579999999],[99,-4.441075675375998,7,1.118405917],[100,-4.274625098332763e-11,0,1.15636525]],"full_arcs":7858,"heur_calls":100,"instance":"XTW-n101","iterations":100,"labels_exact":1402958,"labels_heur":696952,"lp_bound":14138.995886871984,"misprices":13,"miss_count":0,"misses":[],"n":100,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":7,"status":"optimal","strategy":"full+ng_v08","t_exact":15.368043041,"t_heur":0.44556104400000013,"t_lp":0.6539339540000001,"t_reduce":0.0005555440000000002,"t_total":16.485775917,"trace":[[0.001117542,90008.0],[0.004777333,71026.99999999994],[0.007935917,49728.0],[0.012260083,41320.0],[0.016750417,31907.348484848488],[0.022360875,26291.110169491523],[0.029996458,22766.210526315794],[0.037314375,21593.83333333333],[0.046286667,20685.126182965294],[0.052848167,20304.158280922427],[0.062247458,20030.079545454537],[0.070922083,19616.12275068461],[0.082660125,19485.782597097757],[0.096485,18828.709029021986],[0.105373125,18779.620397920826],[0.116360708,18626.820946000353],[0.126099458,18336.047322767703],[0.140183792,18067.6381507555],[0.155565375,17914.20788621406],[0.164319375,17856.85331287189],[0.176632458,17762.371156033525],[0.193620458,17569.86668691773],[0.20910225,17312.44079476643],[0.223706333,17153.620920972713],[0.240029958,16966.647479819356],[0.25506525,16814.02349999363],[0.26827225,16685.77445298737],[0.287167792,16481.080483504615],[0.304219,16291.93859562545],[0.322740292,16208.44685626709],[0.348285458,16057.620785015759],[0.363811083,15971.44977760937],[0.376750583,15874.291464828495],[0.390196708,15769.671273710568],[0.40512375,15696.274064415431],[0.431676667,15594.041963812577],[0.454489917,15506.338517375354],[0.471782333,15410.70314157477],[0.492284292,15328.791429741566],[0.506693083,15223.98870421363],[0.517832417,15191.448545306286],[0.529774,15088.401880970872],[0.544121042,15012.537853186162],[0.556350333,15003.981535898965],[0.571448667,14953.89623917319],[0.588513833,14887.388006797759],[0.603106792,14844.619309036767],[0.618170042,14816.143884393572],[0.626633542,14813.311018999964],[0.637219,14759.6278985921],[0.647931667,14741.772862391457],[0.660729292,14695.636304422243],[0.668727583,14694.125513985604],[0.678810667,14692.02972055297],[0.68783425,14667.979044506483],[0.697813792,14656.74717149752],[0.704029333,14650.838318109649],[0.709794417,14649.284990186203],[0.714701417,14649.196602124824],[0.72293375,14638.661021696376],[0.732338625,14633.349343041467],[0.7417305,14620.242763146023],[0.7547515,14604.004164566046],[0.763578875,14598.029678059145],[0.771953292,14596.010620173653],[0.777859292,14596.008749774475],[1.7945173749999999,14507.164074807595],[1.804311083,14502.379750942102],[1.812048667,14494.284313783939],[1.818817375,14493.511241982345],[3.267945042,14431.64651532756],[3.280386125,14411.467645171342],[3.291668208,14398.642143608626],[3.307838625,14377.668844731654],[3.315318333,14372.46767904093],[3.3222709999999998,14372.467679040907],[4.702959208,14333.878870927514],[4.7134596250000005,14333.678893371394],[5.986261875,14253.658305529096],[6.002479542,14240.572178034541],[6.010900458,14240.572178034527],[6.01844975,14240.559673883761],[6.02642375,14231.611881137444],[6.031554125,14231.59983277526],[7.59014275,14205.331204446817],[7.595401583,14205.306012369872],[8.646357167,14187.140282942133],[8.652274625,14186.938503011372],[8.659691875,14185.847943971117],[8.666232417,14184.120021669194],[9.717334417,14153.453091330019],[9.723447167,14153.448234325831],[9.72925225,14153.431117228072],[9.735259417,14153.431117228076],[10.653786917,14143.022014375816],[10.660472583,14142.987155885277],[11.879719083,14141.558310754019],[13.076345042,14140.026592350045],[14.199255542,14139.166432268812],[15.323668375,14138.995886871984]]}
{"avg_reduced_arcs":2280.0,"bks":27573,"columns":1352,"exact_calls":1,"exact_log":[[10,-3.410605131648481e-13,0,0.000208042]],"full_arcs":2280,"heur_calls":10,"instance":"XTW-n110","iterations":10,"labels_exact":1025,"labels_heur":11591,"lp_bound":27259.58333333333,"misprices":1,"miss_count":0,"misses":[],"n":109,"ng_avg_size":1.5045871559633028,"ng_wasted":0.0,"purges":0,"status":"optimal","strategy":"full+ng_v08","t_exact":0.000208,"t_heur":0.0031977089999999995,"t_lp":0.013001540000000002,"t_reduce":0.000049998999999999993,"t_total":0.018207208,"trace":[[0.000746333,83014.0],[0.001727292,46479.5],[0.0029705,31715.0],[0.005020125,29712.25],[0.007999833,28047.5],[0.00947375,27824.0],[0.011458,27531.25],[0.014344542,27338.833333333332],[0.016342167,27261.833333333336],[0.017789,27259.58333333333]]}
{"avg_reduced_arcs":13372.0,"bks":32957,"columns":4822,"exact_calls":10,"exact_log":[[63,-205.48905471639875,200,0.009443334],[82,-87.67393580732426,198,0.009677709],[85,-79.75477911108999,118,0.009418084],[90,-83.57584924456319,88,0.011199458],[94,-34.582234129511335,42,0.008685041],[96,-23.068668276240714,20,0.009379958],[99,-24.210638179934335,6,0.008765708],[101,-9.107612839572994,9,0.00975175],[102,-7.968787095968878,5,0.010370292],[103,-2.0179413695586845e-11,0,0.009071417]],"full_arcs":13372,"heur_calls":103,"instance":"XTW-n195","iterations":103,"labels_exact":146383,"labels_heur":631483,"lp_bound":29568.45054584471,"misprices":10,"miss_count":0,"misses":[],"n":194,"ng_avg_size":2.6752577319587627,"ng_wasted":0.0,"purges":2,"status":"optimal","strategy":"full+ng_v08","t_exact":0.09576220900000001,"t_heur":0.23338049999999985,"t_lp":1.7238547040000007,"t_reduce":0.0012790410000000007,"t_total":2.067033,"trace":[[0.001398667,144658.0],[0.0047595,126275.0],[0.008616917,92757.0],[0.013601375,72380.50000000001],[0.018518042,60307.437500000044],[0.023438667,54418.159999999996],[0.031905708,48909.46874999998],[0.038442625,46845.34506812245],[0.049471958,45462.88799229452],[0.059673542,43878.347979559716],[0.069030667,43272.85959007058],[0.0840075,42481.27165618525],[0.095464667,42211.29448576138],[0.111762958,41132.54756344525],[0.13131325,40273.24847494926],[0.15776275,39475.31699729013],[0.185869875,38144.37761030265],[0.226417625,37228.05178321982],[0.2487495,37133.12562613822],[0.280108333,36729.47392269551],[0.322852458,36242.423345420866],[0.362846167,35709.81679604522],[0.392494583,35344.52995836336],[0.445625417,34948.541240117294],[0.502705375,34595.510327528216],[0.550413208,34279.14541804721],[0.600761417,34067.80167427437],[0.656326875,33838.17639897205],[0.721237333,33412.89441352382],[0.76645425,33108.60396660144],[0.807766583,32769.904105146976],[0.828983417,32611.12448478505],[0.864912125,32369.85728888493],[0.908907458,32153.025740582216],[0.950949625,31912.127074777858],[0.993974167,31697.642009455565],[1.037929333,31484.660487418892],[1.085188917,31167.257336437342],[1.131032542,30910.33815196338],[1.168153542,30695.82253985587],[1.2105854169999999,30522.249932357867],[1.248635083,30426.030877310874],[1.286100875,30280.331889809822],[1.329774208,30218.736200923096],[1.35084275,30181.346141683975],[1.3711525,30141.9146770234],[1.388298708,30098.305312360728],[1.410430667,30067.32087194352],[1.4256395419999999,30043.649123401497],[1.445207167,30015.29164971349],[1.46569625,29969.39400496021],[1.476894083,29960.88273240324],[1.489872708,29954.565208464333],[1.501127958,29951.88547082826],[1.509481917,29950.441141240448],[1.523530458,29938.609336299964],[1.532155125,29936.901489539538],[1.538868,29936.362063439712],[1.544681792,29936.230764928776],[1.55291,29935.904186729113],[1.563609167,29920.57994122813],[1.571588417,29920.067885287852],[1.5757703749999998,29919.92835824403],[1.616973,29798.694262050427],[1.632282833,29772.443843074747],[1.64400725,29751.23374134723],[1.659051292,29739.812878523568],[1.668528875,29739.301413775294],[1.6755999579999998,29737.914684613617],[1.684714458,29731.217738236544],[1.69044425,29731.11564424193],[1.695743875,29730.82644630254],[1.703282875,29726.331520596937],[1.709050125,29726.21065315366],[1.7191690830000002,29712.46692072097],[1.72780175,29711.275159520002],[1.736235625,29710.572432396675],[1.741855792,29710.483988325515],[1.752503583,29695.50817566314],[1.760735,29693.15625005913],[1.7672007920000001,29692.99587887454],[1.771481042,29692.978584681056],[1.803589708,29659.795064205726],[1.8085325,29659.700773973294],[1.815043417,29659.43592584638],[1.860217083,29607.066119298383],[1.864505167,29607.06611929833],[1.872326417,29607.066119298324],[1.880559708,29607.016690380624],[1.8847131670000001,29607.016690380646],[1.917818208,29588.533893070755],[1.9236552919999999,29587.60304437404],[1.929172958,29587.603044374064],[1.934236292,29587.603044374064],[1.962825417,29573.668160560213],[1.9680532080000002,29573.56079172308],[1.988434958,29570.513823632846],[1.995644375,29570.281959394575],[2.000713125,29570.26334333287],[2.018645708,29569.543648583753],[2.0225433329999998,29569.54364858376],[2.041347708,29568.484617027516],[2.056115417,29568.45054584471]]}
{"avg_reduced_arcs":29476.0,"bks":29440,"columns":5380,"exact_calls":7,"exact_log":[[81,-47.51840551629476,200,0.125912084],[85,-28.181196901258545,138,0.112928458],[88,-11.77733156863873,54,0.136807708],[91,-5.518355189355475,20,0.133686042],[92,-2.6950208182628046,8,0.139007834],[93,-0.9999999999987494,6,0.124621125],[94,-2.560796019679401e-11,0,0.133692666]],"full_arcs":29476,"heur_calls":94,"instance":"XTW-n214","iterations":94,"labels_exact":171672,"labels_heur":1104992,"lp_bound":29070.11011547868,"misprices":7,"miss_count":0,"misses":[],"n":213,"ng_avg_size":7.788732394366197,"ng_wasted":0.0,"purges":3,"status":"optimal","strategy":"full+ng_v08","t_exact":0.906655,"t_heur":1.0531544609999999,"t_lp":1.7951776690000003,"t_reduce":0.0014414999999999994,"t_total":3.77318275,"trace":[[0.001557042,124164.0],[0.00801975,109914.0],[0.0148715,84292.5],[0.024241334,74171.0],[0.032811084,65634.33333333328],[0.0410225,59786.181818181845],[0.052812167,55154.57999999997],[0.062133667,52265.972222222226],[0.074068084,48480.500000000015],[0.086531375,46217.21249999999],[0.103682917,43833.954545454566],[0.115771875,41469.54545454544],[0.130581292,40996.89999999999],[0.144012334,40442.75],[0.165074709,38067.89449541285],[0.17672475,38067.89449541284],[0.192941459,37907.65079365079],[0.209469167,37751.45522388059],[0.228275084,37369.935730231475],[0.249331,36774.13622672511],[0.274336792,36420.377058823535],[0.30119775,36127.87311827957],[0.332470334,35677.8719319481],[0.365668834,34597.346335096874],[0.387058334,34445.92372667675],[0.422356959,34116.39259927671],[0.4473895,33894.52926401406],[0.476898584,33728.24591946595],[0.494640917,33726.98423390823],[0.525983959,33674.25109413652],[0.560887917,33587.30346468263],[0.611713417,33525.23768915869],[0.622741584,33525.23768915893],[0.648660959,33403.551555518476],[0.703800459,33051.88565132351],[0.738233042,32901.85083481698],[0.775321292,32589.869787623742],[0.823017625,32423.928785283635],[0.869808959,32032.55767980911],[0.920051334,31787.85407644977],[0.961855709,31495.60528248878],[1.018127084,31303.062415610406],[1.062169792,31211.802282638324],[1.110207959,31126.08369569235],[1.1789393750000001,30888.7394304106],[1.244951917,30672.19537793666],[1.305780417,30443.673179516605],[1.333621792,30362.279170019694],[1.3737715,30253.49908145229],[1.414929625,30191.124633010328],[1.479734292,29973.692526161678],[1.519974792,29884.93336031107],[1.5609626250000002,29845.66161387568],[1.6200801249999999,29754.739537416062],[1.666248125,29696.746556051574],[1.728516,29628.416629328673],[1.773323,29558.910974629558],[1.827967167,29478.118672841574],[1.860402917,29451.31636993331],[1.926105542,29389.391068029254],[1.995530625,29338.019497796995],[2.051667584,29302.642431857097],[2.078348167,29288.571742036904],[2.117381,29277.526752819438],[2.146595084,29257.378078516722],[2.180775667,29239.081802652905],[2.221478334,29213.992772666454],[2.2621851250000002,29191.07504256435],[2.295237209,29185.525864922296],[2.323542709,29178.593551471906],[2.346682375,29176.581433368727],[2.37349625,29164.75397789839],[2.403669834,29151.59158956223],[2.434378084,29144.389205462423],[2.45697975,29136.87214475602],[2.475820042,29135.97368862054],[2.492470334,29135.903407105176],[2.515906917,29128.998501271584],[2.534043792,29128.442884419925],[2.549321875,29128.426089001026],[2.56323225,29128.42608900102],[2.73081725,29091.4631980684],[2.751386,29091.238443528775],[2.774800042,29090.166545743887],[2.789465709,29090.1665457439],[2.937364125,29072.613533730495],[2.957147292,29072.384374794998],[2.973432584,29072.38437479437],[3.136125167,29070.937014285722],[3.155530417,29070.907354528317],[3.171835792,29070.90052609179],[3.330042125,29070.445241879595],[3.487357125,29070.129396068067],[3.628078625,29070.11011547868]]}
{"avg_reduced_arcs":9958.0,"bks":22957,"columns":3900,"exact_calls":12,"exact_log":[[54,-356.9999999999998,200,0.144611667],[59,-192.54145428505444,200,0.276949875],[70,-156.53086419753072,200,0.372948416],[75,-130.20442544816228,200,0.413954708],[83,-45.40000000066789,200,0.53190225],[94,-249.68168728975172,200,0.460013583],[97,-70.61971570779576,200,0.462646042],[99,-24.53333333333609,71,0.836752083],[101,-15.167623105576524,26,0.790034167],[102,-1.8102938827516937,3,0.787118],[103,-0.23377605194934858,1,0.8201175],[104,-9.094947017729282e-13,0,0.745486541]],"full_arcs":9958,"heur_calls":104,"instance":"XTW-n172","iterations":104,"labels_exact":808973,"labels_heur":816464,"lp_bound":21214.57568154249,"misprices":12,"miss_count":0,"misses":[],"n":171,"ng_avg_size":7.508771929824562,"ng_wasted":0.0,"purges":3,"status":"optimal","strategy":"full+ng_v08","t_exact":6.642534082000001,"t_heur":0.3383262950000001,"t_lp":0.8688753689999997,"t_reduce":0.0009972550000000003,"t_total":7.86536325,"trace":[[0.0014145,132610.0],[0.005958709,107939.0],[0.010519209,66375.66666666666],[0.014834625,54448.66666666664],[0.01989475,42855.58333333333],[0.0252355,36786.16666666668],[0.030518125,34037.83333333329],[0.037920209,31341.831081081076],[0.046109667,28575.688086386974],[0.053036959,27730.408859288378],[0.0630055,27154.717112299433],[0.073492709,26942.475149053913],[0.083898209,26843.344361068226],[0.089371542,26826.491423511183],[0.095737167,26732.902619910707],[0.11469175,26052.028938138268],[0.133679459,25649.199124315866],[0.15714625,25067.117346595325],[0.182868875,24710.60372907745],[0.203784167,24353.006051629625],[0.229222417,23915.798212159676],[0.2596925,23574.59085609563],[0.283363167,23366.508824848468],[0.310610334,23162.04991444316],[0.332874834,22932.209562193075],[0.36003075,22717.343834021885],[0.39023325,22593.1465401987],[0.411156625,22442.831822711767],[0.429455709,22382.336267201234],[0.461539,22288.458743569427],[0.489301625,22142.50059309858],[0.514358625,22047.704990798822],[0.546698,21946.48643188158],[0.563930459,21919.4151465358],[0.591757834,21816.69742616011],[0.618263625,21764.974092567656],[0.636843084,21717.490674254528],[0.664513084,21659.94057027175],[0.671222667,21656.87967531092],[0.685248375,21643.996001397525],[0.699837334,21628.42697170046],[0.71187275,21621.06384084615],[0.721028084,21606.643040407936],[0.729286917,21586.220433330018],[0.737061792,21573.7724319865],[0.744413542,21568.023351856762],[0.751768125,21554.821485399043],[0.7588695,21551.46092897081],[0.765000834,21548.67738072614],[0.772388334,21538.584810457563],[0.777139125,21538.50344738241],[0.784409584,21534.21388885147],[0.791181,21531.30331293688],[0.797755209,21530.824268631808],[0.9485125,21530.373306818088],[0.954532834,21529.74284426411],[0.961168792,21528.028026708544],[0.966972084,21527.807339073384],[0.972653584,21527.52892817957],[1.260926834,21501.72436401783],[1.270218,21485.397545367796],[1.27871975,21480.669050016753],[1.287202,21461.460014728716],[1.295061834,21456.48649760658],[1.304318959,21451.171474164123],[1.3122491250000001,21448.798109209823],[1.318270334,21447.86498846453],[1.32441525,21446.10248461939],[1.331779292,21445.799874631437],[1.3383235,21445.7552300017],[1.7306065,21328.097540859704],[1.73895775,21327.53991755005],[1.746947875,21326.87320163194],[1.755316375,21325.303290724874],[1.761302459,21325.113970345235],[2.191173792,21283.797510713022],[2.201739459,21276.14648977336],[2.213807584,21274.09607372592],[2.2278035,21273.237338778526],[2.236472334,21272.54660134258],[2.243630459,21271.07507698082],[2.251594292,21271.064744786192],[2.258354375,21270.438896125703],[2.811563042,21234.173114210942],[2.816856709,21234.173114210946],[2.82248675,21234.17311421095],[2.830443334,21234.17311421103],[2.8368814589999998,21234.17311421095],[2.842386917,21234.173114210953],[2.848557,21234.169725720523],[2.85436,21234.146853410133],[2.860428209,21233.52564639757],[2.867126959,21232.79433188274],[2.873447,21232.783017091053],[3.341023084,21232.783017090787],[3.346669,21232.783017090853],[3.353720334,21232.783017090864],[3.829601792,21222.87337628944],[3.835363084,21222.873376289437],[4.685782875,21218.767277179675],[4.695537084,21215.571127641855],[5.49411875,21214.58349305226],[6.288985667,21214.57572034845],[7.116388334,21214.57568154249]]}
{"avg_reduced_arcs":11244.0,"bks":18326,"columns":2405,"exact_calls":20,"exact_log":[[272,-85.80319831443137,200,0.473541542],[303,-67.28379731740142,112,0.589613042],[307,-59.61232086072755,132,0.454213083],[314,-64.6511599617454,123,0.490778208],[321,-46.36588535590795,102,0.541999417],[326,-39.855609489676,63,0.470635958],[332,-47.38520749287693,79,0.415191292],[341,-30.494508123308947,61,0.437149],[342,-22.255923899550453,41,0.360876708],[346,-12.999999999982265,14,0.345311166],[351,-16.592708794368264,45,0.433053958],[354,-15.17075014986051,23,0.376826125],[357,-10.822432118118058,21,0.356969917],[359,-11.085789250698781,11,0.331298167],[363,-6.000000000132104,18,0.400557292],[366,-5.595412065858909,3,0.36775525],[367,-1.0990412911032763,2,0.424277917],[371,-1.1283579331033025,8,0.366610916],[372,-1.7863316343361362,10,0.37264025],[373,-5.431033400782326e-8,0,0.351151833]],"full_arcs":11244,"heur_calls":373,"instance":"XTW-n120","iterations":373,"labels_exact":1068002,"labels_heur":5421132,"lp_bound":16410.635830157724,"misprices":20,"miss_count":0,"misses":[],"n":119,"ng_avg_size":7.991596638655462,"ng_wasted":0.0,"purges":26,"status":"optimal","strategy":"full+ng_v08","t_exact":8.360448876,"t_heur":5.5746335520000025,"t_lp":7.428587090000001,"t_reduce":0.003266101000000001,"t_total":21.448056708,"trace":[[0.001004666,171118.0],[0.009653791,134596.49999999997],[0.01847875,88164.0],[0.027947291,62577.0],[0.038095916,44856.625],[0.051779458,37627.000000000546],[0.065676833,34972.33333333333],[0.078956625,33282.231829573946],[0.101178,32186.74999999978],[0.116076083,31955.458333333394],[0.142584625,30933.474927253355],[0.162333708,30551.075731009216],[0.188476458,29898.95083333333],[0.20660725,29661.52972077348],[0.226388291,29417.820629251128],[0.252767208,28748.10492682767],[0.272469791,28508.154811977205],[0.308710083,28018.11806060639],[0.33533375,27752.032275227775],[0.359284958,27394.009566469274],[0.383042458,27126.62438109976],[0.414951875,26939.652578781846],[0.442655666,26715.638405818234],[0.472954791,26533.431304717484],[0.501097708,26293.011726122455],[0.540909291,25824.992750615464],[0.591082041,25632.75271453123],[0.628864333,25499.572800550402],[0.652200041,25318.897497789472],[0.691274375,24869.50848806494],[0.723593791,24601.165376921483],[0.75178175,24373.723864273186],[0.792780083,24217.857112721842],[0.832653041,24058.263114635993],[0.877191375,23856.29863594272],[0.921563666,23744.72017783241],[0.950948208,23587.21377573367],[0.980391875,23517.780231968693],[1.016620958,23318.673732989],[1.054500458,23178.880658872615],[1.099295333,23021.887206955096],[1.137936125,22932.08013716242],[1.193645333,22663.512740509275],[1.244722708,22373.415911200373],[1.28141475,22334.595532712803],[1.3171932499999999,22269.256462164853],[1.361295125,22046.425664012317],[1.39561725,21967.4219859961],[1.435500791,21803.28919734872],[1.474559208,21739.928163474982],[1.512812083,21672.444020197116],[1.555829833,21610.692498116365],[1.603048833,21480.256305057035],[1.646270833,21437.365673293178],[1.678642666,21378.890056626617],[1.7305388750000001,21262.470243931828],[1.765623291,21185.492552768606],[1.815627708,21141.363172424157],[1.8513838329999999,21121.942683086905],[1.8965345409999999,21102.570489763697],[1.943825666,21008.251015951388],[1.985789666,20944.836622392802],[2.0395385,20891.441641166817],[2.079381791,20817.826975804197],[2.113411625,20795.48552196064],[2.157452916,20751.003316205402],[2.204824583,20620.79473506614],[2.2449897500000002,20570.187216134953],[2.303522875,20471.894537235028],[2.353295166,20415.005762949346],[2.413196958,20332.395756875572],[2.466418583,20242.186843940526],[2.500748875,20176.97534504589],[2.533186166,20108.919307525124],[2.576707791,20038.86203570915],[2.618552958,19963.681626905556],[2.669251333,19903.00771652228],[2.714945333,19795.46783851302],[2.767055583,19700.831552783304],[2.820090875,19640.805428144213],[2.866778333,19605.188133091884],[2.900189458,19551.605659038007],[2.934845958,19508.471351652854],[2.965139416,19490.619400168976],[2.996363,19470.28122267363],[3.036970791,19441.01126677959],[3.082261666,19387.776212387478],[3.1377695,19319.311602608715],[3.185704666,19257.57537319933],[3.246751375,19180.001893387223],[3.282296666,19129.103423784905],[3.321465666,19105.652593461364],[3.360020541,19082.929988628235],[3.410065458,18955.14686231317],[3.459728166,18895.880605797982],[3.5118117079999998,18864.4736879626],[3.575193666,18829.38319542616],[3.6200352909999998,18805.435644829424],[3.690031666,18762.77879850082],[3.728156083,18711.49468373583],[3.775719666,18640.475061353554],[3.815599958,18586.445514603984],[3.864488958,18511.197625775603],[3.898461166,18496.798666740913],[3.945579333,18444.24764387363],[3.9940295,18405.22362419622],[4.053699458,18365.531382200792],[4.102347583,18347.605171675004],[4.143457666,18330.703260701943],[4.177106,18311.52490942081],[4.210562333,18289.18664747499],[4.245955041,18280.431845411622],[4.297908291,18252.433720960333],[4.342396166,18231.297338786917],[4.402344208,18199.85010313661],[4.459980875,18160.396238108755],[4.521534166,18065.027355484042],[4.560949041,18027.51992970697],[4.603154,17990.343081126954],[4.647665916,17956.87470999871],[4.689992083,17928.82199598683],[4.733830208,17907.223184045342],[4.77967375,17879.349658872794],[4.826830666,17861.356607948812],[4.874155583,17853.525582957685],[4.928569333,17825.767889842955],[4.969728125,17756.981580646127],[5.001418375,17742.3250640501],[5.037360875,17713.83694235468],[5.085507833,17684.253353507444],[5.126828583,17667.71009187883],[5.176009416,17649.21952243384],[5.240143208,17616.74759250099],[5.289882708,17583.77761792692],[5.344300625,17572.76905461309],[5.382010458,17562.64778317146],[5.422471833,17534.951068279468],[5.455409458,17520.303541307552],[5.49606525,17510.94612124193],[5.545359166,17467.00276949295],[5.584041708,17451.705691785963],[5.6348727499999995,17424.313226409482],[5.687782208,17376.789499817776],[5.730948208,17370.10630992303],[5.776133375,17331.981496265806],[5.812366458,17316.547622530667],[5.848573291,17300.938169880894],[5.881742708,17291.58336336814],[5.928912208,17267.59698388741],[5.970464125,17258.545655125854],[6.026890416,17205.33501833298],[6.083495291,17182.145765784888],[6.124173083,17167.28857481697],[6.168449208,17147.498208386965],[6.201210625,17144.46742731607],[6.241163041,17118.530331476977],[6.2960435,17078.34641640803],[6.333362291,17071.477680316228],[6.401751541,17036.540162815694],[6.448653666,17023.407181455004],[6.49618725,17009.612866915522],[6.539633791,17005.74354727767],[6.5914301250000005,16990.15813850769],[6.628446583,16978.5432577434],[6.674138458,16972.566807493182],[6.710737125,16969.228904905045],[6.744193208,16966.152789969143],[6.800556875,16953.462716486843],[6.8382085,16949.84315200934],[6.905729541,16932.72321829327],[6.954577416,16910.571826084084],[7.002708583,16901.072625337445],[7.0356915,16895.992790967783],[7.060937666,16894.074353780063],[7.105635958,16887.98723307704],[7.139760791,16878.207139631406],[7.184758,16862.852843668275],[7.231524583,16850.368351806716],[7.279431583,16843.184934744528],[7.324932208,16836.507361504497],[7.370573208,16817.393108849206],[7.409765458,16810.465673875493],[7.449283916,16797.022843423332],[7.498074458,16777.18204621485],[7.543751458,16763.613760505545],[7.598008166,16731.881540805654],[7.6342803329999995,16723.754100962895],[7.675553416,16715.837073855007],[7.727057125,16706.29499232457],[7.766280625,16685.218885180828],[7.783566125,16685.21888515962],[7.819113958,16679.104092184287],[7.854504833,16672.528300072252],[7.902260458,16663.055400704445],[7.9459409579999996,16646.95699239617],[7.993895791,16639.005072275577],[8.032600208,16633.505847471926],[8.088720625,16624.899735751944],[8.158995833,16619.345267137778],[8.197363541,16614.775608742693],[8.231421541,16607.796908176773],[8.279471958,16598.71573439027],[8.31690075,16590.907223646675],[8.360121041,16586.64821302384],[8.410977166,16580.134288906494],[8.458225916,16575.223697881538],[8.507011833,16556.767417623723],[8.558476541,16549.889506313746],[8.584519291,16549.889506314114],[8.617858833,16546.718792689677],[8.661476583,16541.598642872585],[8.699853,16540.45224423209],[8.733708666,16538.06469698448],[8.777888625,16528.742339819193],[8.81763675,16525.664937112495],[8.864660541,16520.7986206158],[8.907291583,16517.55473514671],[8.952001125,16509.496120914257],[8.981113166,16504.98052319657],[9.01684575,16499.533769622674],[9.055822833,16496.392261286266],[9.094151625,16494.633709059268],[9.122939208,16493.995771372938],[9.169510791,16492.262350151468],[9.200413791,16491.46464056586],[9.244703625,16490.753437509025],[9.277764291,16489.750125770825],[9.311648041,16489.32549786816],[9.350217291,16489.011405855043],[9.392719041,16486.53144590853],[9.434746625,16484.729428697465],[9.467138458,16483.791752295147],[9.515501791,16482.925750966133],[9.560347583,16479.847009354053],[9.594452,16479.29706978858],[9.641857916,16473.52877583488],[9.676193791,16472.648598938078],[9.71456025,16472.142618238537],[9.753348916,16469.01641680648],[9.800412,16468.84111583221],[9.818196458,16468.841115832314],[9.8389885,16468.7721436809],[9.861871125,16467.99940547508],[9.88695825,16467.978652858958],[9.913711166,16467.619673447014],[9.934280791,16467.517735234465],[9.955849125,16467.354048514262],[9.982559833,16467.11125316314],[10.0048375,16467.0795418481],[10.037167125,16464.84378117747],[10.069794875,16462.887655099785],[10.089522041,16462.887655099774],[10.11395725,16462.72173323118],[10.138052333,16462.462627917495],[10.161912666,16462.097211957876],[10.187879083,16461.91946852616],[10.209336291,16461.877171025633],[10.228366208,16461.871954190043],[10.250117791,16461.87028180843],[10.272311375,16461.8313884661],[10.30035575,16461.548775062623],[10.323063458,16461.548775061845],[10.345014958,16461.54784586347],[10.367955875,16461.537743080604],[10.39525825,16461.31197149323],[10.420382875,16461.30565491349],[10.445486541,16461.255550470793],[10.471342375,16461.06889992499],[10.493612375,16461.068899924943],[10.519188083,16461.039389271085],[10.537594875,16461.039389271315],[10.560898833,16460.974406463993],[11.0799605,16449.106081975402],[11.1180135,16446.675701367894],[11.142498958000001,16446.22489373717],[11.169636166,16446.105881327716],[11.210318958,16444.780749718037],[11.238088875,16444.71655019285],[11.259964333,16444.71338506169],[11.28314675,16444.708165946457],[11.303026375,16444.70816594642],[11.323962416,16444.707168931658],[11.345747583,16444.70716893132],[11.380483458,16440.415034374575],[11.409394416,16439.984723168804],[11.432019166,16439.887733797696],[11.463409333,16439.265169568378],[11.498444791,16438.031054854317],[11.520516708,16437.97524292131],[11.567880625,16437.928007083996],[11.587508083,16437.928007085357],[11.606209791,16437.928007084403],[11.623088166,16437.92800708374],[11.640606666,16437.928007083676],[11.669474041,16437.753454346366],[11.695034208,16437.556175249014],[11.715926333,16437.486341186057],[11.735424208,16437.48464962364],[11.755440833,16437.480025648856],[11.785151916,16437.470961876294],[11.804201,16437.47096187627],[11.821316833000001,16437.470766551265],[11.839074125,16437.470766551254],[12.468022833,16435.361791141153],[12.494254541,16435.314848159425],[12.515234875,16435.196962720387],[12.533432625,16435.194889038718],[13.028475541,16432.76450920406],[13.052305333,16432.68658657417],[13.076398791,16432.655965443733],[13.094594958,16432.634089376308],[13.114676791,16432.625713831665],[13.135383041,16432.55999405179],[13.153748208,16432.558537389745],[13.690154625,16428.04686751193],[13.710953083,16427.9777956028],[13.735887958,16427.835093866863],[13.756875166,16427.781351294892],[13.785932958,16427.77109312313],[13.820803208,16426.75957369765],[13.846635958,16426.753637060898],[14.438499041,16422.997258853367],[14.465599791,16422.696194282664],[14.496352416,16422.56918231835],[14.517718541,16422.569182317773],[14.537545916,16422.56918231843],[15.051231875,16420.793294150757],[15.071117583,16420.790631005453],[15.089053666,16420.790631005653],[15.108500291,16420.790435564682],[15.134917083,16420.749982097695],[15.161107625,16420.58883414812],[15.62504975,16416.845287847507],[15.643078875,16416.845287847453],[15.661298916,16416.84528784753],[15.67922875,16416.845287847627],[15.698791,16416.82928135965],[15.725117625,16416.353160964052],[15.743807166,16416.336916814023],[15.763358541,16416.333304497086],[15.780990458,16416.333304497035],[16.236966833,16416.20487067076],[16.62801875,16415.06033645328],[16.646578916,16414.934276820826],[16.664935916,16414.934276821565],[16.685615541,16414.931151674973],[17.058860708,16412.414215912177],[17.077519583,16412.413134711904],[17.097657958,16412.391117814543],[17.115072208,16412.389800310364],[17.1355825,16412.389800310193],[17.60530025,16411.838335254386],[17.627704291,16411.755308132048],[17.650421916,16411.75530812931],[18.052958208,16411.447680781475],[18.078172916,16411.36903078745],[18.101554125,16411.3619690882],[18.487894875,16411.00174989104],[18.505768541,16411.001749890485],[18.859939916,16410.983711939556],[18.878832541,16410.983711939694],[18.895731666,16410.98371193957],[18.914858166,16410.983711939385],[19.340924,16410.752462874163],[19.3750175,16410.745264793506],[19.399535,16410.74526475708],[19.793746666,16410.667566170167],[20.243831375,16410.65108235848],[20.262220416,16410.647768816558],[20.281609166,16410.647768816678],[20.30245775,16410.647768816994],[20.689611041,16410.63871471495],[21.080541791,16410.635830157724]]}
{"avg_reduced_arcs":13788.0,"bks":22347,"columns":2743,"exact_calls":12,"exact_log":[[81,-422.6206689958733,200,1.465882417],[94,-206.66186011337163,200,2.343310625],[103,-213.6186955878012,200,2.506683083],[109,-120.28179954928612,200,2.8122881250000002],[115,-76.5782946790307,200,2.702476042],[118,-106.06145597907152,200,2.9066173749999997],[122,-41.00284080215863,161,3.082287625],[125,-30.642758484482897,78,3.7799727499999998],[126,-14.170254807707693,23,2.738174667],[128,-9.000000000000114,7,3.175387042],[129,-4.328897970756657,1,3.429797292],[130,-3.6925484891980886e-10,0,3.448680584]],"full_arcs":13788,"heur_calls":130,"instance":"XTW-n129","iterations":130,"labels_exact":1718034,"labels_heur":1664616,"lp_bound":21768.17510101498,"misprices":12,"miss_count":0,"misses":[],"n":128,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":34.391556627,"t_heur":0.956686957,"t_lp":1.6643753340000003,"t_reduce":0.0011172869999999998,"t_total":37.034333084,"trace":[[0.00069175,178778.0],[0.005061459,124068.74999999996],[0.010099542,84949.33333333333],[0.015711625,66409.87288135596],[0.02375325,51843.951219512244],[0.032298625,39645.25179856114],[0.041686292,35762.17857142851],[0.051713959,34810.457055214625],[0.061237625,34337.93716982765],[0.075274209,31944.730211391197],[0.087488042,31527.662152302768],[0.102158125,30789.545820635612],[0.125968417,29755.966087004228],[0.147113875,29033.637547119066],[0.162302834,28677.286197904778],[0.178720792,28479.009638267453],[0.209023667,27727.784610729035],[0.234643084,27411.710541035958],[0.2579605,27296.061943415367],[0.281423709,27175.44846164807],[0.302552709,26908.921513811445],[0.325901542,26749.82788954743],[0.353728417,26563.1688000411],[0.389224084,26330.79674889349],[0.420699084,26126.395570296205],[0.455003292,25989.12283319021],[0.487638959,25720.293882379],[0.521774334,25536.831305791628],[0.54495675,25123.96507327913],[0.562645917,25059.010400933854],[0.591746167,24840.484743137597],[0.616220084,24716.214661838043],[0.643142,24527.14747264648],[0.67119,24360.3155624366],[0.697453667,24203.463860659696],[0.729485959,24072.071047540656],[0.759922584,23941.96331161323],[0.791443375,23925.890800963494],[0.818742959,23781.746127505547],[0.842319292,23734.019503627063],[0.874242042,23654.195249421868],[0.896868,23567.54637850401],[0.926290209,23509.481766988247],[0.958107625,23407.91070529553],[0.98980775,23359.88745742534],[1.02218775,23293.96593670255],[1.051807,23167.571574325673],[1.075123,23125.90744528661],[1.094340959,23101.874101094563],[1.123856542,22993.487955907487],[1.144764875,22962.600022067214],[1.176871875,22937.025333496877],[1.209454292,22900.988483303416],[1.243365709,22880.374733892328],[1.273040375,22859.142773906067],[1.302090542,22845.5546529989],[1.3217777499999999,22840.17952407147],[1.341123,22831.000143740588],[1.354596125,22826.299887266934],[1.370203625,22821.992417858568],[1.388409084,22813.74576197957],[1.407029959,22792.23003718334],[1.421758042,22788.31702992694],[1.4446903340000001,22761.325469030136],[1.469587292,22726.500354556214],[1.496802,22681.92476536761],[1.53355625,22603.70254186509],[1.558797792,22564.44567569323],[1.5849339169999999,22551.80162614975],[1.61586675,22523.583063477385],[1.630532292,22515.646412991406],[1.649843417,22495.796908379256],[1.667601875,22487.245412919332],[1.676551292,22487.245412919372],[1.69765525,22471.147863954662],[1.721221084,22447.881319799246],[1.743065,22440.33276246024],[1.761821834,22430.385579859274],[1.7779653340000001,22421.96847414538],[1.793043334,22420.667828703186],[1.812104792,22415.48870321509],[3.320066542,22145.41768419008],[3.350702959,22119.079451592967],[3.37630725,22095.833330289322],[3.397561167,22093.20913619787],[3.426850667,22072.53035956607],[3.437728042,22072.29670314843],[3.451675709,22062.005258882582],[3.467620042,22058.241775137354],[3.476014792,22058.241775137296],[3.489623292,22055.946805857813],[3.507862625,22045.432865164457],[3.5190952920000003,22044.94878866321],[3.5289155,22044.948788663893],[5.9074995,21961.855427554707],[5.922368959,21959.508354550464],[5.946206709,21935.12249689131],[5.960824334,21934.223453418734],[5.9737395,21931.990145668296],[5.985162709,21931.290674267246],[5.996695709,21930.199841911042],[6.0068495,21930.171155044416],[6.016103209,21930.15673176982],[8.553845667000001,21910.51826656731],[8.569843875,21908.66184381941],[8.582016334,21907.17465686051],[8.595176042,21907.173295346318],[8.610379959,21906.10316838693],[8.619805917,21906.103168386933],[11.463156167,21857.484387339817],[11.479985375,21856.667393736137],[11.497053167,21856.281316937737],[11.513413084,21856.258773291214],[11.52927375,21856.14991053915],[11.542431292,21853.808889255113],[14.274890125,21804.043219230978],[14.286048834,21802.84716601505],[14.297008709,21802.554051234165],[17.2232695,21787.710150511677],[17.234773834,21787.565678995343],[17.246902917,21786.153196464827],[17.258128042,21786.06831834998],[20.363699792,21775.36170007155],[20.374120584,21775.36170007181],[20.383359792,21775.36134524117],[24.183896584,21770.887649757962],[26.937312542,21769.00255909382],[26.947065459,21769.00255909385],[30.136340459,21768.269335726625],[33.578258959,21768.17510101498]]}
{"avg_reduced_arcs":22226.0,"bks":29269,"columns":4985,"exact_calls":11,"exact_log":[[198,-169.60978484361465,200,0.638709833],[208,-126.12633079372756,200,0.468681959],[220,-54.843796558579015,200,0.473463416],[235,-32.07600856135093,200,0.49130475],[243,-22.000000000012278,159,0.516918042],[245,-16.93430142978616,200,0.533739792],[247,-19.06562877024146,55,0.4169245],[250,-3.948755346049893,48,0.378596583],[252,-1.39043869250213,10,0.37316275],[254,-0.8704269773836586,7,0.313052625],[255,-3.171862772433087e-11,0,0.319355375]],"full_arcs":22226,"heur_calls":255,"instance":"XTW-n186","iterations":255,"labels_exact":709576,"labels_heur":4165909,"lp_bound":27038.807282221933,"misprices":11,"miss_count":0,"misses":[],"n":185,"ng_avg_size":7.702702702702703,"ng_wasted":0.0,"purges":13,"status":"optimal","strategy":"full+ng_v08","t_exact":4.923908540999999,"t_heur":3.8582265749999993,"t_lp":9.231085424000002,"t_reduce":0.003638196999999998,"t_total":18.073987833,"trace":[[0.001264083,225730.0],[0.011264791,190247.99999999997],[0.022779041,160435.0],[0.035485833,127160.50000000019],[0.047575208,107206.37500000012],[0.062766041,84362.75000000001],[0.080488208,76559.0],[0.10086925,71949.03409090909],[0.117287833,60970.91312272172],[0.135133541,58558.88912354809],[0.160114166,54588.27937336826],[0.181435833,53942.78468899524],[0.203297541,49440.37891737925],[0.219211333,49229.71660560452],[0.238332625,49161.870780772515],[0.271274,46293.46298924059],[0.301321041,45693.473780591325],[0.335765416,45000.52236563379],[0.373270208,44359.34471145045],[0.401482791,44191.30768177055],[0.43340325,43937.57763735771],[0.46068675,43927.67526796759],[0.496308416,43429.47606073473],[0.537214416,42919.53892498442],[0.574008708,42736.57237402296],[0.613982541,42038.73647903777],[0.666533291,41548.925351685124],[0.702133458,41098.847797919305],[0.746261958,40658.65067819183],[0.783315458,40354.07184801748],[0.822000166,40075.183384035525],[0.876651708,39888.84871264393],[0.928274041,39526.04783949401],[0.962315791,39370.49584572111],[1.002294125,39309.43385542876],[1.03979325,39174.491288352074],[1.092385625,38977.7964559464],[1.161448458,38689.38752842526],[1.237060375,38445.83207595816],[1.2945048749999999,38269.992446446755],[1.3409597500000001,38010.6827466524],[1.376305333,37833.67800626186],[1.421252708,37612.85408183869],[1.475058166,37459.976230009306],[1.516898291,37319.82189300823],[1.561401083,37196.2532318985],[1.614909458,37050.10203217328],[1.66930925,36896.89035197461],[1.7209098329999999,36793.954563449166],[1.781746791,36624.88200919689],[1.850210291,36441.429675630665],[1.932939333,36202.33179574479],[2.016913125,35850.23959753237],[2.066811375,35638.04045027478],[2.107472375,35567.01040992791],[2.152628333,35365.58578964973],[2.202206333,35141.393570260654],[2.2585073749999998,35090.76626902623],[2.341783791,34789.343958006495],[2.388579416,34694.9017097644],[2.4579287499999998,34655.161154961395],[2.52290875,34506.96868221797],[2.590141916,34403.294645567665],[2.651318291,34361.32253691128],[2.709694541,34307.82185947839],[2.762443291,34221.81341280103],[2.816360916,33986.040203443095],[2.877396083,33933.53504252712],[2.9402777909999998,33791.024847938716],[2.984012208,33756.85873586453],[3.038784208,33694.76031056914],[3.108035,33510.5354384681],[3.184125458,33393.59269702376],[3.249124166,33317.563551518775],[3.326442416,33172.022324717385],[3.396325,32974.07093097996],[3.478171791,32845.75433489588],[3.54182725,32801.44990051363],[3.621084583,32623.05497184164],[3.668232416,32559.891073511062],[3.716980083,32530.731568556446],[3.757278208,32487.95884906675],[3.818382541,32408.56943728756],[3.884655541,32245.3789848598],[3.953919875,32114.381716393946],[4.012341916,32072.17415249594],[4.079882416,32007.12803302413],[4.158588541,31904.197548858152],[4.244494958,31796.191039417674],[4.341561541,31603.297179230594],[4.4386725,31493.711345673324],[4.530989541,31411.09976082581],[4.584680625,31318.88632873548],[4.629770583,31236.938621037996],[4.688296375,31169.675296773556],[4.757040625,31092.199041375043],[4.819894,31065.06470494336],[4.909470875,30899.14443854359],[4.991056791,30793.0393903253],[5.067654875,30738.274923059107],[5.1605545,30617.296802893765],[5.253540166,30501.41586403566],[5.385625875,30354.932530543367],[5.513719708,30238.644491608262],[5.613280375,30149.00250734601],[5.6743562910000005,30072.54811414971],[5.729068833,30001.45138534416],[5.796018958,29872.935255413282],[5.860498458,29771.625129473137],[5.926350791,29713.843906856273],[5.972702958,29678.415037141283],[6.032807875,29650.49477801628],[6.079700083,29615.520435062594],[6.135846791,29562.708066878487],[6.219763458,29413.954585296386],[6.32372075,29327.78221454508],[6.40269425,29273.671809549218],[6.505997916,29168.947423231995],[6.565700041,29112.91049706435],[6.624238625,29034.666756758845],[6.6720815,28996.297762622664],[6.737185,28827.267217649645],[6.791146416,28759.89138577637],[6.84088925,28724.220752807298],[6.91244,28666.477372634443],[6.9950733750000005,28564.34829986696],[7.07835375,28517.399849184672],[7.143865375,28503.65972934375],[7.235848333,28421.568490156948],[7.317757833,28386.03191182426],[7.39859425,28335.86244815478],[7.460226541,28311.74646042282],[7.514630166,28296.016328721227],[7.5716725,28265.6252952762],[7.619987708,28252.95211998772],[7.688669916,28214.611955642085],[7.765307541,28152.744681178036],[7.836554666,28110.855470270657],[7.907272291,28081.144845658695],[8.008201958,27967.991957931175],[8.064350875,27948.68983286613],[8.141879583,27905.70392159754],[8.237488916,27859.055740553722],[8.346102333,27789.23791009481],[8.426643041,27745.9558523515],[8.458190416,27742.39080250631],[8.515151333,27719.67621087832],[8.563515125,27689.392127827756],[8.623131875,27621.255561173828],[8.682393166,27594.427771486557],[8.742289165999999,27541.146014625047],[8.789983,27512.663083883956],[8.861277708,27484.070501929666],[8.909866833,27479.767552822363],[8.993667041,27400.571100901492],[9.068779583,27374.149162485883],[9.146796458,27352.142447328148],[9.220239958,27334.940902692535],[9.249262791,27331.852289242648],[9.295361,27318.977741122788],[9.34150525,27312.094797520145],[9.408636541,27294.48251350124],[9.466919041,27281.40063924277],[9.525819291,27278.35611084736],[9.5894185,27265.908258093634],[9.64818025,27259.80111281405],[9.705248,27247.70937195669],[9.752559041,27246.19976374654],[9.805676208,27242.25335578203],[9.848644375,27237.287313433204],[9.907038333,27230.483715511447],[9.965113125,27225.39958349009],[10.025467833,27216.65333909916],[10.057078416,27213.98224470908],[10.084798541,27213.35820257596],[10.119728875,27207.180418886936],[10.154862541,27206.04015558532],[10.183199791,27205.821982356436],[10.220013625,27202.48966096128],[10.260343791,27200.973244833986],[10.296927125,27200.769834603394],[10.328969875,27199.808464055997],[10.36111375,27199.22031651864],[10.398902458,27198.833132212872],[10.426678333,27198.39894098246],[10.45783275,27198.09272964616],[10.495968874999999,27197.959922861148],[10.526553333,27197.814631933623],[10.557721375,27196.328407478148],[10.595085625,27195.085285420126],[10.629231625,27195.00761083166],[10.655810375,27194.93337224379],[10.691763333,27194.27657036452],[10.721080208,27193.9049489591],[10.763001916,27192.560009557343],[10.796913875,27192.46183822909],[10.824779875,27192.370569766797],[10.852593708,27192.362546601624],[11.608729875,27104.448465430156],[11.654912,27098.823065510223],[11.700808333,27095.448921531985],[11.749110583,27094.232290575743],[11.807658041,27091.640915100266],[11.849796208,27091.47906916301],[11.898454708,27091.29817210222],[11.934370708,27091.248744807715],[11.975496666,27091.243030640257],[12.013755166,27091.242989553968],[12.585715208,27076.524185057446],[12.653023958,27075.167725354197],[12.683809291,27075.03785548625],[12.743478125,27074.744648766748],[12.783076791,27074.744648786032],[12.804659125,27074.744648785938],[12.843202166,27074.55675822052],[12.876871166,27074.45069951506],[12.90040625,27074.450699515084],[12.928103166,27074.37316039131],[12.958644916,27074.052696302573],[12.988544708,27073.99052340461],[13.531317375,27061.20624539001],[13.561421541,27061.096950303123],[13.590006291,27060.998468005488],[13.63392,27057.939011457434],[13.6630515,27057.856148174465],[13.696783332999999,27057.379941146955],[13.72164725,27057.377987054406],[13.753647875,27056.924132041662],[13.787009416,27056.696795102067],[13.826761,27055.6000179324],[13.8560105,27055.595885035775],[13.884929791,27055.594141865706],[13.911980083,27055.56477510836],[13.939480207999999,27055.56473472665],[13.963397833,27055.563738056648],[14.513192208,27052.31602494719],[14.549576041,27052.04244670592],[14.585080666,27051.352082799443],[14.615582166,27051.292296969543],[14.641193958,27051.221683871267],[14.673665583,27051.20408189464],[14.69854525,27051.204081894666],[14.725961916,27051.20408189469],[15.300372416,27045.306209100716],[15.336823958,27045.21088297624],[15.928208416,27042.38749802273],[15.954911666,27042.38749802273],[16.422366,27039.46370356805],[16.463063458,27039.393192589367],[16.493403416,27039.39319258637],[16.920011916,27039.020915855086],[16.947926125,27039.02091585505],[17.3614255,27038.810356054513],[17.392270541,27038.810356054546],[17.740848666,27038.807282221933]]}
{"avg_reduced_arcs":12693.0,"bks":25789,"columns":3236,"exact_calls":11,"exact_log":[[86,-343.1976670321176,200,0.3489795],[104,-195.09143737576403,200,0.692047083],[112,-136.4284639695495,200,0.650631584],[116,-127.99276423206334,200,0.580683833],[120,-81.71915371517957,119,0.514603583],[128,-23.15108719656996,90,0.538631833],[129,-22.53272795926523,31,0.472453],[130,-9.18855465336685,24,0.562394],[131,-6.560359382828267,22,0.502871],[132,-1.899337437921929,5,0.47391425],[133,-3.410605131648481e-12,0,0.463367334]],"full_arcs":12693,"heur_calls":133,"instance":"XTW-n143","iterations":133,"labels_exact":976100,"labels_heur":1431067,"lp_bound":25074.450712879872,"misprices":11,"miss_count":0,"misses":[],"n":142,"ng_avg_size":7.971830985915493,"ng_wasted":0.0,"purges":7,"status":"optimal","strategy":"full+ng_v08","t_exact":5.800575917,"t_heur":0.8329555480000002,"t_lp":2.4961487460000003,"t_reduce":0.001304161,"t_total":9.156289333,"trace":[[0.000873542,221780.0],[0.005753458,169747.0],[0.013218458,114979.0],[0.020229042,90512.00000000051],[0.027570708,73328.86666666667],[0.039988458,61393.90909090909],[0.05150625,53561.46408045978],[0.059973833,47809.02896995708],[0.072207375,44830.20790377983],[0.086666083,44160.76255575508],[0.10195925,39883.22949493899],[0.114175083,39068.586646603675],[0.129045792,37268.35294375501],[0.147537875,36392.370110066135],[0.168794125,35783.73102478127],[0.186310917,35556.74182642262],[0.206533375,35385.77386904963],[0.229674375,34925.49329579702],[0.25328875,34644.15458720366],[0.264461167,34639.07310648289],[0.29560325,34461.40888823441],[0.32168075,34236.22870820228],[0.344877708,33934.1534069994],[0.364630625,33695.38143467087],[0.400876375,33251.07725984676],[0.439006375,33022.28885457219],[0.473716083,32926.91218964077],[0.517429083,32619.75186486083],[0.581990542,32186.382680045477],[0.625648375,31365.324903265693],[0.677666875,31089.374755442142],[0.706107333,30938.648403579882],[0.735218375,30784.721987450135],[0.768156833,30456.760509512045],[0.807732583,30167.046540190004],[0.839707708,30106.60942835002],[0.88140125,29798.81289796113],[0.912252,29642.86617332051],[0.954699833,29409.432459845517],[1.004801167,29197.825352705448],[1.042506625,29021.378827790635],[1.076304167,28952.45017153416],[1.108895083,28521.272123090148],[1.136359958,28367.857282403915],[1.179479458,28166.43926429234],[1.23034325,27882.0797091558],[1.272758417,27607.876990643854],[1.310400833,27483.76416304385],[1.350962042,27373.90465393836],[1.380902375,27302.809739381944],[1.421315333,27206.682335524874],[1.456396292,27140.813570488743],[1.494631958,27014.021443159083],[1.514018917,26946.703738703796],[1.546005875,26835.21062204646],[1.579258792,26774.137797028827],[1.6110559580000001,26672.40157466402],[1.6421993750000001,26609.88680043091],[1.6714553749999999,26544.189467262666],[1.716081875,26423.85718006105],[1.754507042,26367.980755169374],[1.789216667,26331.554463819353],[1.813218083,26263.3519564789],[1.842650417,26180.70140994666],[1.8706479169999999,26136.811012995724],[1.9019474170000001,26045.133435217984],[1.92630225,26024.621454894117],[1.970764375,25933.45747872533],[2.004248125,25889.352160299066],[2.036461917,25814.740905521303],[2.07467425,25776.57685654806],[2.108271417,25730.62302849265],[2.132515875,25679.210395903327],[2.156291625,25661.469035537393],[2.190061208,25620.074845264367],[2.2220075,25586.690664480408],[2.250130625,25554.461048864865],[2.288880458,25529.443092169273],[2.312911042,25516.43766777262],[2.33501175,25502.472973682212],[2.357158083,25492.34633395435],[2.381860333,25485.268933432853],[2.4076355,25476.192249474097],[2.430930917,25472.632681747786],[2.445801542,25471.460249575735],[2.45700725,25471.310307896572],[2.839795375,25425.279926444753],[2.867335417,25394.251254366856],[2.896116875,25378.25778631084],[2.918365417,25371.18051351439],[2.947995542,25336.149907056897],[2.970805167,25321.373667703072],[2.996844833,25313.29279158396],[3.025975833,25304.078680178725],[3.051864,25280.830166355077],[3.074179208,25274.42002231455],[3.096584625,25270.697857314874],[3.124387542,25264.83427748262],[3.151538,25261.532886641126],[3.164485417,25261.38022629586],[3.176264958,25261.35647071116],[3.191904583,25259.86915398361],[3.207414667,25258.985871243847],[3.221775667,25258.882997093035],[3.951385375,25204.84754608355],[3.9678897920000002,25201.92199853788],[3.983619417,25197.891111382203],[3.998641625,25195.212764466294],[4.011622667,25193.54501061432],[4.021749083,25193.484678448633],[4.036046292,25191.03539929836],[4.0438795,25191.035399298344],[4.73077875,25131.33842370293],[4.751619875,25129.307988136963],[4.762702833,25127.083016062687],[4.77093525,25127.083016062657],[5.383741333,25104.084801288427],[5.39752175,25103.816765495038],[5.412777875,25102.54417722629],[5.422458042,25102.544177227053],[5.9596944579999995,25085.1280130278],[5.972725417,25082.833509150263],[5.984741458,25082.389992014272],[5.993807958,25082.389936334184],[6.004398875,25082.389936334064],[6.016548,25081.89477694503],[6.035827625,25081.324835705454],[6.049520042,25081.323673552222],[6.609948042,25077.29715892152],[7.101520792,25075.132720174366],[7.680521792,25074.725799503598],[8.198595083,25074.508492281537],[8.686856958,25074.450712879872]]}
{"avg_reduced_arcs":31619.0,"bks":38217,"columns":6145,"exact_calls":27,"exact_log":[[142,-520.7651040075889,200,0.972596792],[180,-391.96391269650917,200,0.914165583],[195,-343.3645703131268,200,0.705412625],[209,-270.83386100404346,200,0.560982],[216,-255.34203128242268,200,0.647547083],[225,-214.0774191505045,200,0.5613025],[235,-219.66341814520456,200,0.573474834],[238,-160.2178624090202,200,0.611016167],[240,-164.34868033303644,200,0.574619875],[244,-150.42983224802242,200,0.523454916],[245,-111.72610864373382,200,0.548602584],[247,-137.23207733512368,200,0.51852425],[250,-77.76205682228988,200,0.5324595],[252,-83.17307204923975,200,0.579995125],[253,-73.63966855349258,155,0.526000209],[254,-39.77849898505417,120,0.54727575],[255,-54.83625631709492,100,0.557533791],[256,-43.78653811533718,82,0.571204292],[257,-46.51431365755707,61,0.579314709],[258,-26.971953358574524,42,0.570707],[259,-15.525597252731558,51,0.599402958],[260,-11.48353092379989,21,0.564493916],[261,-5.415768725799694,14,0.6157175],[262,-4.352888398724872,15,0.760738583],[263,-4.645844717703426,4,0.604054542],[264,-0.4386874456770329,1,0.64486425],[265,-8.207848622987512e-9,0,0.638038833]],"full_arcs":31619,"heur_calls":265,"instance":"XTW-n219","iterations":265,"labels_exact":2318869,"labels_heur":4710330,"lp_bound":37424.09201397054,"misprices":27,"miss_count":0,"misses":[],"n":218,"ng_avg_size":7.743119266055046,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":16.603496668000002,"t_heur":4.673284081000003,"t_lp":11.07076703499999,"t_reduce":0.0048154999999999995,"t_total":32.395052166,"trace":[[0.002083333,335112.0],[0.019865416,292749.0],[0.032514416,256547.0],[0.04794025,215028.00000000003],[0.060724041,182215.5],[0.08316225,161351.0],[0.096939125,144446.1666666667],[0.11932925,119390.79166666666],[0.141376,104310.16666666667],[0.16459625,85315.07142857143],[0.182295041,82104.27210884364],[0.203028958,79102.92309437395],[0.224515708,77406.52845496789],[0.247917916,74983.72912711994],[0.281383333,71655.08308830166],[0.307978291,70912.81943445362],[0.345445625,67346.7947347336],[0.395646041,63168.57708557107],[0.427836083,62982.71294024175],[0.456371583,62491.82323438312],[0.518003916,60567.15248424438],[0.563234625,59791.85185339468],[0.640028958,57856.77860733992],[0.68893825,57252.68790651361],[0.75467,56556.08348685894],[0.812898125,56017.63118510806],[0.890406125,55364.77622276585],[0.966582166,54602.32273396865],[1.045217458,54091.519269569675],[1.111299541,53787.37589026979],[1.19987825,53208.38460651099],[1.253936541,53020.353441579195],[1.319407458,52837.09594840737],[1.387066541,52042.35395389382],[1.458477041,51637.58524887014],[1.529831916,51316.78219062312],[1.611834,50874.35484463099],[1.708785166,50588.69443226808],[1.783193375,50411.403792096404],[1.84743125,50151.065186609456],[1.944948958,49812.783787715976],[2.032896666,49684.80019687171],[2.127913375,49153.69643872642],[2.253115333,48683.77255769208],[2.363706375,48392.89526490304],[2.443594125,48323.15747556522],[2.572547916,47829.32326238587],[2.674744916,47652.3022761121],[2.765540333,47523.85458552348],[2.826833125,47338.309283544535],[2.924697125,47004.69962911391],[3.005587875,46891.01498830424],[3.121209208,46486.176522559595],[3.192787875,46347.29687481146],[3.266551625,46188.28180598158],[3.363971583,45944.45042129875],[3.480150708,45580.501039004695],[3.591915208,45406.50610369648],[3.670738375,45289.600708746715],[3.778145083,45095.78645076682],[3.9041230000000002,44924.13781684173],[4.0360965,44801.73247921059],[4.163710208,44616.29039328789],[4.323617875,44454.977600333325],[4.405801958,44364.28088742881],[4.464899166,44264.161303650224],[4.569283791,43974.971252079406],[4.63179025,43913.89010660574],[4.726611458,43732.70636408056],[4.805185083,43587.43489131836],[4.882307791,43465.34518704624],[4.965648833,43382.7969661485],[5.070101791,43240.650782644865],[5.167726041,43109.291933247885],[5.252417,43033.463661759684],[5.351465333,42911.74610250575],[5.44304175,42785.22076621395],[5.543562625,42686.22598333944],[5.603283416,42642.36134105383],[5.715752416,42547.00491690274],[5.806282,42458.0575980423],[5.885133375,42321.21176239471],[5.966273125,42242.295869142064],[6.032966458,42180.98725692005],[6.137432916,41909.6778595015],[6.233480291,41734.393131281686],[6.346093375,41630.20117604469],[6.441696458,41490.51919511447],[6.534983541,41429.32711498787],[6.619699541,41318.92807107559],[6.709138791,41254.568401259814],[6.844416166,41134.94489091333],[6.951797333,41068.17219535738],[7.051965666,40924.36833076945],[7.158991416,40829.04786471794],[7.26965275,40744.015957663185],[7.360379958,40688.63564245992],[7.420181041,40655.98197464794],[7.454551541,40643.72067725054],[7.528532333,40559.21474747411],[7.611206041,40512.5872530085],[7.705623708,40423.077977397435],[7.813111833,40307.40899187744],[7.884723125,40267.735087481706],[7.9714568329999995,40185.89506654469],[8.030408375,40144.90819724482],[8.127773875,40103.673044833915],[8.207213833,40075.65144752293],[8.280932,40046.62410602063],[8.36913125,39991.30183826998],[8.428946166,39973.58809886347],[8.528210333,39946.475555009885],[8.624927791,39904.64591143899],[8.687470666,39873.43839489603],[8.746010791,39862.990421294584],[8.801873958,39828.183117479944],[8.863040833,39813.82720316091],[8.930875708,39798.654413396995],[8.976003666,39787.556677821936],[9.021155625,39779.728579462564],[9.060315625,39777.735620502266],[9.105115833,39773.60557241926],[9.150643041,39765.832902889575],[9.182294458,39764.258387554306],[9.214293166,39760.68046444524],[9.276060541,39737.59516690221],[9.32900675,39727.79200189941],[9.401863333,39710.24625081251],[9.449117416,39703.40826340209],[9.503875458,39696.861952316554],[9.57177625,39667.55492085046],[9.632258208,39653.68935789822],[9.681247916,39645.33359278722],[9.740679375,39622.88887096662],[9.766503791,39622.72136198957],[9.821498125,39615.83257203469],[9.872181832999999,39605.08216859182],[9.90932075,39602.863474444195],[9.944007375,39600.1781469489],[9.991437166,39592.52730202144],[10.016907833,39592.375095799056],[10.054710875,39591.840732357334],[11.181840916,39327.189711236264],[11.252720791,39270.54164191355],[11.338387791,39248.55649972829],[11.434262833,39218.05036555825],[11.464661541,39215.9706246452],[11.511761791,39210.33002502156],[11.556022958,39203.617756186984],[11.581177625,39202.77904611079],[11.612371083,39197.44441621407],[11.642776333,39196.43811386887],[11.662617083,39196.437005788735],[11.686101708,39196.399361465],[11.715528916,39194.90581786614],[11.746069458000001,39192.410116423795],[11.768077,39192.28581942273],[11.791852291,39192.240250895775],[11.826937666,39189.62112616558],[11.867606833,39182.46997101057],[11.912970125,39175.492520557775],[11.944400916,39174.09413050281],[11.975961916,39173.073033879366],[12.007494375,39172.79387512817],[12.038569458,39171.18118447046],[12.06302925,39171.124162086526],[12.086439041,39171.07168891819],[12.120720708,39169.56707517684],[12.16940275,39165.93192307073],[12.219046583,39149.7272001133],[12.244996625,39149.46399403673],[12.269620708,39149.177616353874],[12.305499791,39144.5598556939],[12.336199583,39141.24645339836],[12.372318958,39136.73276701847],[12.411413708,39133.48751102009],[12.443000291,39127.77161831886],[12.466967791,39126.80101713749],[12.493382125,39126.428319715225],[12.51576,39126.42831971526],[13.560328833,38813.23160068847],[13.63514025,38782.57998712102],[13.709836791,38756.536686475825],[13.753762458,38747.237274482715],[13.803702583,38739.66157027296],[13.877950791,38724.9652838398],[13.931968375,38720.27991388438],[13.975952416,38717.82975820597],[14.01149975,38714.704964748445],[14.039668125,38714.36155985967],[14.078340125,38706.72360859374],[14.125212875,38702.95215036458],[14.162203458,38702.49455710561],[14.199389708,38702.037758579994],[14.221917875,38702.009949074345],[15.079827708,38492.19994099563],[15.139883875,38476.78972720084],[15.18450725,38463.37096469168],[15.241879916,38444.20050044216],[15.274821375,38442.801852968965],[15.317740375,38440.90821441646],[15.35512925,38438.16217722042],[15.382111416,38435.07360566314],[15.423775958,38434.496668010266],[15.451668125,38434.43127727421],[15.479056875,38434.28381676722],[15.517938041,38432.54666422981],[15.540907166,38432.546300706395],[15.566436791,38432.5448757747],[16.259376916,38288.492076665265],[16.312502083,38272.76911592924],[16.347066333,38270.91880788049],[16.39874375,38266.02739232044],[16.4300485,38264.67823803257],[16.465207208,38263.924292426505],[16.487158041,38263.916181050095],[17.260527416,38092.97395041808],[17.336585916,38084.46005352],[17.376898041,38082.07708119413],[17.413397166,38080.44959437787],[17.458028208,38076.868959510764],[17.487859375,38076.62945377279],[17.520350083,38074.87495257617],[17.565461333000002,38068.44148471037],[17.594225666,38068.41408119589],[18.263851666,37935.517117052135],[18.304653375,37923.46635652665],[18.336262541,37921.794737123666],[18.362554291,37921.32138936575],[18.393919583,37919.41583129478],[18.421574583,37919.24048396731],[18.446504541,37919.19118569534],[18.477808291,37917.737567875825],[18.502480541,37917.18346403108],[18.529178833,37916.52933170604],[19.18827225,37858.0003848394],[19.212657958,37857.52769445426],[19.235498708,37857.48448971936],[19.938036,37775.93218375595],[19.975457958,37775.11294941118],[20.653716625,37694.27903840827],[20.684884416,37693.76651849183],[20.706763041,37693.76639224213],[20.736143041,37692.824294091246],[21.352612416,37647.00776882508],[22.001568083,37602.37178900304],[22.027970875,37601.823215481185],[22.624976833,37568.12085890464],[22.654066916,37568.02291622442],[22.684089083,37567.77966734909],[23.293899708,37539.497726405345],[23.326610041,37539.109599415366],[23.989917083,37506.06808774614],[24.587604416,37495.89518158572],[25.219077958,37471.35711376343],[25.841532375,37453.62045987088],[26.4771705,37442.71960116241],[27.106206666,37438.836156996724],[27.727464916,37428.98287779832],[28.380719958,37426.23702055071],[28.980130583,37424.79645147713],[29.634268583,37424.258007138735],[30.428641333,37424.1572584768],[31.064340416,37424.09330732802],[31.737363416,37424.09201397054]]}
{"avg_reduced_arcs":14621.0,"bks":14996,"columns":4089,"exact_calls":18,"exact_log":[[200,-103.13144181733674,200,0.671145834],[218,-47.71973825668323,200,0.704693917],[232,-45.110657158301024,200,0.611754792],[237,-36.92507097092579,200,0.579809875],[247,-25.023647027396407,200,0.54828175],[253,-37.170572212364675,200,0.502219416],[258,-64.78092642524825,180,0.585888083],[262,-23.279394720033267,115,0.674080334],[263,-26.126302675030985,105,0.610029292],[266,-28.99999999990186,44,0.734326375],[268,-9.181303858608914,27,0.549513],[271,-5.4781109770953265,37,0.668546166],[272,-3.328651970633871,27,0.56386675],[273,-2.981308607378253,3,0.603639167],[274,-1.5134153088648077,5,0.542533],[275,-1.2375616364777784,5,0.480574791],[276,-0.14835499631391258,1,0.522193916],[277,-7.673861546209082e-13,0,0.494634375]],"full_arcs":14621,"heur_calls":277,"instance":"XTW-n139","iterations":277,"labels_exact":1252686,"labels_heur":3732483,"lp_bound":13605.999232308353,"misprices":18,"miss_count":0,"misses":[],"n":138,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":18,"status":"optimal","strategy":"full+ng_v08","t_exact":10.647728416,"t_heur":4.317883279000002,"t_lp":6.1038144879999985,"t_reduce":0.002849122,"t_total":21.133687584,"trace":[[0.000940584,102282.0],[0.00833475,84591.0],[0.016072167,56842.0],[0.025094167,41531.0],[0.034237959,32494.999999999993],[0.043730084,25653.857142857134],[0.055859959,23898.39999999983],[0.068064292,23897.133333333335],[0.0792025,23169.234700520636],[0.093634959,22383.182435597184],[0.105537875,22352.175748884725],[0.118821709,22352.17574888464],[0.140381667,21524.084087791485],[0.160919459,20515.994094662554],[0.175810459,20334.72727176133],[0.202372625,20058.779079199194],[0.228138917,19926.090145773625],[0.261216584,19710.42984430138],[0.285134084,19680.81956978098],[0.31697525,19488.8057907219],[0.342859084,19432.76101696496],[0.369978,19385.358523603296],[0.395061584,19266.844965049775],[0.418384125,19126.109958888523],[0.441480417,19006.710749481634],[0.474051125,18925.146291635563],[0.502643292,18868.526862448096],[0.529654709,18819.62844465036],[0.569493834,18742.8706073732],[0.610982792,18667.419522408294],[0.655343084,18500.869176373042],[0.686209084,18379.27070668509],[0.709702417,18338.978414060824],[0.74406275,18252.73258366753],[0.780897209,18173.52464239095],[0.830211834,18010.649289602],[0.873728042,17899.39561068018],[0.90548125,17840.038816728484],[0.962873459,17762.052924538544],[1.012719792,17612.586037684825],[1.052422792,17533.121070025227],[1.090880375,17511.085142089643],[1.124425875,17486.806737983392],[1.163912125,17417.95292984731],[1.202471667,17375.615491776658],[1.232410375,17352.552130904805],[1.276777084,17296.84358775251],[1.318592292,17251.0263945723],[1.362650834,17225.892828795528],[1.409145,17202.757574180585],[1.4648746670000001,17126.3800441381],[1.502000834,17044.96967103689],[1.544201292,16972.00820842123],[1.5879839169999999,16944.11817953556],[1.624213084,16926.912434726255],[1.665106209,16875.546116933405],[1.7052822920000001,16827.883391507432],[1.754433417,16775.314166029424],[1.806437375,16740.3495088031],[1.871770667,16686.507579902413],[1.949298459,16609.928535981206],[1.989473667,16565.3630296574],[2.03265275,16497.620210225356],[2.080496125,16413.228575121913],[2.127625292,16376.804461686033],[2.165912292,16363.717016231783],[2.210791959,16318.650196488428],[2.274826667,16256.785012834373],[2.337002167,16200.14424494949],[2.398405375,16116.533869803006],[2.446227667,16096.283347640996],[2.495356292,16061.655903302439],[2.534971959,16023.277832454442],[2.5730247090000002,16015.036813966364],[2.605182417,16011.90986465453],[2.6711947499999997,15920.394284270675],[2.724133417,15899.901419687034],[2.7722038749999998,15868.599372595738],[2.8318871249999997,15837.587020449284],[2.894273667,15797.554570855065],[2.970451292,15729.253724689659],[3.017168,15699.537846893303],[3.049362667,15687.976150022398],[3.09472075,15655.153315030271],[3.149919542,15602.017840833589],[3.198502125,15538.840873853022],[3.258728334,15467.334956049506],[3.328290209,15407.304111532576],[3.381253917,15374.06777391346],[3.447949459,15315.211006698686],[3.521309209,15237.052938346125],[3.569971584,15226.71891456529],[3.622237125,15175.554309371124],[3.6818540840000002,15146.534886028147],[3.7226614590000002,15119.083190071613],[3.789299417,15048.441203102684],[3.812144834,15048.434046480912],[3.875686042,15030.690382549968],[3.938917042,14996.57976148585],[3.995997292,14972.346914536389],[4.05201375,14944.513964388938],[4.103096875,14921.713185340577],[4.146304334,14900.481789087793],[4.188011875,14888.353387095864],[4.220649584,14880.66880406769],[4.269877834,14845.91191778006],[4.328797917,14809.354493018642],[4.388936917,14762.880502958446],[4.466102125,14707.657791627971],[4.506519709,14686.361752219515],[4.556090834,14672.872290282916],[4.599734584,14655.708604392714],[4.6499081669999995,14636.61368693345],[4.708617709,14617.831682135777],[4.768929709,14576.558759797834],[4.808020292,14570.549956150715],[4.875506875,14539.582872898958],[4.930487,14519.259007831502],[4.9794915,14497.648425005738],[5.026968792,14485.840399643057],[5.093824792,14457.119683489955],[5.142254542,14420.288453772999],[5.160350625,14420.288454024918],[5.217731042,14403.333019925129],[5.287890042,14371.888959835635],[5.308399542,14371.888959835276],[5.363755792,14335.462865039712],[5.445372709,14291.230042907751],[5.493612792,14284.987243786456],[5.575494125,14239.96095655918],[5.621847375,14231.633747176438],[5.683718292,14212.396181149259],[5.70629925,14212.39618114742],[5.743410667,14206.735605876826],[5.784247625,14195.229660068602],[5.829941417,14189.319022716936],[5.885300084,14172.967419536286],[5.944032834,14156.394535088988],[5.982596042,14147.965572226238],[6.037791292,14122.491578275685],[6.10674925,14111.134885428113],[6.153723209,14085.956946264707],[6.187182917,14077.293533542197],[6.229607167,14066.833474494702],[6.264399625,14062.572885191734],[6.328013542,14034.623287861927],[6.374737875,14023.845428887202],[6.425793584,14005.642578223555],[6.486157834,13970.864399477055],[6.535756542,13960.342217809946],[6.599429125,13942.771361207931],[6.6500594589999995,13916.121473976706],[6.672645292,13916.121473975529],[6.691622792,13916.121473976686],[6.727724875,13904.462173503649],[6.7714483340000005,13881.481338589798],[6.81874725,13867.044176709021],[6.8610245,13859.820462112033],[6.923105334,13852.535545086694],[6.975322667,13833.652206672683],[7.025758417,13823.706584546606],[7.072252334,13804.941287889189],[7.10360575,13795.284661030197],[7.135675667,13783.4393998691],[7.178761292,13770.54924656889],[7.220510959,13758.33072004597],[7.254479167,13756.192826399849],[7.296843,13747.41418441942],[7.331970417,13742.17932302419],[7.370201375,13733.92378237674],[7.420613875,13722.81905263955],[7.47259525,13717.630440152618],[7.519569959,13713.474006101198],[7.570176417,13710.145913175515],[7.588076625,13710.145913175631],[7.622103834,13705.712076764234],[7.65527225,13701.07610422748],[7.691472042,13697.628531315251],[7.732624209,13691.29417331169],[7.767081959,13689.100212161991],[7.800324542,13686.72136851367],[7.834106625,13685.682210036424],[7.869883875,13683.936026442776],[7.904753042,13681.392882163895],[7.927596625,13681.261299337777],[7.959201084,13680.41185310236],[7.978770584,13680.374106067964],[7.996321334,13680.374106067926],[8.022519667,13680.317529313246],[8.045907292,13680.198435411246],[8.066718459,13680.195823750408],[8.085188459,13680.19562439461],[8.107751875,13680.194404166456],[8.133823709,13680.085723241606],[8.15334475,13680.085723241571],[8.17926,13680.05542294147],[8.212028209,13679.618285496583],[8.238948834,13679.598629352033],[8.271498959,13679.569461201314],[8.295835792,13679.556252535102],[9.015789334,13672.671811556338],[9.048620709,13672.120500057086],[9.100121542,13666.328417240424],[9.132572375,13665.864788496883],[9.17915725,13660.19934435991],[9.230601709,13657.250645016808],[9.248437625,13657.250645016911],[9.282971875,13657.250645016817],[9.308498709,13657.13873344932],[9.334849334,13655.443018956781],[9.353283334,13655.443018956841],[9.385122459,13655.185285981632],[9.412235459,13654.825091253388],[9.441118,13652.988617724293],[9.466483167,13652.397257895678],[9.484586542,13652.374407463394],[9.503341459,13652.374407463481],[9.520926209,13652.374407463582],[10.269534125,13647.313290290798],[10.304334417,13645.423302628476],[10.336479334,13644.904217634516],[10.355087459,13644.904217634521],[10.388342334,13643.519440834209],[10.419446,13642.738328677475],[10.438701792,13642.708104993759],[10.458259709,13642.707570429755],[10.482881792,13642.517726354461],[10.504195459,13642.49781807935],[10.532726792,13642.009986302064],[10.5543045,13641.998835731447],[10.575993959,13641.970172804151],[10.5965875,13641.96809396179],[11.264004584,13637.28385605639],[11.304941667,13636.020051855425],[11.346475584,13635.663371828312],[11.378307125,13635.28956446053],[11.399641459,13635.257587171589],[12.025306,13623.05724974484],[12.046293584,13623.057249744883],[12.068989917,13622.858937263454],[12.089421375,13622.826166821364],[12.10932475,13622.826166813511],[12.129952125,13622.820824022712],[12.15455975,13622.670059812226],[12.177736542,13622.667372342234],[12.19781425,13622.667372342146],[12.220537458999999,13622.667128296307],[12.810626625,13617.561889117349],[12.837136375,13617.201379602488],[12.857451834,13617.19338489925],[12.875113417,13617.193384899498],[12.898974375,13617.023759437972],[12.918361917,13617.023759438103],[13.456589709,13614.366914710843],[13.475608959,13614.36691471052],[13.494876875,13614.366914710512],[13.518698209,13614.000836938076],[13.537275375,13614.000836937654],[14.160294167,13612.150024495906],[14.178986417,13612.15002449571],[14.20108025,13612.131848714616],[14.217564167,13612.131848714753],[14.942612667,13608.790749344225],[15.60560425,13608.20538165151],[15.633364417,13608.205381643504],[15.662906542,13608.20538164358],[16.438341375,13606.911051690979],[16.467341209,13606.91105169099],[17.044312625,13606.739563983503],[17.065788459,13606.73956398358],[17.088398875,13606.697084409847],[17.792046959,13606.387567664213],[18.38012075,13606.38001409586],[19.010175209,13606.122583596032],[19.57433125,13606.005472402434],[20.083608875,13605.99972377719],[20.625420917,13605.999232308353]]}
{"avg_reduced_arcs":41864.0,"bks":35691,"columns":6749,"exact_calls":20,"exact_log":[[167,-656.8744042381014,200,0.280253792],[168,-413.46479965382105,200,0.233116125],[184,-86.3659276219579,200,0.293303833],[195,-67.95334949148577,200,0.253938917],[234,-361.96005015777814,200,0.361117541],[236,-45.94670219852344,200,0.348955166],[250,-26.56120260779153,200,0.366044958],[267,-12.037780803288342,200,0.305181542],[269,-9.000000000013415,119,0.258040541],[272,-6.970956063344147,88,0.238868708],[274,-3.03694061155727,27,0.2082925],[277,-2.34831469700066,17,0.233576542],[280,-1.728048029678007,14,0.218844292],[281,-2.3333333333263226,21,0.283473917],[285,-2.9999999999797637,6,0.250122333],[286,-3.521949935014618,4,0.197402792],[287,-1.9999999999802185,1,0.197006708],[288,-0.9999999999919282,2,0.199783792],[289,-0.9999999999997726,1,0.185269167],[290,-5.3944404498906806e-11,0,0.180056042]],"full_arcs":41864,"heur_calls":290,"instance":"XTW-n251","iterations":290,"labels_exact":1121974,"labels_heur":5014161,"lp_bound":35229.71148373443,"misprices":20,"miss_count":0,"misses":[],"n":250,"ng_avg_size":8.0,"ng_wasted":0.0,"purges":8,"status":"optimal","strategy":"full+ng_v08","t_exact":5.092646709,"t_heur":6.814331837999999,"t_lp":10.832314009000003,"t_reduce":0.006443628000000007,"t_total":22.801376625,"trace":[[0.002060708,290890.0],[0.017291791,214737.0],[0.033965125,181677.66666666666],[0.048967416,147373.33333333334],[0.065539041,131397.61111111112],[0.085369125,113611.66666666666],[0.108021166,91491.0],[0.12729625,82804.09825102886],[0.15529075,73809.59420289854],[0.174826666,71981.44434203792],[0.202934875,68201.5611111111],[0.23071875,65791.86546824817],[0.254048333,63980.88704950293],[0.273533958,62227.453096785845],[0.308303291,60354.79032164796],[0.332640666,60339.86682988761],[0.377426,58809.88524436091],[0.414889291,58363.47527572651],[0.455282291,57231.22146068801],[0.49845625,56844.81268480011],[0.592203958,54674.48687539373],[0.629209416,54532.92014776064],[0.699639458,53772.45135224576],[0.747097833,53508.16486395839],[0.795832291,53151.10664818639],[0.836749416,52889.02363592054],[0.902347416,52564.94719952839],[0.961680833,52406.541989527235],[1.037534333,51958.32648803811],[1.1108959999999999,50897.59333013763],[1.212418375,50382.45091653031],[1.290706958,50163.030445790464],[1.3841145,49914.22938711568],[1.465077958,49561.00254649742],[1.594925125,47863.96262447231],[1.6932343749999998,47583.81983336646],[1.7417565000000002,47559.5301601992],[1.824239708,47267.87355979257],[1.896869125,47082.91942438634],[1.979178708,46813.52519788294],[2.04766325,46439.69923376556],[2.154316458,45911.45434637703],[2.2515250829999998,45674.83249830775],[2.3431632909999998,45513.19687538632],[2.418215,45352.58319017965],[2.541637958,45020.366182070546],[2.665835833,44763.160594539026],[2.805235083,44282.58306734364],[2.907029416,44092.99240873522],[3.010087041,43835.653537212376],[3.129716458,43650.05270162135],[3.253816583,43277.71151028078],[3.356444208,43133.71305167822],[3.43546,43041.45267043295],[3.556605125,42751.15689457613],[3.646767,42694.30839031678],[3.727165833,42109.7133990322],[3.815646791,41954.70450721773],[3.879633666,41865.719993792336],[3.98493075,41478.762760601196],[4.084884166,41125.96500645259],[4.193353625,40957.33100326288],[4.279897916,40874.499175130295],[4.360529583,40792.9161583574],[4.432566458,40655.8586126287],[4.490275375,40609.929983117705],[4.592776166,40188.91206714632],[4.693290083,39868.50333490067],[4.822628541,39603.12976629318],[4.959280875,39160.60773964329],[5.090532708,39014.836811756046],[5.173642541,38979.471525320136],[5.334237333,38698.17617971403],[5.447959583,38618.22421419645],[5.532212833,38523.87713974493],[5.613116625,38482.63550046359],[5.725727041,38287.349576919434],[5.810641,38242.91963330768],[5.924773916,38108.25311162792],[5.997970416,38004.27958236742],[6.06876825,37934.38923239082],[6.168258416,37780.07665032505],[6.304019791,37567.8497601561],[6.40924425,37485.92639477471],[6.5280302500000005,37422.018600174015],[6.623546083,37381.1430976533],[6.760213041,37322.468003680384],[6.845279666,37291.81971852117],[6.965083666,37211.01283522237],[7.083380166,37154.41161876971],[7.197637583,37105.70604401309],[7.282106791,37001.30939126203],[7.35086375,36989.09311272427],[7.4390585,36921.94968922209],[7.511053416,36891.996858473125],[7.550456791,36891.54667196915],[7.644352833,36816.09151673675],[7.756897125,36744.163811831015],[7.857469041,36704.031754044896],[7.942512291,36684.810492370234],[8.037060208,36635.01006771873],[8.143951208,36605.37035383752],[8.261677666,36558.45796295086],[8.400742958,36482.51944917938],[8.542516583,36427.42346633123],[8.658353625,36394.26004809336],[8.806508541,36364.623407306986],[8.926632375,36314.98196868553],[9.045713416,36286.2242612799],[9.134625125,36257.05479561],[9.17842325,36250.218320580636],[9.243718625,36237.22860879721],[9.329066375,36209.73638971511],[9.411087458,36179.465850768196],[9.499936,36125.14812542607],[9.595858208,36094.15875449083],[9.69150275,36003.903049357046],[9.803070625,35933.99269103403],[9.902622375,35902.07128741475],[10.000430541,35852.558107296805],[10.104325916,35825.66351378946],[10.19246625,35813.175021349205],[10.324362333,35760.71548841303],[10.420393041,35748.73600336304],[10.5470655,35721.30761959727],[10.634710583,35704.50627562967],[10.756732583,35687.12704966523],[10.865077583,35665.27584492579],[10.892763833,35665.27584492586],[10.943966833,35660.50308166773],[11.015019708,35646.7835346918],[11.085439708,35626.07034288129],[11.152799041,35619.12612769245],[11.247593458,35601.87546957672],[11.330243083,35576.29326966583],[11.440385666,35552.20807119893],[11.523674291,35535.2961586116],[11.627068874999999,35506.51682388575],[11.734010208,35491.742109905645],[11.819886416,35483.374829262204],[11.917400083,35468.590350664264],[12.005915541,35451.72249177307],[12.066052416,35449.26168717936],[12.138198333,35440.87946429566],[12.221031332999999,35428.574716502655],[12.28909625,35424.40000775299],[12.374958875,35421.9495779319],[12.4068085,35421.94957793185],[12.430175333,35421.94957793243],[12.467744,35421.076735427574],[12.51997,35419.38221445248],[12.559517208,35417.98881416442],[12.604244333,35415.53624852446],[12.65339425,35408.833636331365],[12.688360208,35407.99372484237],[12.723993333,35407.462312794334],[12.759695833,35407.2323705469],[12.792661666,35407.17268775477],[12.830211458,35406.125850816126],[12.858453416,35405.598046794126],[12.890071125,35405.196096046035],[12.921008540999999,35405.06033771198],[12.949697791,35405.0233231733],[12.977874625,35405.009221553795],[13.005016666,35404.995361909],[13.032170875,35404.90069286103],[13.058091958,35404.889423818335],[13.364040708,35404.889423818495],[13.69952725,35372.635599582725],[13.754158916,35364.07243544659],[13.796968041,35359.580444700056],[13.848015166,35355.78326431634],[13.893961083,35352.763683524485],[13.933420083,35348.51523742348],[13.9813595,35344.77032977847],[14.04226075,35336.43606488556],[14.079168583,35335.63900986242],[14.1143755,35335.429411876714],[14.14925725,35335.29903035508],[14.177348166,35335.29096158841],[14.209166125,35335.19800623255],[14.2394895,35335.094893771166],[14.267047958,35335.09487507571],[14.291791833,35335.09467363387],[14.640924416,35299.6311238365],[14.690861833,35297.85552318105],[14.732209791,35294.84684693936],[14.774864416,35289.424727866804],[14.812850666,35289.02534769626],[14.849130166,35287.99582826071],[14.879831916,35287.785834592636],[14.920600125,35287.429286305414],[14.966951916,35286.99096247525],[15.000597,35286.973896877265],[15.030537375,35286.97389687727],[15.349596208,35273.770664705735],[15.403338041,35273.14716488956],[15.443611,35271.70847948132],[15.477227958,35271.61953864904],[15.51331525,35271.29050871153],[15.551628333,35271.132171488076],[15.62983125,35270.95943407752],[15.665192790999999,35270.959434077304],[15.703156791,35268.997554577996],[15.74138275,35268.432766850274],[15.788880333,35265.86265707756],[15.833496916,35262.31621919036],[15.865382291,35262.090589905936],[15.899278666,35260.173331179736],[15.934797583,35259.36563565909],[15.963573,35258.80519727204],[15.987499166,35258.805197271955],[16.02322575,35258.04588458421],[16.055225166,35257.69697299515],[16.093767916,35257.001143452195],[16.11795375,35257.001143452195],[16.143234416,35256.986836573684],[16.167434166,35256.97704113007],[16.196633125,35256.8332189843],[16.228687125,35256.78358075413],[16.257961666,35256.77059174246],[16.285177333,35256.765975682516],[16.317204833,35256.70403831236],[16.344077916,35256.63387060496],[16.368826416,35256.63387060495],[16.393740625,35256.61989911977],[16.426237208,35256.532955167866],[16.453494375,35256.39278669533],[16.477704916,35256.392786695345],[16.505973541,35256.31796896005],[16.52921275,35256.317968960524],[16.551997208,35256.24952127798],[16.577378541,35256.24952127797],[16.604110583,35256.24952127798],[16.991928583,35256.09024827512],[17.01966925,35255.96547751755],[17.437765333,35239.71245480084],[17.477978458,35239.06859530432],[17.527287541,35239.009025539955],[17.576597458,35238.97886107898],[17.626849541,35238.9675747773],[17.671086416,35238.967574777205],[17.719582332999998,35238.529439882404],[17.77610825,35238.3971389539],[17.804807416,35238.395539177625],[17.845333916,35238.38476514424],[17.880109958,35238.384765144256],[17.914801333,35238.34214647024],[17.947455166,35237.74294757545],[17.979827,35237.7069426036],[18.406428291,35235.82076371455],[18.437618875,35235.81028312473],[18.469287916,35235.58870198391],[18.496555166,35235.58870195239],[18.528515,35235.584305887045],[18.571659791,35235.05842332243],[18.610463083,35234.72513766654],[18.651210458,35234.66271838395],[18.68184275,35234.640969926],[18.725874541,35234.61755520922],[18.763598708,35234.46722932009],[18.795488291,35234.40452731594],[18.841258875,35234.064670604894],[18.872557041,35233.95908391098],[18.900286708,35233.959083911],[18.945223083,35233.84642010676],[18.980049583,35233.84457772952],[19.340518875,35231.13395657898],[19.381104291,35231.05262891257],[19.676545333,35230.79858433758],[19.708569333,35230.7985843376],[19.741624,35230.79858433756],[20.0269195,35230.18043269213],[20.056716958,35230.1804326921],[20.299287708,35229.8484432235],[20.33646125,35229.848443223425],[20.366992791,35229.848443223455],[20.643264791,35229.8048029712],[20.67888575,35229.80480297129],[20.708495708,35229.783669108474],[20.963062375,35229.770746875074],[21.289135541,35229.7355678397],[21.324111791,35229.72566781323],[21.36114975,35229.71148373442],[21.3998,35229.71148373443],[21.691967958,35229.71148373444],[21.920992166,35229.71148373445],[22.151651708,35229.71148373369],[22.384726166,35229.71148373444],[22.605070958,35229.71148373443]]}
{"avg_reduced_arcs":30626.0,"bks":39656,"columns":6683,"exact_calls":28,"exact_log":[[228,-1003.0207508207725,200,0.820668209],[246,-597.4965873666517,200,0.789381833],[269,-497.2899131808508,200,0.887915542],[278,-515.6469354847993,200,0.869465],[289,-338.07744472214154,200,0.861398],[295,-330.6797007413991,200,0.822722],[302,-297.41014269031916,200,1.1458737079999999],[308,-254.24206770154456,200,0.838753417],[313,-248.59682220539094,200,0.975239667],[324,-184.5166059523931,200,1.065307042],[329,-166.61044984326713,200,1.07732375],[331,-159.10696105368254,200,0.981377834],[336,-110.16342566874096,200,0.8670605],[337,-96.70506153818269,200,1.052273667],[339,-79.5446533617843,200,1.020299416],[342,-91.38582428956943,200,1.070527209],[344,-49.64997902905361,145,0.969394375],[345,-60.972364829707544,151,1.042816458],[346,-47.58059550366045,95,1.197958542],[347,-48.10901644211776,52,1.201789875],[349,-32.462868765302005,43,1.0494955],[351,-35.47456979704111,36,1.066062333],[352,-42.346315788211825,28,1.117435167],[354,-16.799417778110524,14,1.423787042],[355,-7.801733020284246,8,1.293433042],[356,-3.953361016918393,8,1.186326833],[357,-3.6599183949068674,1,1.297914875],[358,-6.934897101018578e-12,0,1.041598208]],"full_arcs":30626,"heur_calls":358,"instance":"XTW-n242","iterations":358,"labels_exact":5149512,"labels_heur":7143216,"lp_bound":38806.332129037495,"misprices":28,"miss_count":0,"misses":[],"n":241,"ng_avg_size":7.340248962655601,"ng_wasted":0.0,"purges":11,"status":"optimal","strategy":"full+ng_v08","t_exact":29.03359592,"t_heur":4.749588839000001,"t_lp":19.65592679100001,"t_reduce":0.006700717999999998,"t_total":53.510710875,"trace":[[0.001816458,386026.0],[0.016750708,304301.00000000023],[0.034731958,263236.4999999999],[0.050454625,227945.98469387766],[0.063484958,200922.3638743455],[0.078975625,173651.08277404922],[0.095995375,148273.71040868183],[0.113059083,135807.87977099244],[0.131458958,117154.00890889052],[0.151306958,109134.54237288138],[0.17152575,96682.75750325742],[0.187048333,81619.14192708334],[0.206701375,79042.86814524888],[0.231696166,69952.53017729254],[0.256824416,68262.30168998704],[0.287775791,67892.20729515293],[0.314018,66443.87537093378],[0.333347916,66237.03447175983],[0.353839791,66151.73573528377],[0.384415916,65541.51612420217],[0.426892041,63649.81879731581],[0.446583625,63575.45106686945],[0.478934333,63171.74555385073],[0.513765791,62176.23667661954],[0.546534416,61489.49534668833],[0.579867958,61191.702151820275],[0.617555291,60929.81678758348],[0.6405895,60866.58798752152],[0.670285958,60711.00293166805],[0.709429208,60284.22379694999],[0.752422583,59991.14087319421],[0.830697708,57559.11316633416],[0.875903958,57448.69094773547],[0.928089541,57294.86341532445],[1.012763416,56902.22509475774],[1.083851291,56610.196973634986],[1.147820083,56253.456416009554],[1.190606458,56167.77082298988],[1.232691,56062.16069567593],[1.292367333,55868.334627022945],[1.3691639580000001,55480.474671004464],[1.4350203750000001,55276.944103586146],[1.5080096250000001,55137.85327202538],[1.556054708,54998.977382789984],[1.659725458,54497.80595971993],[1.7355213329999999,54338.66501086278],[1.830153708,54191.37326465658],[1.890463958,54097.09057811851],[1.979258541,53941.12486245779],[2.101765625,53714.44237009441],[2.175504041,53518.752548694436],[2.300869791,53268.475664511905],[2.4066675,53149.115668049286],[2.484770833,52871.06840420232],[2.562380125,52744.65012445716],[2.642860333,52605.51975771024],[2.706020416,52504.81472600075],[2.773463208,52248.11033707367],[2.854103791,52162.54533495921],[2.973231916,52026.04716721854],[3.065036958,51829.230446260946],[3.1267755409999998,51797.57770347149],[3.227460833,51564.63671556621],[3.306422166,51145.70694876775],[3.402445625,50931.562791967706],[3.5181980409999998,50767.844614835514],[3.6584610829999997,50609.96137487418],[3.827513625,50331.88025586175],[3.943139166,50223.27071732106],[4.054663333,50074.820733316505],[4.147895166,49932.57971042703],[4.199904041,49885.684000055386],[4.310307916,49696.327363759934],[4.40544225,49549.69057850845],[4.508419416,49447.11676185608],[4.603152625,49320.93336166548],[4.737020291,49114.4189087557],[4.841240416,49023.126577046554],[4.955910625,48910.08718160824],[5.001749916,48878.80410094118],[5.122338375,48686.58850276836],[5.248977333,48558.060551069844],[5.368699041,48475.10377027997],[5.506091916,48414.811247613856],[5.593017708,48337.11155950047],[5.759581833,47990.11370186913],[5.880491083,47843.34971943271],[5.979517458,47594.7189526776],[6.073538041,47475.90073222081],[6.175406791,47367.00266868503],[6.23423075,47296.54598464427],[6.307721583,47252.37007272342],[6.425177416,47073.0451371804],[6.555969291,46894.450132577986],[6.66444175,46811.692968977244],[6.806531125,46619.1718063017],[6.921168375,46469.443926415035],[7.013342583,46421.953747515996],[7.128667375,46337.84462126925],[7.202425291,46311.33071863321],[7.324448666,46238.43768646002],[7.443057458,46148.014357634034],[7.56348025,46050.674520893546],[7.682515875,45978.03332820921],[7.749452833,45932.5778315129],[7.842813875,45779.68777465722],[7.9484705,45711.94987268287],[8.081741958,45592.364017118685],[8.212415375,45453.77323583233],[8.309992916,45380.936470366905],[8.413557,45329.115574807925],[8.528075916,45241.77570472874],[8.629751666,45195.34556066476],[8.742105916,45121.996737186324],[8.849696166,45039.50742571726],[9.008497791,44941.46388433243],[9.144346,44849.06399771947],[9.291765041,44778.61444893951],[9.417137,44715.002491693675],[9.567883375,44612.811558053254],[9.676927166,44466.835457575544],[9.767483458,44309.80121175157],[9.860363208,44220.82487886488],[9.924355916,44195.94066097432],[10.012590375,44168.78344080127],[10.106763375,44081.55905757873],[10.210091041,44030.89616285313],[10.308125666,43977.47425393104],[10.372949291,43953.57076753183],[10.479702875,43923.43919411312],[10.625289458,43864.66520222084],[10.771832708,43795.36808498797],[10.857398541,43743.29929636031],[10.986715,43685.182906205504],[11.073952916,43665.94935742042],[11.157318,43644.08803851633],[11.273805875,43602.985470151936],[11.410637458,43555.45849135833],[11.480402,43513.940638118205],[11.57299525,43415.49481674377],[11.680671041,43313.519694529445],[11.778314916,43272.19145482416],[11.912891458,43165.23670449772],[11.951707166,43152.116630353776],[12.060124375,43108.565763355895],[12.180158541,43050.72107170368],[12.290086791,42937.736595058996],[12.386211625,42910.74828078607],[12.47105925,42878.07846855165],[12.574486666,42837.163380965525],[12.677828166,42788.90713624411],[12.788712333,42727.675012052496],[12.916411,42686.86349487532],[13.008997416,42663.07691282545],[13.138267458,42637.80363799419],[13.195009958,42609.29271843508],[13.269589666,42577.17553614776],[13.369793375,42532.53793411497],[13.443550541,42518.922313109484],[13.51293925,42509.0564950267],[13.586237666,42484.88352032831],[13.679535916,42451.186560087284],[13.762477333,42429.4486140621],[13.861617,42402.36513997974],[13.92761375,42386.99187347327],[13.980677291,42380.71779992394],[14.049063666,42374.8805536726],[14.106735125,42359.15011468666],[14.218974708,42331.41551897722],[14.265320375,42324.90727815895],[14.312788916,42321.946156571954],[14.35061975,42319.775623714195],[14.39628675,42315.299368327695],[14.461179,42291.45547662741],[14.503070875,42288.2777541493],[14.539945375,42287.01967062122],[14.61944925,42278.67068639586],[14.687776125,42268.86895196163],[14.747767207999999,42255.60203379964],[14.801150375,42246.64882911842],[14.870578291,42224.81771407297],[14.956149375,42213.240324554965],[15.021919291,42210.0526969298],[15.09455625,42204.68837614146],[15.147527708,42201.77084545846],[15.195894541,42200.915705609026],[15.322228958,42190.36400404931],[15.368026041,42172.85834864965],[15.433050083,42155.33440975943],[15.477577416,42152.085574772114],[15.52403125,42145.71437308761],[15.543758041,42145.300383344336],[15.575265833,42144.39348705513],[15.603032625,42142.98596549784],[15.658243458,42126.255538540696],[15.698511,42121.13388867438],[15.729776416,42120.19690053794],[15.784725875,42091.785596508744],[15.825979583,42081.26330409913],[15.855515208,42079.74903619074],[15.894953541,42075.21755954058],[15.923084708,42073.30398442196],[15.954227875,42072.06989880364],[15.988794833,42070.01804533834],[16.038848,42064.4874811622],[16.0919435,42056.34156767165],[16.160346125,42046.99189540988],[16.187984916,42045.99336151146],[16.258885416,42021.358447954895],[16.310202416,42016.40867344611],[16.35726325,42007.09762278921],[16.414808916,41989.17114025279],[16.4934485,41971.522379053065],[16.534925291,41967.02278147121],[16.586590875,41959.1193542142],[16.658410333,41947.50151817598],[16.726084541,41933.83162865079],[16.786632166,41923.960926227955],[16.847196791000002,41915.32202458664],[16.885432791,41909.6792143644],[16.916778833,41908.714246872245],[16.973831083,41897.92429395105],[17.012653125,41895.44245682225],[17.064217125,41888.291125273434],[17.11351725,41884.58231647833],[17.142719166,41882.38608303069],[17.178125875,41876.974848089056],[17.220617208,41871.68156165649],[18.249732208,41399.15649864009],[18.308383791,41380.814551116615],[18.402157708,41361.09922706037],[18.487367333,41346.29349379395],[18.550124791000002,41336.37585909775],[18.63071975,41317.00095969294],[18.707447583,41298.85468267546],[18.788426,41288.408924728596],[18.914309166,41281.41082324505],[18.969313666,41266.5256039806],[19.006816541,41262.223401754214],[19.058020541,41257.26393528714],[19.0943705,41255.34155531213],[19.122812291,41253.73903072382],[19.154079166,41252.56819356152],[19.182251375,41250.81542126042],[19.220941875,41246.785459001636],[19.238499958,41246.77680898091],[20.195042125,40651.64870455335],[20.278938875,40620.34341396704],[20.351737958,40602.096711441445],[20.415141833,40593.93719910315],[20.452731583,40591.1240275684],[20.497828125,40580.25140960879],[20.532909875,40578.96196808347],[20.552804,40578.934177144016],[20.592596541,40577.23944408993],[20.633630458,40571.13638829786],[20.687893291,40562.3280311439],[20.740747416,40539.3657928521],[20.795131958,40526.10812536763],[20.84057925,40519.61693804156],[20.888820708,40516.161090765556],[20.953942375,40505.231986132036],[21.013384208,40498.83851464112],[21.057545458,40496.82680319122],[21.086334833,40496.36604124559],[21.107235041,40496.346992592094],[21.1336845,40496.079462845024],[21.156211416,40495.97830816998],[21.174266708,40495.97830816994],[22.21614675,40303.24970858234],[22.29469,40286.63521330836],[22.352649291,40283.20682100468],[22.388319125,40281.064469930054],[22.406136833,40281.064469929916],[22.430042166,40280.13633245918],[22.446319291000002,40280.13633244762],[22.469731,40280.026971715466],[22.488704333,40280.01798057596],[23.538572916,40067.59246023545],[23.656827041,40016.95127971362],[23.717752208,40010.863906787716],[23.780345958,40000.644300776934],[23.840306416,39995.2515139292],[23.88620475,39992.89654378763],[23.940709583,39989.094736968094],[23.991662,39986.99973384657],[24.030826041,39984.18264829585],[24.067262083,39983.52451351142],[24.088209375,39983.52088886473],[25.154073916,39782.26550819546],[25.205880416,39780.1526777519],[25.2873645,39771.8966560264],[25.332011833,39769.373385379404],[25.354802,39769.33097508969],[25.378200125,39769.28772468511],[26.393290375,39690.327949496655],[26.442498208,39683.287999719985],[26.469438583,39682.475967391794],[26.514114375,39679.27749700358],[26.541554375,39678.946864251404],[26.573325708,39678.04633712026],[26.5929055,39678.041825711014],[27.891309833,39558.48312880192],[27.937017375,39554.54978906027],[27.992828375,39548.7783641866],[28.041756541,39548.12259688138],[28.065706833,39547.71910488814],[28.089041416,39547.500838207394],[29.080637416,39405.30219557118],[29.129298791,39403.455178226475],[29.171540875,39402.05639589776],[29.203849125,39401.93095348605],[29.253308625,39397.999569847816],[30.32249675,39343.962475712506],[30.35870975,39340.64851631058],[30.393266375,39339.64178807048],[30.41776225,39338.998025874775],[30.455349416,39336.59632941506],[30.481413375,39335.36373578839],[30.505065125,39335.35364523989],[30.52518375,39335.28888536727],[30.545977458,39335.19125533393],[30.574390708,39332.629690228016],[30.59531675,39332.625476262656],[31.790330458,39241.72686036579],[31.825225208,39239.784878087106],[31.854318625,39239.22145130456],[31.886876833,39237.94355111807],[31.908011416,39237.780948474625],[33.108024833,39154.18865111143],[33.134189333,39153.54842386149],[34.24526675,39066.30932756541],[34.269769375,39065.754956250115],[34.291224541,39065.47204673221],[34.332315916,39062.70071595688],[34.35185475,39062.43884606355],[35.340523083,39007.46049598994],[36.49649675,38961.68144273459],[36.514643458,38961.68144273468],[37.638232958,38924.640243838396],[37.662850708,38924.33105781646],[37.685147583,38923.95399483929],[38.864997166,38893.55673572142],[38.887452875,38893.47026826844],[39.958523416,38856.10616225399],[41.084977958,38844.21102757617],[42.373231375,38829.20935478472],[43.647778375,38821.543293129864],[43.666558958,38821.53916180074],[44.783974125,38814.91794177287],[44.800629583,38814.917941771935],[45.932154708,38810.211430637755],[47.100226083,38807.641443096094],[47.123301958,38807.637666087096],[48.58904175,38806.99069033369],[49.918026958,38806.526606621024],[51.132110416,38806.34759010072],[52.454660958,38806.332129037495]]}
{"avg_reduced_arcs":15717.0,"bks":19744,"columns":3703,"exact_calls":15,"exact_log":[[210,-78.38198901725622,200,6.00645225],[221,-48.22524988704072,200,3.2031315],[235,-44.954701786294436,200,4.356035458],[240,-37.18801773374008,200,3.003164625],[243,-29.550288660763044,200,4.238129792],[250,-25.83051249579401,155,2.727112542],[253,-15.309277375640136,76,2.956311958],[256,-36.27091069708456,200,2.347250875],[266,-20.98280867530991,99,1.645265625],[269,-6.999999999999716,38,2.074473084],[271,-1.216528705524297,26,2.236108167],[272,-4.654135338769095,20,2.308484125],[273,-1.2004435819208084,40,2.616405667],[274,-0.9999999999999147,12,1.558107541],[275,-5.8548721426632255e-12,0,1.5901664580000001]],"full_arcs":15717,"heur_calls":275,"instance":"XTW-n148","iterations":275,"labels_exact":1785831,"labels_heur":3782906,"lp_bound":16514.96477284649,"misprices":15,"miss_count":0,"misses":[],"n":147,"ng_avg_size":7.9523809523809526,"ng_wasted":0.0,"purges":18,"status":"optimal","strategy":"full+ng_v08","t_exact":42.866597709000004,"t_heur":3.7539754189999983,"t_lp":5.990935919000004,"t_reduce":0.0032031260000000015,"t_total":52.680866833,"trace":[[0.000908208,124340.0],[0.009820916,102754.0],[0.017782041,77627.0],[0.027459333,64788.000000000015],[0.037115541,42184.0],[0.045419791,41000.499999999935],[0.055034416,38708.0],[0.066294416,35699.000000000095],[0.076722625,32997.7],[0.086202708,32787.2],[0.099440458,31834.166666666406],[0.11559475,30275.1875],[0.133211291,29225.578802588996],[0.148944666,28680.189032597402],[0.162410583,27273.457142857147],[0.176444,27092.105603713062],[0.194991083,26397.00156880375],[0.2204135,25513.822409622207],[0.242679333,25148.83641906934],[0.274206458,24959.925437598828],[0.304273666,24420.594257614706],[0.337235166,24316.59933828204],[0.362092958,23812.730191318966],[0.383258291,23710.605575177207],[0.4126325,23570.68218331049],[0.437854625,23462.815447611712],[0.473969208,23206.12400294528],[0.496828458,23149.40737097247],[0.556373208,22901.847439544512],[0.607445833,22816.38839724959],[0.677386666,22650.09672909375],[0.736276875,22440.203742445297],[0.794231166,22381.422281027175],[0.827775416,22285.227664682163],[0.880113791,22064.46990095982],[0.9079315,21965.572914375472],[0.941239125,21870.131731811354],[0.983383,21798.641921494316],[1.040539125,21738.526008167213],[1.077308,21662.539172749555],[1.130582083,21483.982422952307],[1.197805166,21396.574417928954],[1.255377625,21364.148929146064],[1.322233125,21234.749742488722],[1.357671708,21183.83407965786],[1.39356225,21131.937397317586],[1.4364545,20928.779310077436],[1.4858153330000001,20827.290164432387],[1.545295833,20733.65669744228],[1.5976324160000002,20656.56915161574],[1.632525791,20629.3160066381],[1.68317425,20460.766419041884],[1.7432365,20336.737168163363],[1.800770083,20280.549516526953],[1.845010458,20225.561276775774],[1.884196333,20147.361847320615],[1.917613666,20106.96077330246],[1.962538333,20013.019017368504],[2.010543125,19865.64800813841],[2.041308958,19838.332562687032],[2.091770958,19805.50795840053],[2.147190458,19697.521135229697],[2.205614666,19662.88651299247],[2.282106833,19604.48019522013],[2.3627928750000002,19472.863506624097],[2.414610875,19429.44007170115],[2.451882708,19335.03261742225],[2.492075125,19251.22906223867],[2.526807458,19200.801462042753],[2.561840458,19161.715810394926],[2.60295175,19106.039605482114],[2.635547541,19085.142004428108],[2.672728083,19063.90693153806],[2.703021708,19048.469451000467],[2.75104075,18984.19063079527],[2.812893916,18959.87974111799],[2.884949625,18930.920168208413],[2.9318362909999998,18895.73296015871],[2.97679625,18839.584068973258],[3.018383125,18793.9868163031],[3.05853125,18746.602380974316],[3.100358916,18722.051302967],[3.149453708,18660.59779569566],[3.200455583,18625.29267704606],[3.248478583,18594.09063014477],[3.299906791,18537.192098379775],[3.372227583,18438.41360531627],[3.424070791,18406.628376671604],[3.469394583,18319.01727207322],[3.514298375,18273.03089396192],[3.5404083330000002,18259.862617995477],[3.576367875,18215.12744271745],[3.6278791249999998,18169.833400606105],[3.679747458,18135.26406592997],[3.738246458,18118.450256726865],[3.793583083,17976.941757719815],[3.873051208,17923.963726264694],[3.953749083,17877.873606055226],[4.031135166,17843.96937068799],[4.077968583,17839.51942375186],[4.122975458,17811.572127179254],[4.165354416,17803.72937146548],[4.220940041,17729.46721787485],[4.278110875,17708.38631940241],[4.336453125,17680.862189034444],[4.396665333,17640.754781123054],[4.454661416,17629.109809470025],[4.536256791,17578.228467408855],[4.598297,17551.632183560498],[4.667502625,17508.281326855795],[4.707226291,17471.448469699422],[4.748610041,17442.571900769522],[4.791105208,17414.56000960234],[4.835604958,17381.508361551132],[4.881265166,17361.785318722686],[4.93225275,17297.752505651937],[4.973730375,17284.54341996002],[5.015237041,17271.884481240948],[5.079653333,17221.551637901313],[5.138617166,17196.038995456143],[5.216291291,17168.210698735915],[5.260355916,17157.877823443196],[5.302366458,17144.06713113185],[5.335110041,17133.21841922194],[5.376357083,17109.980777976583],[5.429108166,17097.025319686174],[5.477125708,17089.083612132883],[5.534372458,17077.866726105443],[5.598005416,17055.319972333313],[5.652612625,17035.967987158707],[5.721777708,17008.45012904447],[5.778814791,16997.26855557031],[5.840210291,16976.029735029915],[5.893613166,16949.608709189237],[5.942734125,16933.64500290722],[5.983639416,16920.83795898407],[6.0356375,16906.500853989328],[6.072821333,16892.532231924124],[6.11626325,16878.753135807394],[6.168143625,16862.63390080196],[6.193066083,16862.393972087095],[6.246750375,16842.292050209162],[6.285388041,16836.221376811387],[6.328801833,16825.315702772124],[6.348075208,16825.315702773398],[6.397164583,16811.269562294005],[6.441207041,16790.85755280291],[6.476904958,16783.899331361383],[6.539457625,16753.189764826468],[6.587206333,16737.6935166203],[6.636589083,16724.633100703173],[6.669310791,16723.188409127757],[6.716798375,16713.73842101572],[6.773751458,16702.634768075317],[6.813801375,16690.712759721428],[6.841965541,16690.28917208355],[6.874776875,16680.53143170092],[6.902961291,16675.77364569912],[6.937223958,16668.382359462372],[6.9702975,16656.92078807339],[7.008039708,16653.61812106508],[7.040300791,16652.98629591952],[7.080931541,16648.23450020795],[7.113259708,16637.65801800608],[7.151979208,16636.082990526374],[7.189337541,16627.609990879537],[7.205477208,16627.609990879504],[7.221888833,16627.609990879515],[7.240217041,16627.609990879446],[7.261066625,16627.329645470072],[7.286125916,16626.33254725408],[7.319946833,16624.348553666736],[7.347839958,16623.37501303766],[7.387091291,16616.13670711283],[7.404626958,16616.136707113918],[7.440199,16611.97780950151],[7.479641416,16609.39738896349],[7.495665458,16609.397388963273],[7.5122475,16609.397388963036],[7.531092166,16609.39738896335],[7.550956,16609.397388963967],[7.571189916,16608.976821504995],[7.6050925,16603.137656062183],[7.628850791,16603.0991323117],[7.656287041,16602.413749768653],[7.681845833,16601.946365991385],[7.711777625,16599.138583352542],[7.743825416,16598.71850739401],[7.790694625,16591.368735097396],[7.817067541,16589.376368908517],[7.854255,16588.063765563074],[7.868311416,16588.063765563074],[7.890837583,16588.063765562078],[7.908460458,16588.063765563104],[7.9279273329999995,16588.06376556308],[7.948948583,16587.94204846691],[7.969201958,16587.87140368619],[7.989705375,16586.921064360296],[8.016777583,16585.857880542448],[8.0395115,16583.980385317962],[8.061160875,16583.454468744658],[8.080136208,16582.975655257713],[8.104302,16582.695832003094],[8.124496833,16582.59226338812],[8.147780208,16582.468037210405],[8.175174875,16582.41520703511],[8.197960708,16582.295925175626],[8.215394916,16582.294327424283],[8.233215375,16582.262550030013],[8.250137791,16582.251130296434],[14.312425916,16572.99072392513],[14.343981291,16567.22419057904],[14.375572291,16565.866326478932],[14.403892083,16565.409082095328],[14.426591708,16565.30411104892],[14.458036416,16564.94748636485],[14.489803875,16564.922344063176],[14.530882458,16564.72502646481],[14.554359875,16564.716472081007],[14.584837333,16564.716472085245],[14.608980291,16564.71130853611],[17.866671125,16549.714741275922],[17.90649825,16549.100886974073],[17.924151791,16549.100886974076],[17.945800583,16549.09911331484],[17.963745291,16548.83158143112],[17.982536208,16548.801541850276],[18.00203325,16548.5106634003],[18.02135475,16548.447079591762],[18.041628041,16548.223630367847],[18.060710291,16547.91171966389],[18.085797916,16547.61439788221],[18.103246541,16547.60659591904],[18.123996125,16547.45077930784],[18.143268708,16547.45066870532],[22.535944041,16527.44327971532],[22.564368,16527.119718346432],[22.589474916,16526.612875696974],[22.616696583,16526.61158331436],[22.636147916,16526.611583314356],[25.683423291,16522.326248486483],[25.701733125,16522.326248486486],[25.722311583,16522.32624848691],[30.003515541,16519.04854013227],[30.022801916,16519.034098704116],[30.039826916,16519.030719396007],[30.058137541,16519.030719395894],[30.076145625,16519.030719395985],[30.09242475,16519.030719396076],[30.110138,16519.030719396364],[32.860061791,16517.799037688303],[32.887727291,16517.62890158346],[32.905438166,16517.628901583466],[35.88483975,16515.95724990325],[35.903244166,16515.957249903367],[35.922119125,16515.91473172247],[38.301022166,16515.564932354213],[38.317061333,16515.564932354217],[38.332384541,16515.564932354293],[38.3573485,16515.56493235423],[38.380134833,16515.564932354213],[38.399197291,16515.5649323545],[38.418018375,16515.564932354235],[38.435163958,16515.564932353886],[38.45273575,16515.564932354227],[38.469670083,16515.564932354282],[40.137144708,16515.29929148837],[40.15432475,16515.285624852077],[40.169956833,16515.280753153093],[42.26395925,16515.104961935744],[42.281014333,16515.104961935896],[44.536447416,16514.976608187153],[46.865919541,16514.964785550725],[49.5016885,16514.96477284656],[51.079006625,16514.96477284649]]}


==> anc/wsp-cg/results/small.txt <==
data/xtw/XTW-n101.vrp
data/xtw/XTW-n106.vrp
data/xtw/XTW-n110.vrp
data/xtw/XTW-n115.vrp
data/xtw/XTW-n120.vrp
data/xtw/XTW-n125.vrp
data/xtw/XTW-n129.vrp
data/xtw/XTW-n134.vrp
data/xtw/XTW-n139.vrp
data/xtw/XTW-n143.vrp
data/xtw/XTW-n148.vrp
data/xtw/XTW-n153.vrp
data/xtw/XTW-n157.vrp
data/xtw/XTW-n162.vrp
data/xtw/XTW-n167.vrp
data/xtw/XTW-n172.vrp
data/xtw/XTW-n176.vrp
data/xtw/XTW-n181.vrp
data/xtw/XTW-n186.vrp
data/xtw/XTW-n190.vrp
data/xtw/XTW-n195.vrp
data/xtw/XTW-n200.vrp
data/xtw/XTW-n204.vrp
data/xtw/XTW-n209.vrp
data/xtw/XTW-n214.vrp
data/xtw/XTW-n219.vrp
data/xtw/XTW-n223.vrp
data/xtw/XTW-n228.vrp
data/xtw/XTW-n233.vrp
data/xtw/XTW-n237.vrp
data/xtw/XTW-n242.vrp
data/xtw/XTW-n247.vrp
data/xtw/XTW-n251.vrp
data/xtw/XTW-n256.vrp

==> anc/wsp-cg/results/sweep1.jsonl <==
{"avg_reduced_arcs": 4301.186813186813, "bks": 27220, "columns": 3534, "exact_calls": 24, "full_arcs": 16250, "heur_calls": 182, "instance": "XTW-n157", "iterations": 182, "labels_exact": 732582, "labels_heur": 1096996, "lp_bound": 26876.917229729763, "misprices": 24, "miss_count": 14206, "n": 156, "purges": 8, "status": "optimal", "strategy": "rc16", "t_exact": 5.172137208, "t_heur": 0.445473167, "t_lp": 2.5602746269999996, "t_reduce": 0.34499262, "t_total": 8.560852958}
{"avg_reduced_arcs": 2081.4942528735633, "bks": 27220, "columns": 3680, "exact_calls": 30, "full_arcs": 16250, "heur_calls": 174, "instance": "XTW-n157", "iterations": 174, "labels_exact": 878033, "labels_heur": 680140, "lp_bound": 26876.917229729734, "misprices": 30, "miss_count": 21062, "n": 156, "purges": 7, "status": "optimal", "strategy": "net8", "t_exact": 4.623020124, "t_heur": 0.17115908300000002, "t_lp": 1.6822457489999998, "t_reduce": 0.5895632899999997, "t_total": 7.102728541}
{"avg_reduced_arcs": 1597.5756457564576, "bks": 14996, "columns": 2969, "exact_calls": 17, "full_arcs": 14621, "heur_calls": 271, "instance": "XTW-n139", "iterations": 271, "labels_exact": 1103065, "labels_heur": 2935755, "lp_bound": 13595.546454307792, "misprices": 17, "miss_count": 1770, "n": 138, "purges": 19, "status": "optimal", "strategy": "rc8", "t_exact": 10.132627459, "t_heur": 0.9470699749999997, "t_lp": 8.504212827999998, "t_reduce": 0.4539744480000002, "t_total": 20.134771375}
{"avg_reduced_arcs": 7858.0, "bks": 14427, "columns": 2240, "exact_calls": 14, "full_arcs": 7858, "heur_calls": 113, "instance": "XTW-n101", "iterations": 113, "labels_exact": 1470759, "labels_heur": 796804, "lp_bound": 14137.870677656592, "misprices": 14, "miss_count": 0, "n": 100, "purges": 7, "status": "optimal", "strategy": "full", "t_exact": 21.786787001, "t_heur": 0.6997414130000004, "t_lp": 0.9627443799999997, "t_reduce": 0.0008814520000000002, "t_total": 23.477220416}
{"avg_reduced_arcs": 2670.653846153846, "bks": 38217, "columns": 4674, "exact_calls": 28, "full_arcs": 31619, "heur_calls": 208, "instance": "XTW-n219", "iterations": 208, "labels_exact": 2179723, "labels_heur": 2466343, "lp_bound": 37394.1826741296, "misprices": 28, "miss_count": 4437, "n": 218, "purges": 6, "status": "optimal", "strategy": "rc8", "t_exact": 17.772724666000002, "t_heur": 0.6715669620000002, "t_lp": 12.130590164, "t_reduce": 0.6111801610000002, "t_total": 31.234374875}
{"avg_reduced_arcs": 18988.0, "bks": 21213, "columns": 3756, "exact_calls": 14, "full_arcs": 18988, "heur_calls": 206, "instance": "XTW-n162", "iterations": 206, "labels_exact": 861097, "labels_heur": 2724984, "lp_bound": 19221.578353913086, "misprices": 14, "miss_count": 0, "n": 161, "purges": 11, "status": "optimal", "strategy": "full", "t_exact": 9.587589748, "t_heur": 3.439828917999999, "t_lp": 5.253615621999999, "t_reduce": 0.0028510800000000006, "t_total": 18.332672666}
{"avg_reduced_arcs": 2951.8649635036495, "bks": 14996, "columns": 3987, "exact_calls": 14, "full_arcs": 14621, "heur_calls": 274, "instance": "XTW-n139", "iterations": 274, "labels_exact": 936551, "labels_heur": 3313392, "lp_bound": 13595.546454309933, "misprices": 14, "miss_count": 6, "n": 138, "purges": 18, "status": "optimal", "strategy": "rc16", "t_exact": 9.443237251, "t_heur": 1.400351449000001, "t_lp": 7.764974326, "t_reduce": 0.39469390900000006, "t_total": 19.093270541}
{"avg_reduced_arcs": 663.2235294117647, "bks": 14427, "columns": 2197, "exact_calls": 16, "full_arcs": 7858, "heur_calls": 85, "instance": "XTW-n101", "iterations": 85, "labels_exact": 1636048, "labels_heur": 284430, "lp_bound": 14137.870677656618, "misprices": 16, "miss_count": 7508, "n": 100, "purges": 5, "status": "optimal", "strategy": "rc4", "t_exact": 22.704869289999998, "t_heur": 0.063999455, "t_lp": 0.6815238349999998, "t_reduce": 0.071021293, "t_total": 23.537815542}
{"avg_reduced_arcs": 1495.4765625, "bks": 14996, "columns": 3967, "exact_calls": 20, "full_arcs": 14621, "heur_calls": 256, "instance": "XTW-n139", "iterations": 256, "labels_exact": 1403241, "labels_heur": 2637978, "lp_bound": 13595.546454308054, "misprices": 20, "miss_count": 2116, "n": 138, "purges": 16, "status": "optimal", "strategy": "net8", "t_exact": 20.835073794000003, "t_heur": 0.6779098340000002, "t_lp": 6.5511561649999965, "t_reduce": 0.8162064200000001, "t_total": 28.963911625}
{"avg_reduced_arcs": 4909.203187250996, "bks": 38217, "columns": 3907, "exact_calls": 28, "full_arcs": 31619, "heur_calls": 251, "instance": "XTW-n219", "iterations": 251, "labels_exact": 2243276, "labels_heur": 3601314, "lp_bound": 37394.18267412968, "misprices": 28, "miss_count": 1635, "n": 218, "purges": 8, "status": "optimal", "strategy": "rc16", "t_exact": 28.347265621999995, "t_heur": 1.1305075769999997, "t_lp": 12.891632290000011, "t_reduce": 0.7336765630000001, "t_total": 43.15583975}
{"avg_reduced_arcs": 1157.3267326732673, "bks": 14427, "columns": 2365, "exact_calls": 14, "full_arcs": 7858, "heur_calls": 101, "instance": "XTW-n101", "iterations": 101, "labels_exact": 1439797, "labels_heur": 504446, "lp_bound": 14137.870677656616, "misprices": 14, "miss_count": 1715, "n": 100, "purges": 7, "status": "optimal", "strategy": "rc8", "t_exact": 38.603856289999996, "t_heur": 0.12698333300000003, "t_lp": 0.828707045, "t_reduce": 0.079629214, "t_total": 39.663547542}
{"avg_reduced_arcs": 12693.0, "bks": 25789, "columns": 3869, "exact_calls": 11, "full_arcs": 12693, "heur_calls": 141, "instance": "XTW-n143", "iterations": 141, "labels_exact": 858065, "labels_heur": 1575689, "lp_bound": 25057.68961355874, "misprices": 11, "miss_count": 0, "n": 142, "purges": 7, "status": "optimal", "strategy": "full", "t_exact": 14.663478624000001, "t_heur": 2.8384336689999996, "t_lp": 7.641621667999999, "t_reduce": 0.00374283, "t_total": 25.206458}
{"avg_reduced_arcs": 1117.757225433526, "bks": 21213, "columns": 4695, "exact_calls": 38, "full_arcs": 18988, "heur_calls": 173, "instance": "XTW-n162", "iterations": 173, "labels_exact": 2878968, "labels_heur": 742692, "lp_bound": 19221.578353913144, "misprices": 38, "miss_count": 34448, "n": 161, "purges": 7, "status": "optimal", "strategy": "rc4", "t_exact": 63.224545963000004, "t_heur": 0.184391674, "t_lp": 4.293589582000003, "t_reduce": 0.4487447080000001, "t_total": 68.227777292}
{"avg_reduced_arcs": 803.5162037037037, "bks": 18326, "columns": 2410, "exact_calls": 76, "full_arcs": 11244, "heur_calls": 432, "instance": "XTW-n120", "iterations": 432, "labels_exact": 5253072, "labels_heur": 2104152, "lp_bound": 16386.624159568055, "misprices": 76, "miss_count": 114510, "n": 119, "purges": 27, "status": "timeout", "strategy": "rc4", "t_exact": 108.22285742, "t_heur": 0.548875297, "t_lp": 10.588025742999998, "t_reduce": 0.5214147530000001, "t_total": 120.030708333}
{"avg_reduced_arcs": 24562.0, "bks": 15418, "columns": 4245, "exact_calls": 2, "full_arcs": 24562, "heur_calls": 312, "instance": "XTW-n181", "iterations": 312, "labels_exact": 839394, "labels_heur": 6964345, "lp_bound": 16717.440639392695, "misprices": 2, "miss_count": 0, "n": 180, "purges": 19, "status": "timeout", "strategy": "full", "t_exact": 100.704463417, "t_heur": 8.436233404000005, "t_lp": 11.080684627000005, "t_reduce": 0.005447755000000001, "t_total": 120.340457125}
{"avg_reduced_arcs": 1037.375, "bks": 25789, "columns": 3379, "exact_calls": 20, "full_arcs": 12693, "heur_calls": 144, "instance": "XTW-n143", "iterations": 144, "labels_exact": 1653997, "labels_heur": 627672, "lp_bound": 25057.689613558876, "misprices": 20, "miss_count": 14246, "n": 142, "purges": 5, "status": "optimal", "strategy": "rc4", "t_exact": 23.186946166, "t_heur": 0.22832791499999988, "t_lp": 5.249253049999998, "t_reduce": 0.3392890399999998, "t_total": 29.044060292}
{"avg_reduced_arcs": 2102.8888888888887, "bks": 14427, "columns": 2474, "exact_calls": 15, "full_arcs": 7858, "heur_calls": 117, "instance": "XTW-n101", "iterations": 117, "labels_exact": 1521067, "labels_heur": 688761, "lp_bound": 14137.87067765661, "misprices": 15, "miss_count": 241, "n": 100, "purges": 7, "status": "optimal", "strategy": "rc16", "t_exact": 38.862854833, "t_heur": 0.5363431300000001, "t_lp": 2.0218890839999992, "t_reduce": 0.17727891599999998, "t_total": 41.639881083}
{"avg_reduced_arcs": 1935.2441860465117, "bks": 21213, "columns": 3786, "exact_calls": 23, "full_arcs": 18988, "heur_calls": 172, "instance": "XTW-n162", "iterations": 172, "labels_exact": 1479672, "labels_heur": 1332073, "lp_bound": 19221.578353913075, "misprices": 23, "miss_count": 7712, "n": 161, "purges": 8, "status": "optimal", "strategy": "rc8", "t_exact": 21.176502963, "t_heur": 0.5679096270000007, "t_lp": 8.880720587000006, "t_reduce": 0.6217881310000001, "t_total": 31.340724084}
{"avg_reduced_arcs": 1823.248120300752, "bks": 25789, "columns": 4125, "exact_calls": 12, "full_arcs": 12693, "heur_calls": 133, "instance": "XTW-n143", "iterations": 133, "labels_exact": 1015255, "labels_heur": 925372, "lp_bound": 25057.689613558923, "misprices": 12, "miss_count": 2305, "n": 142, "purges": 5, "status": "optimal", "strategy": "rc8", "t_exact": 8.583602872999998, "t_heur": 0.2518825399999999, "t_lp": 3.1923017110000003, "t_reduce": 0.18447559100000005, "t_total": 12.24754775}
{"avg_reduced_arcs": 2463.448888888889, "bks": 38217, "columns": 5377, "exact_calls": 30, "full_arcs": 31619, "heur_calls": 225, "instance": "XTW-n219", "iterations": 225, "labels_exact": 2397661, "labels_heur": 2568832, "lp_bound": 37394.18267412938, "misprices": 30, "miss_count": 5791, "n": 218, "purges": 6, "status": "optimal", "strategy": "net8", "t_exact": 30.322941664, "t_heur": 1.1044145410000006, "t_lp": 26.68481441300002, "t_reduce": 3.6888130859999984, "t_total": 61.929755417}
{"avg_reduced_arcs": 3310.5223880597014, "bks": 25789, "columns": 3745, "exact_calls": 8, "full_arcs": 12693, "heur_calls": 134, "instance": "XTW-n143", "iterations": 134, "labels_exact": 661130, "labels_heur": 1158553, "lp_bound": 25057.689613558872, "misprices": 8, "miss_count": 271, "n": 142, "purges": 6, "status": "optimal", "strategy": "rc16", "t_exact": 5.0513727500000005, "t_heur": 0.38005104500000014, "t_lp": 3.2177177890000013, "t_reduce": 0.17675829299999996, "t_total": 8.861693083}
{"avg_reduced_arcs": 3494.93, "bks": 21213, "columns": 3429, "exact_calls": 15, "full_arcs": 18988, "heur_calls": 200, "instance": "XTW-n162", "iterations": 200, "labels_exact": 906380, "labels_heur": 2085064, "lp_bound": 19221.57835391309, "misprices": 15, "miss_count": 1792, "n": 161, "purges": 11, "status": "optimal", "strategy": "rc16", "t_exact": 11.077801916, "t_heur": 0.767539709, "t_lp": 5.3189057940000035, "t_reduce": 0.371316754, "t_total": 17.597331916999998}
{"avg_reduced_arcs": 1081.6896551724137, "bks": 14427, "columns": 1974, "exact_calls": 16, "full_arcs": 7858, "heur_calls": 87, "instance": "XTW-n101", "iterations": 87, "labels_exact": 1594604, "labels_heur": 415456, "lp_bound": 14137.870677656616, "misprices": 16, "miss_count": 2214, "n": 100, "purges": 6, "status": "optimal", "strategy": "net8", "t_exact": 25.041350080999997, "t_heur": 0.10949050099999999, "t_lp": 0.7596925010000001, "t_reduce": 0.166836666, "t_total": 26.096526833}
{"avg_reduced_arcs": 1667.0546875, "bks": 25789, "columns": 3413, "exact_calls": 13, "full_arcs": 12693, "heur_calls": 128, "instance": "XTW-n143", "iterations": 128, "labels_exact": 1046791, "labels_heur": 840783, "lp_bound": 25057.689613558883, "misprices": 13, "miss_count": 2959, "n": 142, "purges": 5, "status": "optimal", "strategy": "net8", "t_exact": 8.479864417, "t_heur": 0.19597908499999997, "t_lp": 2.6625058389999996, "t_reduce": 0.4034666700000001, "t_total": 11.766072875}
{"avg_reduced_arcs": 1409.6291866028707, "bks": 18326, "columns": 3028, "exact_calls": 38, "full_arcs": 11244, "heur_calls": 418, "instance": "XTW-n120", "iterations": 418, "labels_exact": 2415385, "labels_heur": 4054147, "lp_bound": 16383.877834975536, "misprices": 38, "miss_count": 20574, "n": 119, "purges": 25, "status": "optimal", "strategy": "rc8", "t_exact": 34.184679834, "t_heur": 1.1839416690000002, "t_lp": 10.93061007, "t_reduce": 0.5081757379999995, "t_total": 46.930279291}
{"avg_reduced_arcs": 1778.0406976744187, "bks": 21213, "columns": 3734, "exact_calls": 22, "full_arcs": 18988, "heur_calls": 172, "instance": "XTW-n162", "iterations": 172, "labels_exact": 1481299, "labels_heur": 1272762, "lp_bound": 19221.57835391307, "misprices": 22, "miss_count": 8600, "n": 161, "purges": 8, "status": "optimal", "strategy": "net8", "t_exact": 20.094115208999998, "t_heur": 0.32623928899999993, "t_lp": 4.519360328999999, "t_reduce": 0.7521541690000001, "t_total": 25.735872875}
{"avg_reduced_arcs": 2591.6348314606744, "bks": 18326, "columns": 3046, "exact_calls": 25, "full_arcs": 11244, "heur_calls": 356, "instance": "XTW-n120", "iterations": 356, "labels_exact": 1317773, "labels_heur": 4503386, "lp_bound": 16383.877834974981, "misprices": 25, "miss_count": 2125, "n": 119, "purges": 26, "status": "optimal", "strategy": "rc16", "t_exact": 14.757870545999998, "t_heur": 2.0031004500000016, "t_lp": 10.523653167000003, "t_reduce": 0.4686361760000003, "t_total": 27.880007625}
{"avg_reduced_arcs": 15717.0, "bks": 19744, "columns": 3249, "exact_calls": 14, "full_arcs": 15717, "heur_calls": 343, "instance": "XTW-n148", "iterations": 343, "labels_exact": 1668889, "labels_heur": 4615011, "lp_bound": 16512.759774367514, "misprices": 14, "miss_count": 0, "n": 147, "purges": 22, "status": "optimal", "strategy": "full", "t_exact": 62.27093716900001, "t_heur": 5.794359629000003, "t_lp": 8.631483950999996, "t_reduce": 0.004889917000000002, "t_total": 76.807581625}
{"avg_reduced_arcs": 1298.7735849056603, "bks": 18326, "columns": 2924, "exact_calls": 40, "full_arcs": 11244, "heur_calls": 424, "instance": "XTW-n120", "iterations": 424, "labels_exact": 2539168, "labels_heur": 3878967, "lp_bound": 16383.877834975709, "misprices": 40, "miss_count": 25332, "n": 119, "purges": 24, "status": "optimal", "strategy": "net8", "t_exact": 32.21151621, "t_heur": 0.9498319859999999, "t_lp": 8.982739923999997, "t_reduce": 1.012096923, "t_total": 43.257973958}
{"avg_reduced_arcs": 5490.0, "bks": 81129, "columns": 3055, "exact_calls": 3, "full_arcs": 5490, "heur_calls": 24, "instance": "XTW-n125", "iterations": 24, "labels_exact": 8745, "labels_heur": 64789, "lp_bound": 81011.00000000001, "misprices": 3, "miss_count": 0, "n": 124, "purges": 0, "status": "optimal", "strategy": "full", "t_exact": 0.006146625, "t_heur": 0.023864793999999995, "t_lp": 0.054078501999999994, "t_reduce": 0.00018646, "t_total": 0.087535}
{"avg_reduced_arcs": 894.1428571428571, "bks": 81129, "columns": 2025, "exact_calls": 7, "full_arcs": 5490, "heur_calls": 28, "instance": "XTW-n125", "iterations": 28, "labels_exact": 22817, "labels_heur": 19117, "lp_bound": 81011.00000000001, "misprices": 7, "miss_count": 1233, "n": 124, "purges": 0, "status": "optimal", "strategy": "rc4", "t_exact": 0.015088667, "t_heur": 0.0034860430000000003, "t_lp": 0.043998831999999995, "t_reduce": 0.017940379000000003, "t_total": 0.083071917}
{"avg_reduced_arcs": 1550.3333333333333, "bks": 81129, "columns": 2131, "exact_calls": 6, "full_arcs": 5490, "heur_calls": 24, "instance": "XTW-n125", "iterations": 24, "labels_exact": 18208, "labels_heur": 27417, "lp_bound": 81011.0, "misprices": 6, "miss_count": 161, "n": 124, "purges": 0, "status": "optimal", "strategy": "rc8", "t_exact": 0.017448459, "t_heur": 0.0069468740000000005, "t_lp": 0.04518216699999999, "t_reduce": 0.014366124999999999, "t_total": 0.086928666}
{"avg_reduced_arcs": 2577.25, "bks": 81129, "columns": 2520, "exact_calls": 5, "full_arcs": 5490, "heur_calls": 24, "instance": "XTW-n125", "iterations": 24, "labels_exact": 15694, "labels_heur": 39095, "lp_bound": 81011.00000000001, "misprices": 5, "miss_count": 203, "n": 124, "purges": 0, "status": "optimal", "strategy": "rc16", "t_exact": 0.011194459, "t_heur": 0.010148164000000001, "t_lp": 0.045560960000000005, "t_reduce": 0.012923832, "t_total": 0.083260875}
{"avg_reduced_arcs": 1327.0526315789473, "bks": 81129, "columns": 2102, "exact_calls": 4, "full_arcs": 5490, "heur_calls": 19, "instance": "XTW-n125", "iterations": 19, "labels_exact": 12011, "labels_heur": 21072, "lp_bound": 81011.00000000004, "misprices": 4, "miss_count": 164, "n": 124, "purges": 0, "status": "optimal", "strategy": "net8", "t_exact": 0.007760708, "t_heur": 0.004613165999999999, "t_lp": 0.033068624000000005, "t_reduce": 0.02364579, "t_total": 0.071876666}
{"avg_reduced_arcs": 1279.86690647482, "bks": 15418, "columns": 3000, "exact_calls": 16, "full_arcs": 24562, "heur_calls": 278, "instance": "XTW-n181", "iterations": 278, "labels_exact": 3353754, "labels_heur": 2007929, "lp_bound": 14978.127250565596, "misprices": 16, "miss_count": 16917, "n": 180, "purges": 10, "status": "timeout", "strategy": "rc4", "t_exact": 108.20437525000001, "t_heur": 0.43591828400000004, "t_lp": 10.71905137499999, "t_reduce": 0.6810145049999999, "t_total": 120.111172208}
{"avg_reduced_arcs": 43229.0, "bks": 18004, "columns": 6003, "exact_calls": 1, "full_arcs": 43229, "heur_calls": 470, "instance": "XTW-n223", "iterations": 470, "labels_exact": 335187, "labels_heur": 22015389, "lp_bound": 17140.93341639975, "misprices": 1, "miss_count": 0, "n": 222, "purges": 25, "status": "timeout", "strategy": "full", "t_exact": 31.472095833, "t_heur": 38.529841418, "t_lp": 49.802908048999996, "t_reduce": 0.016209724, "t_total": 120.051833083}
{"avg_reduced_arcs": 9809.0, "bks": 14186, "columns": 3084, "exact_calls": 2, "full_arcs": 9809, "heur_calls": 207, "instance": "XTW-n106", "iterations": 207, "labels_exact": 665989, "labels_heur": 3554112, "lp_bound": 13864.345105394706, "misprices": 2, "miss_count": 0, "n": 105, "purges": 15, "status": "timeout", "strategy": "full", "t_exact": 115.16513329200001, "t_heur": 2.172656203, "t_lp": 3.082914995999999, "t_reduce": 0.0018667470000000006, "t_total": 120.472833042}
{"avg_reduced_arcs": 13788.0, "bks": 22347, "columns": 2882, "exact_calls": 13, "full_arcs": 13788, "heur_calls": 144, "instance": "XTW-n129", "iterations": 144, "labels_exact": 1722280, "labels_heur": 1851659, "lp_bound": 21761.225208887256, "misprices": 13, "miss_count": 0, "n": 128, "purges": 7, "status": "optimal", "strategy": "full", "t_exact": 47.863760168, "t_heur": 1.209860221999999, "t_lp": 1.9449379100000004, "t_reduce": 0.0018560870000000002, "t_total": 51.04520675}
{"avg_reduced_arcs": 21494.0, "bks": 24293, "columns": 3599, "exact_calls": 9, "full_arcs": 21494, "heur_calls": 174, "instance": "XTW-n167", "iterations": 174, "labels_exact": 2514141, "labels_heur": 2851741, "lp_bound": 23507.734047063506, "misprices": 9, "miss_count": 0, "n": 166, "purges": 8, "status": "timeout", "strategy": "full", "t_exact": 112.26401704300001, "t_heur": 2.166227750999999, "t_lp": 6.020401038999999, "t_reduce": 0.003254669000000001, "t_total": 120.504852625}
{"avg_reduced_arcs": 1024.9135135135134, "bks": 19744, "columns": 4379, "exact_calls": 11, "full_arcs": 15717, "heur_calls": 185, "instance": "XTW-n148", "iterations": 185, "labels_exact": 2034169, "labels_heur": 938467, "lp_bound": 16829.673606294753, "misprices": 11, "miss_count": 13472, "n": 147, "purges": 9, "status": "timeout", "strategy": "rc4", "t_exact": 115.6384745, "t_heur": 0.1855869579999999, "t_lp": 4.165352619000002, "t_reduce": 0.264532949, "t_total": 120.30127937500001}
{"avg_reduced_arcs": 2294.8205128205127, "bks": 15418, "columns": 4840, "exact_calls": 7, "full_arcs": 24562, "heur_calls": 273, "instance": "XTW-n181", "iterations": 273, "labels_exact": 1847397, "labels_heur": 3527085, "lp_bound": 15725.052002371094, "misprices": 7, "miss_count": 2044, "n": 180, "purges": 14, "status": "timeout", "strategy": "rc8", "t_exact": 108.86165895999999, "t_heur": 0.8742975899999996, "t_lp": 9.586524086000002, "t_reduce": 0.6061345440000001, "t_total": 120.025852958}
{"avg_reduced_arcs": 895.659793814433, "bks": 22347, "columns": 3001, "exact_calls": 18, "full_arcs": 13788, "heur_calls": 97, "instance": "XTW-n129", "iterations": 97, "labels_exact": 2601357, "labels_heur": 492146, "lp_bound": 21761.22520888707, "misprices": 18, "miss_count": 9801, "n": 128, "purges": 4, "status": "optimal", "strategy": "rc4", "t_exact": 79.674509582, "t_heur": 0.09145708500000006, "t_lp": 1.313519997, "t_reduce": 0.11719274899999998, "t_total": 81.213996625}
{"avg_reduced_arcs": 1536.7617021276596, "bks": 18004, "columns": 6539, "exact_calls": 1, "full_arcs": 43229, "heur_calls": 235, "instance": "XTW-n223", "iterations": 235, "labels_exact": 564390, "labels_heur": 5097376, "lp_bound": 18534.39833014798, "misprices": 1, "miss_count": 1167, "n": 222, "purges": 12, "status": "timeout", "strategy": "rc4", "t_exact": 94.44526175, "t_heur": 1.0477779999999999, "t_lp": 24.415936086999984, "t_reduce": 0.9134325020000001, "t_total": 120.924903292}
{"avg_reduced_arcs": 764.2386363636364, "bks": 14186, "columns": 1680, "exact_calls": 1, "full_arcs": 9809, "heur_calls": 88, "instance": "XTW-n106", "iterations": 88, "labels_exact": 528740, "labels_heur": 676543, "lp_bound": 14348.795590978661, "misprices": 1, "miss_count": 1163, "n": 105, "purges": 8, "status": "timeout", "strategy": "rc4", "t_exact": 119.658767084, "t_heur": 0.126964962, "t_lp": 1.4262118780000002, "t_reduce": 0.08456253999999996, "t_total": 121.324218542}
{"avg_reduced_arcs": 1166.479674796748, "bks": 24293, "columns": 3011, "exact_calls": 6, "full_arcs": 21494, "heur_calls": 123, "instance": "XTW-n167", "iterations": 123, "labels_exact": 1890736, "labels_heur": 925152, "lp_bound": 23966.63362369287, "misprices": 6, "miss_count": 6072, "n": 166, "purges": 5, "status": "timeout", "strategy": "rc4", "t_exact": 115.842572792, "t_heur": 0.17733504000000003, "t_lp": 3.7542559160000017, "t_reduce": 0.2518379109999999, "t_total": 120.054784}
{"avg_reduced_arcs": 1548.7083333333333, "bks": 22347, "columns": 3030, "exact_calls": 12, "full_arcs": 13788, "heur_calls": 120, "instance": "XTW-n129", "iterations": 120, "labels_exact": 1688102, "labels_heur": 971892, "lp_bound": 21761.225208887245, "misprices": 12, "miss_count": 2536, "n": 128, "purges": 6, "status": "optimal", "strategy": "rc8", "t_exact": 46.405455332, "t_heur": 0.19835495400000003, "t_lp": 1.8645473730000002, "t_reduce": 0.15155653099999997, "t_total": 48.645838958}
{"avg_reduced_arcs": 2775.0535714285716, "bks": 22347, "columns": 2473, "exact_calls": 11, "full_arcs": 13788, "heur_calls": 112, "instance": "XTW-n129", "iterations": 112, "labels_exact": 1553124, "labels_heur": 1157155, "lp_bound": 21761.225208887066, "misprices": 11, "miss_count": 962, "n": 128, "purges": 5, "status": "optimal", "strategy": "rc16", "t_exact": 48.111055999, "t_heur": 0.35816712500000003, "t_lp": 1.7705444230000005, "t_reduce": 0.15544678799999992, "t_total": 50.420609375}
{"avg_reduced_arcs": 1738.533527696793, "bks": 19744, "columns": 3986, "exact_calls": 24, "full_arcs": 15717, "heur_calls": 343, "instance": "XTW-n148", "iterations": 343, "labels_exact": 2984924, "labels_heur": 3046413, "lp_bound": 16516.74005088403, "misprices": 24, "miss_count": 8755, "n": 147, "purges": 17, "status": "timeout", "strategy": "rc8", "t_exact": 111.123436667, "t_heur": 0.773730583999999, "t_lp": 7.611296124000007, "t_reduce": 0.513837169, "t_total": 120.113946833}
{"avg_reduced_arcs": 4155.877697841726, "bks": 15418, "columns": 2880, "exact_calls": 2, "full_arcs": 24562, "heur_calls": 278, "instance": "XTW-n181", "iterations": 278, "labels_exact": 928543, "labels_heur": 4714319, "lp_bound": 16837.62472283978, "misprices": 2, "miss_count": 93, "n": 180, "purges": 17, "status": "timeout", "strategy": "rc16", "t_exact": 108.27511050000001, "t_heur": 1.580464383000001, "t_lp": 9.770577767999992, "t_reduce": 0.6530120489999997, "t_total": 120.375144}
{"avg_reduced_arcs": 2659.2235294117645, "bks": 18004, "columns": 6402, "exact_calls": 1, "full_arcs": 43229, "heur_calls": 340, "instance": "XTW-n223", "iterations": 340, "labels_exact": 428436, "labels_heur": 11625112, "lp_bound": 17461.1980543646, "misprices": 1, "miss_count": 0, "n": 222, "purges": 18, "status": "timeout", "strategy": "rc8", "t_exact": 79.694550333, "t_heur": 2.9087389169999986, "t_lp": 36.75398783200002, "t_reduce": 1.3149667090000017, "t_total": 120.824677}
{"avg_reduced_arcs": 1320.7265625, "bks": 14186, "columns": 2179, "exact_calls": 1, "full_arcs": 9809, "heur_calls": 128, "instance": "XTW-n106", "iterations": 128, "labels_exact": 464490, "labels_heur": 1535478, "lp_bound": 14010.915815870889, "misprices": 1, "miss_count": 0, "n": 105, "purges": 10, "status": "timeout", "strategy": "rc8", "t_exact": 119.625006875, "t_heur": 0.2917635820000002, "t_lp": 1.80649821, "t_reduce": 0.10665441299999998, "t_total": 121.861681208}
{"avg_reduced_arcs": 1426.0204081632653, "bks": 22347, "columns": 2593, "exact_calls": 12, "full_arcs": 13788, "heur_calls": 98, "instance": "XTW-n129", "iterations": 98, "labels_exact": 1747145, "labels_heur": 782501, "lp_bound": 21761.225208887117, "misprices": 12, "miss_count": 3066, "n": 128, "purges": 5, "status": "optimal", "strategy": "net8", "t_exact": 53.052263333, "t_heur": 0.16481383700000005, "t_lp": 1.4794832929999993, "t_reduce": 0.29647054100000003, "t_total": 55.014006458}
{"avg_reduced_arcs": 2011.3774834437086, "bks": 24293, "columns": 3525, "exact_calls": 6, "full_arcs": 21494, "heur_calls": 151, "instance": "XTW-n167", "iterations": 151, "labels_exact": 1881584, "labels_heur": 1696641, "lp_bound": 23576.36177442795, "misprices": 6, "miss_count": 3606, "n": 166, "purges": 5, "status": "timeout", "strategy": "rc8", "t_exact": 114.70143229199999, "t_heur": 0.4053131629999999, "t_lp": 4.814674751000001, "t_reduce": 0.3215770009999999, "t_total": 120.277328333}
{"avg_reduced_arcs": 3175.2374670184695, "bks": 19744, "columns": 4152, "exact_calls": 17, "full_arcs": 15717, "heur_calls": 379, "instance": "XTW-n148", "iterations": 379, "labels_exact": 2124985, "labels_heur": 4425601, "lp_bound": 16512.75977436747, "misprices": 17, "miss_count": 1941, "n": 147, "purges": 24, "status": "optimal", "strategy": "rc16", "t_exact": 81.498742332, "t_heur": 1.4964958809999998, "t_lp": 9.286350272000004, "t_reduce": 0.5515860060000001, "t_total": 92.949278584}
{"avg_reduced_arcs": 2074.427385892116, "bks": 15418, "columns": 4267, "exact_calls": 7, "full_arcs": 24562, "heur_calls": 241, "instance": "XTW-n181", "iterations": 241, "labels_exact": 1927446, "labels_heur": 2918005, "lp_bound": 15737.003194235947, "misprices": 7, "miss_count": 3348, "n": 180, "purges": 12, "status": "timeout", "strategy": "net8", "t_exact": 108.340270541, "t_heur": 0.8085309950000004, "t_lp": 9.263365998999996, "t_reduce": 1.549956167000001, "t_total": 120.042858084}
{"avg_reduced_arcs": 4819.753554502369, "bks": 18004, "columns": 5815, "exact_calls": 1, "full_arcs": 43229, "heur_calls": 422, "instance": "XTW-n223", "iterations": 422, "labels_exact": 373343, "labels_heur": 16625468, "lp_bound": 17199.81925922781, "misprices": 1, "miss_count": 0, "n": 222, "purges": 22, "status": "timeout", "strategy": "rc16", "t_exact": 67.45415325, "t_heur": 5.625348119999998, "t_lp": 45.110643400000015, "t_reduce": 1.7129256139999995, "t_total": 120.101897584}
{"avg_reduced_arcs": 2346.524096385542, "bks": 14186, "columns": 2584, "exact_calls": 1, "full_arcs": 9809, "heur_calls": 166, "instance": "XTW-n106", "iterations": 166, "labels_exact": 462739, "labels_heur": 2414053, "lp_bound": 13921.51210247778, "misprices": 1, "miss_count": 0, "n": 105, "purges": 12, "status": "timeout", "strategy": "rc16", "t_exact": 123.330224667, "t_heur": 0.5407104119999999, "t_lp": 2.2768483719999995, "t_reduce": 0.14462941200000004, "t_total": 126.332499458}
{"avg_reduced_arcs": 15047.0, "bks": 6665, "columns": 2128, "exact_calls": 1, "full_arcs": 15047, "heur_calls": 981, "instance": "XTW-n134", "iterations": 981, "labels_exact": 11527, "labels_heur": 36779600, "lp_bound": 6531.867541098693, "misprices": 1, "miss_count": 0, "n": 133, "purges": 94, "status": "timeout", "strategy": "full", "t_exact": 0.096466209, "t_heur": 72.5426546130001, "t_lp": 46.72638919299998, "t_reduce": 0.019769091999999985, "t_total": 120.144307709}
{"avg_reduced_arcs": 22226.0, "bks": 29269, "columns": 4785, "exact_calls": 8, "full_arcs": 22226, "heur_calls": 227, "instance": "XTW-n186", "iterations": 227, "labels_exact": 498309, "labels_heur": 3719286, "lp_bound": 27018.205636090493, "misprices": 8, "miss_count": 0, "n": 185, "purges": 12, "status": "optimal", "strategy": "full", "t_exact": 10.786281748, "t_heur": 9.387437247999996, "t_lp": 24.274831153000015, "t_reduce": 0.029872500999999992, "t_total": 44.653506333}
{"avg_reduced_arcs": 3743.0298507462685, "bks": 24293, "columns": 4519, "exact_calls": 5, "full_arcs": 21494, "heur_calls": 134, "instance": "XTW-n167", "iterations": 134, "labels_exact": 1523057, "labels_heur": 1757489, "lp_bound": 23468.016622225605, "misprices": 5, "miss_count": 1143, "n": 166, "purges": 5, "status": "timeout", "strategy": "rc16", "t_exact": 114.709659792, "t_heur": 0.5024158350000001, "t_lp": 4.577028578999998, "t_reduce": 0.272694792, "t_total": 120.094813917}
{"avg_reduced_arcs": 1611.8112449799196, "bks": 19744, "columns": 4404, "exact_calls": 14, "full_arcs": 15717, "heur_calls": 249, "instance": "XTW-n148", "iterations": 249, "labels_exact": 1953151, "labels_heur": 2190166, "lp_bound": 16530.44075537883, "misprices": 14, "miss_count": 6610, "n": 147, "purges": 13, "status": "timeout", "strategy": "net8", "t_exact": 111.45747087499998, "t_heur": 0.6540299220000001, "t_lp": 7.081979541999996, "t_reduce": 1.0640625020000005, "t_total": 120.334567792}
{"avg_reduced_arcs": 1311.6218905472638, "bks": 29269, "columns": 3953, "exact_calls": 37, "full_arcs": 22226, "heur_calls": 201, "instance": "XTW-n186", "iterations": 201, "labels_exact": 2764230, "labels_heur": 1074859, "lp_bound": 27018.20563609047, "misprices": 37, "miss_count": 39491, "n": 185, "purges": 8, "status": "optimal", "strategy": "rc4", "t_exact": 38.08423241800001, "t_heur": 0.3367700569999999, "t_lp": 10.588933668999996, "t_reduce": 0.5818904130000001, "t_total": 49.680482292}
{"avg_reduced_arcs": 2298.972602739726, "bks": 29269, "columns": 4376, "exact_calls": 16, "full_arcs": 22226, "heur_calls": 219, "instance": "XTW-n186", "iterations": 219, "labels_exact": 1026688, "labels_heur": 2028091, "lp_bound": 27018.20563609059, "misprices": 16, "miss_count": 5964, "n": 185, "purges": 9, "status": "optimal", "strategy": "rc8", "t_exact": 11.198144541, "t_heur": 0.45006208600000014, "t_lp": 8.502202618, "t_reduce": 0.44603908800000014, "t_total": 20.65044075}
{"avg_reduced_arcs": 4259.96, "bks": 29269, "columns": 5099, "exact_calls": 12, "full_arcs": 22226, "heur_calls": 250, "instance": "XTW-n186", "iterations": 250, "labels_exact": 727233, "labels_heur": 3071491, "lp_bound": 27018.205636090526, "misprices": 12, "miss_count": 998, "n": 185, "purges": 12, "status": "optimal", "strategy": "rc16", "t_exact": 7.159047415, "t_heur": 1.2167320049999992, "t_lp": 12.730220281999992, "t_reduce": 0.641706413, "t_total": 21.8337655}
{"avg_reduced_arcs": 2449.7115384615386, "bks": 18004, "columns": 4436, "exact_calls": 1, "full_arcs": 43229, "heur_calls": 364, "instance": "XTW-n223", "iterations": 364, "labels_exact": 370860, "labels_heur": 12048687, "lp_bound": 17477.26496860224, "misprices": 1, "miss_count": 0, "n": 222, "purges": 18, "status": "timeout", "strategy": "net8", "t_exact": 53.278877084, "t_heur": 4.796005126999997, "t_lp": 57.800748701999936, "t_reduce": 5.2490710110000025, "t_total": 121.358845709}
{"avg_reduced_arcs": 1214.9649122807018, "bks": 14186, "columns": 2401, "exact_calls": 1, "full_arcs": 9809, "heur_calls": 114, "instance": "XTW-n106", "iterations": 114, "labels_exact": 451708, "labels_heur": 1336309, "lp_bound": 14029.518280521732, "misprices": 1, "miss_count": 0, "n": 105, "purges": 9, "status": "timeout", "strategy": "net8", "t_exact": 119.762133, "t_heur": 0.4263029560000001, "t_lp": 2.9261592940000014, "t_reduce": 0.4713174910000001, "t_total": 123.633240167}
{"avg_reduced_arcs": 2280.0, "bks": 27573, "columns": 1312, "exact_calls": 1, "full_arcs": 2280, "heur_calls": 12, "instance": "XTW-n110", "iterations": 12, "labels_exact": 1406, "labels_heur": 16828, "lp_bound": 27259.583333333332, "misprices": 1, "miss_count": 0, "n": 109, "purges": 0, "status": "optimal", "strategy": "full", "t_exact": 0.000451333, "t_heur": 0.004980082, "t_lp": 0.011343376000000002, "t_reduce": 4.4625e-05, "t_total": 0.018103083}
{"avg_reduced_arcs": 662.5294117647059, "bks": 27573, "columns": 1188, "exact_calls": 6, "full_arcs": 2280, "heur_calls": 17, "instance": "XTW-n110", "iterations": 17, "labels_exact": 8616, "labels_heur": 15539, "lp_bound": 27259.58333333334, "misprices": 6, "miss_count": 29, "n": 109, "purges": 0, "status": "optimal", "strategy": "rc4", "t_exact": 0.003794623, "t_heur": 0.0030976239999999998, "t_lp": 0.013130791, "t_reduce": 0.005025915000000001, "t_total": 0.02632}
{"avg_reduced_arcs": 1014.0, "bks": 27573, "columns": 1205, "exact_calls": 1, "full_arcs": 2280, "heur_calls": 9, "instance": "XTW-n110", "iterations": 9, "labels_exact": 1577, "labels_heur": 11234, "lp_bound": 27259.58333333333, "misprices": 1, "miss_count": 0, "n": 109, "purges": 0, "status": "optimal", "strategy": "rc8", "t_exact": 0.000504584, "t_heur": 0.0027264990000000003, "t_lp": 0.010668501, "t_reduce": 0.002072876, "t_total": 0.017064}
{"avg_reduced_arcs": 1487.5, "bks": 27573, "columns": 1312, "exact_calls": 1, "full_arcs": 2280, "heur_calls": 12, "instance": "XTW-n110", "iterations": 12, "labels_exact": 1406, "labels_heur": 15929, "lp_bound": 27259.583333333332, "misprices": 1, "miss_count": 0, "n": 109, "purges": 0, "status": "optimal", "strategy": "rc16", "t_exact": 0.000469542, "t_heur": 0.006266124, "t_lp": 0.018835791999999997, "t_reduce": 0.004300249, "t_total": 0.032167416}
{"avg_reduced_arcs": 893.9881235154394, "bks": 6665, "columns": 3550, "exact_calls": 1, "full_arcs": 15047, "heur_calls": 421, "instance": "XTW-n134", "iterations": 421, "labels_exact": 561642, "labels_heur": 8510170, "lp_bound": 7149.35384491511, "misprices": 1, "miss_count": 1744, "n": 133, "purges": 38, "status": "timeout", "strategy": "rc4", "t_exact": 99.861033, "t_heur": 2.2848860430000006, "t_lp": 19.59035737400001, "t_reduce": 0.8219795039999995, "t_total": 122.80905775}
{"avg_reduced_arcs": 942.0833333333334, "bks": 27573, "columns": 1433, "exact_calls": 1, "full_arcs": 2280, "heur_calls": 12, "instance": "XTW-n110", "iterations": 12, "labels_exact": 1515, "labels_heur": 14193, "lp_bound": 27259.583333333332, "misprices": 1, "miss_count": 0, "n": 109, "purges": 0, "status": "optimal", "strategy": "net8", "t_exact": 0.000519917, "t_heur": 0.0043593749999999995, "t_lp": 0.017690916999999997, "t_reduce": 0.007189459, "t_total": 0.032004875}
{"avg_reduced_arcs": 9689.0, "bks": 14623, "columns": 2756, "exact_calls": 8, "full_arcs": 9689, "heur_calls": 91, "instance": "XTW-n115", "iterations": 91, "labels_exact": 264912, "labels_heur": 639586, "lp_bound": 13746.642857142857, "misprices": 8, "miss_count": 0, "n": 114, "purges": 6, "status": "optimal", "strategy": "full", "t_exact": 2.9336107080000002, "t_heur": 1.2408592069999997, "t_lp": 2.086118787999999, "t_reduce": 0.0011994639999999997, "t_total": 6.2921675}
{"avg_reduced_arcs": 1881.9193548387098, "bks": 24293, "columns": 4310, "exact_calls": 4, "full_arcs": 21494, "heur_calls": 124, "instance": "XTW-n167", "iterations": 124, "labels_exact": 1326564, "labels_heur": 1367570, "lp_bound": 23765.541059447754, "misprices": 4, "miss_count": 2547, "n": 166, "purges": 4, "status": "timeout", "strategy": "net8", "t_exact": 114.841677417, "t_heur": 0.3302902120000001, "t_lp": 4.277533472, "t_reduce": 0.711068708, "t_total": 120.1952655}
{"avg_reduced_arcs": 750.1735537190083, "bks": 14623, "columns": 3228, "exact_calls": 22, "full_arcs": 9689, "heur_calls": 121, "instance": "XTW-n115", "iterations": 121, "labels_exact": 784730, "labels_heur": 383473, "lp_bound": 13746.642857142855, "misprices": 22, "miss_count": 8761, "n": 114, "purges": 5, "status": "optimal", "strategy": "rc4", "t_exact": 10.064929043000001, "t_heur": 0.18950537899999997, "t_lp": 2.3613252960000004, "t_reduce": 0.2453000019999999, "t_total": 12.897442999999999}
{"avg_reduced_arcs": 2106.495867768595, "bks": 29269, "columns": 3681, "exact_calls": 21, "full_arcs": 22226, "heur_calls": 242, "instance": "XTW-n186", "iterations": 242, "labels_exact": 1342957, "labels_heur": 2148201, "lp_bound": 27018.20563609049, "misprices": 21, "miss_count": 7961, "n": 185, "purges": 9, "status": "optimal", "strategy": "net8", "t_exact": 26.786804081999996, "t_heur": 1.0275960370000001, "t_lp": 20.565987506, "t_reduce": 2.806729295999998, "t_total": 51.277671125}
{"avg_reduced_arcs": 1304.51, "bks": 14623, "columns": 2906, "exact_calls": 18, "full_arcs": 9689, "heur_calls": 100, "instance": "XTW-n115", "iterations": 100, "labels_exact": 594951, "labels_heur": 513307, "lp_bound": 13746.64285714286, "misprices": 18, "miss_count": 1313, "n": 114, "purges": 5, "status": "optimal", "strategy": "rc8", "t_exact": 6.606873253000002, "t_heur": 0.2507178770000001, "t_lp": 2.0432569940000005, "t_reduce": 0.167563249, "t_total": 9.105190833}
{"avg_reduced_arcs": 9958.0, "bks": 22957, "columns": 3882, "exact_calls": 11, "full_arcs": 9958, "heur_calls": 98, "instance": "XTW-n172", "iterations": 98, "labels_exact": 806636, "labels_heur": 797760, "lp_bound": 21202.97136181897, "misprices": 11, "miss_count": 0, "n": 171, "purges": 3, "status": "optimal", "strategy": "full", "t_exact": 20.722622499, "t_heur": 1.050720791, "t_lp": 2.0553201249999997, "t_reduce": 0.004259502000000001, "t_total": 23.893713583}
{"avg_reduced_arcs": 18022.0, "bks": 14751, "columns": 3020, "exact_calls": 5, "full_arcs": 18022, "heur_calls": 168, "instance": "XTW-n153", "iterations": 168, "labels_exact": 1004600, "labels_heur": 2938319, "lp_bound": 14646.718026647199, "misprices": 5, "miss_count": 0, "n": 152, "purges": 11, "status": "timeout", "strategy": "full", "t_exact": 113.28645483400001, "t_heur": 3.0959902960000014, "t_lp": 4.198378207999999, "t_reduce": 0.002810711999999997, "t_total": 120.6393185}
{"avg_reduced_arcs": 2368.671755725191, "bks": 14623, "columns": 3015, "exact_calls": 25, "full_arcs": 9689, "heur_calls": 131, "instance": "XTW-n115", "iterations": 131, "labels_exact": 814053, "labels_heur": 816120, "lp_bound": 13746.642857142779, "misprices": 25, "miss_count": 207, "n": 114, "purges": 7, "status": "optimal", "strategy": "rc16", "t_exact": 9.741588959999998, "t_heur": 0.6512150890000002, "t_lp": 2.570764833999999, "t_reduce": 0.29204903000000004, "t_total": 13.294824333}
{"avg_reduced_arcs": 1208.561403508772, "bks": 14623, "columns": 2607, "exact_calls": 15, "full_arcs": 9689, "heur_calls": 114, "instance": "XTW-n115", "iterations": 114, "labels_exact": 515802, "labels_heur": 562194, "lp_bound": 13746.642857142879, "misprices": 15, "miss_count": 1495, "n": 114, "purges": 6, "status": "optimal", "strategy": "net8", "t_exact": 7.909041542999998, "t_heur": 0.48447020899999993, "t_lp": 3.0475206309999985, "t_reduce": 0.6354888299999998, "t_total": 12.112582667}
{"avg_reduced_arcs": 1234.9120879120878, "bks": 22957, "columns": 4610, "exact_calls": 16, "full_arcs": 9958, "heur_calls": 91, "instance": "XTW-n172", "iterations": 91, "labels_exact": 1173886, "labels_heur": 338854, "lp_bound": 21202.97136181898, "misprices": 16, "miss_count": 8588, "n": 171, "purges": 2, "status": "optimal", "strategy": "rc4", "t_exact": 27.850036124999995, "t_heur": 0.231644128, "t_lp": 2.2272217889999992, "t_reduce": 0.22054599499999994, "t_total": 30.560738334}
{"avg_reduced_arcs": 2120.3493975903616, "bks": 22957, "columns": 5109, "exact_calls": 13, "full_arcs": 9958, "heur_calls": 83, "instance": "XTW-n172", "iterations": 83, "labels_exact": 948907, "labels_heur": 467570, "lp_bound": 21202.97136181897, "misprices": 13, "miss_count": 1988, "n": 171, "purges": 2, "status": "optimal", "strategy": "rc8", "t_exact": 13.341985125, "t_heur": 0.13538225199999993, "t_lp": 1.4030630050000004, "t_reduce": 0.12349479600000002, "t_total": 15.026022125}
{"avg_reduced_arcs": 11244.0, "bks": 18326, "columns": 3115, "exact_calls": 22, "full_arcs": 11244, "heur_calls": 380, "instance": "XTW-n120", "iterations": 380, "labels_exact": 1129684, "labels_heur": 5587681, "lp_bound": 16383.877834975317, "misprices": 22, "miss_count": 0, "n": 119, "purges": 29, "status": "optimal", "strategy": "full", "t_exact": 13.541547918000001, "t_heur": 8.783742214999995, "t_lp": 12.603521921999988, "t_reduce": 0.004818258999999998, "t_total": 35.066551084}
{"avg_reduced_arcs": 3625.5057471264367, "bks": 22957, "columns": 4974, "exact_calls": 10, "full_arcs": 9958, "heur_calls": 87, "instance": "XTW-n172", "iterations": 87, "labels_exact": 702503, "labels_heur": 612498, "lp_bound": 21202.971361818953, "misprices": 10, "miss_count": 242, "n": 171, "purges": 2, "status": "optimal", "strategy": "rc16", "t_exact": 9.307712375, "t_heur": 0.19349824799999996, "t_lp": 1.064851584, "t_reduce": 0.09232008699999998, "t_total": 10.676034375}
{"avg_reduced_arcs": 40427.0, "bks": 19198, "columns": 6461, "exact_calls": 1, "full_arcs": 40427, "heur_calls": 253, "instance": "XTW-n228", "iterations": 253, "labels_exact": 568694, "labels_heur": 9387503, "lp_bound": 17420.10616189627, "misprices": 1, "miss_count": 0, "n": 227, "purges": 12, "status": "timeout", "strategy": "full", "t_exact": 67.8842635, "t_heur": 21.115937208000002, "t_lp": 31.632226297, "t_reduce": 0.017109345000000005, "t_total": 120.959340291}
{"avg_reduced_arcs": 1940.392857142857, "bks": 22957, "columns": 4259, "exact_calls": 11, "full_arcs": 9958, "heur_calls": 84, "instance": "XTW-n172", "iterations": 84, "labels_exact": 820690, "labels_heur": 454885, "lp_bound": 21202.97136181896, "misprices": 11, "miss_count": 1849, "n": 171, "purges": 2, "status": "optimal", "strategy": "net8", "t_exact": 10.560551336, "t_heur": 0.10620566499999998, "t_lp": 0.8544672460000006, "t_reduce": 0.184050673, "t_total": 11.721725959}
{"avg_reduced_arcs": 1545.190174326466, "bks": 6665, "columns": 2703, "exact_calls": 1, "full_arcs": 15047, "heur_calls": 631, "instance": "XTW-n134", "iterations": 631, "labels_exact": 490973, "labels_heur": 18904252, "lp_bound": 6822.048950670738, "misprices": 1, "miss_count": 0, "n": 133, "purges": 60, "status": "timeout", "strategy": "rc8", "t_exact": 61.884427791, "t_heur": 10.356649323999994, "t_lp": 47.886674246000055, "t_reduce": 1.9400391129999983, "t_total": 122.721661834}
{"avg_reduced_arcs": 32736.0, "bks": 19915, "columns": 3825, "exact_calls": 1, "full_arcs": 32736, "heur_calls": 378, "instance": "XTW-n190", "iterations": 378, "labels_exact": 378673, "labels_heur": 15622361, "lp_bound": 20180.780084667953, "misprices": 1, "miss_count": 0, "n": 189, "purges": 23, "status": "timeout", "strategy": "full", "t_exact": 60.190432542, "t_heur": 14.298850547999981, "t_lp": 49.37257719800002, "t_reduce": 0.011254756999999985, "t_total": 124.060508459}
{"avg_reduced_arcs": 1128.042105263158, "bks": 14751, "columns": 2867, "exact_calls": 2, "full_arcs": 18022, "heur_calls": 95, "instance": "XTW-n153", "iterations": 95, "labels_exact": 643923, "labels_heur": 493320, "lp_bound": 15146.922903262912, "misprices": 2, "miss_count": 3679, "n": 152, "purges": 5, "status": "timeout", "strategy": "rc4", "t_exact": 117.983188043, "t_heur": 0.26990792, "t_lp": 4.3232255010000005, "t_reduce": 0.3697388719999999, "t_total": 122.980935833}
{"avg_reduced_arcs": 5255.960288808665, "bks": 29447, "columns": 4937, "exact_calls": 10, "full_arcs": 31169, "heur_calls": 277, "instance": "XTW-n237", "iterations": 277, "labels_exact": 2269572, "labels_heur": 5126035, "lp_bound": 29835.305773803975, "misprices": 10, "miss_count": 1908, "n": 236, "purges": 10, "status": "timeout", "strategy": "rc16", "t_exact": 85.030283877, "t_heur": 2.302607371, "t_lp": 31.52616904, "t_reduce": 1.1099876320000004, "t_total": 120.082476375}
{"avg_reduced_arcs": 1647.0133333333333, "bks": 19198, "columns": 6612, "exact_calls": 1, "full_arcs": 40427, "heur_calls": 150, "instance": "XTW-n228", "iterations": 150, "labels_exact": 545716, "labels_heur": 2079811, "lp_bound": 17664.973843437856, "misprices": 1, "miss_count": 0, "n": 227, "purges": 6, "status": "timeout", "strategy": "rc4", "t_exact": 111.071938833, "t_heur": 0.438206035, "t_lp": 9.590270417, "t_reduce": 0.5756450350000001, "t_total": 121.729478542}
{"avg_reduced_arcs": 24216.0, "bks": 32558, "columns": 3209, "exact_calls": 8, "full_arcs": 24216, "heur_calls": 285, "instance": "XTW-n176", "iterations": 285, "labels_exact": 1334738, "labels_heur": 5864032, "lp_bound": 29625.270709255128, "misprices": 8, "miss_count": 0, "n": 175, "purges": 14, "status": "timeout", "strategy": "full", "t_exact": 97.211447085, "t_heur": 8.94483183800001, "t_lp": 13.813706999999996, "t_reduce": 0.006689672, "t_total": 120.097896458}
{"avg_reduced_arcs": 2852.842256214149, "bks": 6665, "columns": 3967, "exact_calls": 1, "full_arcs": 15047, "heur_calls": 1046, "instance": "XTW-n134", "iterations": 1046, "labels_exact": 173363, "labels_heur": 34008829, "lp_bound": 6516.937552837033, "misprices": 1, "miss_count": 0, "n": 133, "purges": 94, "status": "timeout", "strategy": "rc16", "t_exact": 7.444384666, "t_heur": 30.883646037000023, "t_lp": 76.36704379699992, "t_reduce": 3.8402373739999964, "t_total": 120.092795083}
{"avg_reduced_arcs": 1401.3186813186812, "bks": 19915, "columns": 4421, "exact_calls": 1, "full_arcs": 32736, "heur_calls": 182, "instance": "XTW-n190", "iterations": 182, "labels_exact": 370654, "labels_heur": 2894960, "lp_bound": 20653.34009590173, "misprices": 1, "miss_count": 0, "n": 189, "purges": 9, "status": "timeout", "strategy": "rc4", "t_exact": 80.921704791, "t_heur": 2.114139576, "t_lp": 35.231917544, "t_reduce": 1.7093535260000006, "t_total": 120.118876917}
{"avg_reduced_arcs": 1990.1031746031747, "bks": 14751, "columns": 4500, "exact_calls": 3, "full_arcs": 18022, "heur_calls": 126, "instance": "XTW-n153", "iterations": 126, "labels_exact": 717136, "labels_heur": 1217967, "lp_bound": 14597.125907298541, "misprices": 3, "miss_count": 2087, "n": 152, "purges": 7, "status": "timeout", "strategy": "rc8", "t_exact": 109.70496141699999, "t_heur": 0.7010206250000006, "t_lp": 9.120432456999996, "t_reduce": 0.6792324570000002, "t_total": 120.300165917}
{"avg_reduced_arcs": 2625.8402555910543, "bks": 29447, "columns": 4395, "exact_calls": 17, "full_arcs": 31169, "heur_calls": 313, "instance": "XTW-n237", "iterations": 313, "labels_exact": 3979453, "labels_heur": 4818559, "lp_bound": 29488.902980095627, "misprices": 17, "miss_count": 7923, "n": 236, "purges": 8, "status": "timeout", "strategy": "net8", "t_exact": 78.860229668, "t_heur": 1.6228142810000001, "t_lp": 35.821661377999966, "t_reduce": 3.682193168, "t_total": 120.109558416}
{"avg_reduced_arcs": 2922.0882352941176, "bks": 19198, "columns": 4139, "exact_calls": 1, "full_arcs": 40427, "heur_calls": 170, "instance": "XTW-n228", "iterations": 170, "labels_exact": 650098, "labels_heur": 3664415, "lp_bound": 17320.09854734489, "misprices": 1, "miss_count": 0, "n": 227, "purges": 8, "status": "timeout", "strategy": "rc8", "t_exact": 102.087933625, "t_heur": 1.6279633250000007, "t_lp": 18.830455122999997, "t_reduce": 1.2169108370000008, "t_total": 123.905361708}
{"avg_reduced_arcs": 1370.3921568627452, "bks": 32558, "columns": 3009, "exact_calls": 3, "full_arcs": 24216, "heur_calls": 102, "instance": "XTW-n176", "iterations": 102, "labels_exact": 1188131, "labels_heur": 543299, "lp_bound": 33419.206662542434, "misprices": 3, "miss_count": 7602, "n": 175, "purges": 5, "status": "timeout", "strategy": "rc4", "t_exact": 113.975355834, "t_heur": 0.20604357799999998, "t_lp": 6.277673542999998, "t_reduce": 0.4798513359999999, "t_total": 120.986150792}
{"avg_reduced_arcs": 1422.094249201278, "bks": 6665, "columns": 2485, "exact_calls": 1, "full_arcs": 15047, "heur_calls": 626, "instance": "XTW-n134", "iterations": 626, "labels_exact": 548488, "labels_heur": 17945259, "lp_bound": 6804.101116311284, "misprices": 1, "miss_count": 0, "n": 133, "purges": 56, "status": "timeout", "strategy": "net8", "t_exact": 86.541773833, "t_heur": 5.175287902000001, "t_lp": 27.117029093999996, "t_reduce": 2.590662280000001, "t_total": 121.79420475}
{"avg_reduced_arcs": 2467.488888888889, "bks": 19915, "columns": 5127, "exact_calls": 1, "full_arcs": 32736, "heur_calls": 225, "instance": "XTW-n190", "iterations": 225, "labels_exact": 442127, "labels_heur": 5716236, "lp_bound": 19829.244907030257, "misprices": 1, "miss_count": 0, "n": 189, "purges": 12, "status": "timeout", "strategy": "rc8", "t_exact": 99.708409209, "t_heur": 1.3398864630000005, "t_lp": 18.69281774799999, "t_reduce": 0.7443009670000001, "t_total": 120.575035333}
{"avg_reduced_arcs": 3550.3375, "bks": 14751, "columns": 3278, "exact_calls": 3, "full_arcs": 18022, "heur_calls": 160, "instance": "XTW-n153", "iterations": 160, "labels_exact": 831481, "labels_heur": 2144485, "lp_bound": 14636.245600825428, "misprices": 3, "miss_count": 318, "n": 152, "purges": 10, "status": "timeout", "strategy": "rc16", "t_exact": 114.854792751, "t_heur": 0.8340275469999997, "t_lp": 4.254638369, "t_reduce": 0.30954000400000004, "t_total": 120.305681167}
{"avg_reduced_arcs": 14621.0, "bks": 14996, "columns": 4119, "exact_calls": 16, "full_arcs": 14621, "heur_calls": 255, "instance": "XTW-n139", "iterations": 255, "labels_exact": 1099609, "labels_heur": 3465104, "lp_bound": 13595.54645430814, "misprices": 16, "miss_count": 0, "n": 138, "purges": 18, "status": "optimal", "strategy": "full", "t_exact": 19.781121751, "t_heur": 8.908585753, "t_lp": 13.905671587000004, "t_reduce": 0.026743412000000008, "t_total": 42.789517125}
{"avg_reduced_arcs": 30626.0, "bks": 39656, "columns": 4371, "exact_calls": 30, "full_arcs": 30626, "heur_calls": 346, "instance": "XTW-n242", "iterations": 346, "labels_exact": 4593193, "labels_heur": 6887532, "lp_bound": 38740.62294994383, "misprices": 30, "miss_count": 0, "n": 241, "purges": 12, "status": "optimal", "strategy": "full", "t_exact": 49.734198878, "t_heur": 8.724640241999998, "t_lp": 34.13143012699999, "t_reduce": 0.024962284999999997, "t_total": 92.730475791}
{"avg_reduced_arcs": 2436.5202702702704, "bks": 32558, "columns": 4602, "exact_calls": 6, "full_arcs": 24216, "heur_calls": 148, "instance": "XTW-n176", "iterations": 148, "labels_exact": 1437459, "labels_heur": 1402250, "lp_bound": 30361.681410191835, "misprices": 6, "miss_count": 10063, "n": 175, "purges": 7, "status": "timeout", "strategy": "rc8", "t_exact": 108.9384205, "t_heur": 0.57189937, "t_lp": 9.807738706000006, "t_reduce": 0.6288277509999999, "t_total": 120.006719042}
{"avg_reduced_arcs": 5264.577319587629, "bks": 19198, "columns": 6649, "exact_calls": 1, "full_arcs": 40427, "heur_calls": 194, "instance": "XTW-n228", "iterations": 194, "labels_exact": 553998, "labels_heur": 5200457, "lp_bound": 17528.03310577708, "misprices": 1, "miss_count": 0, "n": 227, "purges": 9, "status": "timeout", "strategy": "rc16", "t_exact": 104.618412416, "t_heur": 2.6417413440000006, "t_lp": 17.073697510999995, "t_reduce": 1.1614105449999998, "t_total": 125.58131645899999}
{"avg_reduced_arcs": 885.1315789473684, "bks": 14996, "columns": 3295, "exact_calls": 37, "full_arcs": 14621, "heur_calls": 304, "instance": "XTW-n139", "iterations": 304, "labels_exact": 2788489, "labels_heur": 1899877, "lp_bound": 13595.546454308149, "misprices": 37, "miss_count": 24744, "n": 138, "purges": 15, "status": "optimal", "strategy": "rc4", "t_exact": 82.79804933400001, "t_heur": 0.691139636, "t_lp": 10.383068450999996, "t_reduce": 0.6160056609999996, "t_total": 94.634225209}
{"avg_reduced_arcs": 4474.948630136986, "bks": 19915, "columns": 3517, "exact_calls": 1, "full_arcs": 32736, "heur_calls": 292, "instance": "XTW-n190", "iterations": 292, "labels_exact": 355943, "labels_heur": 9312175, "lp_bound": 19680.056329722607, "misprices": 1, "miss_count": 0, "n": 189, "purges": 15, "status": "timeout", "strategy": "rc16", "t_exact": 82.870937667, "t_heur": 3.8757202969999986, "t_lp": 34.626150294999995, "t_reduce": 1.5248070890000005, "t_total": 123.028871709}
{"avg_reduced_arcs": 1809.0672268907563, "bks": 14751, "columns": 2818, "exact_calls": 3, "full_arcs": 18022, "heur_calls": 119, "instance": "XTW-n153", "iterations": 119, "labels_exact": 725569, "labels_heur": 1085025, "lp_bound": 14584.824105781368, "misprices": 3, "miss_count": 1469, "n": 152, "purges": 7, "status": "timeout", "strategy": "net8", "t_exact": 115.38056570900001, "t_heur": 0.49880650200000004, "t_lp": 3.7652140469999997, "t_reduce": 0.85540325, "t_total": 120.585062583}
{"avg_reduced_arcs": 1737.0977777777778, "bks": 39656, "columns": 4918, "exact_calls": 32, "full_arcs": 30626, "heur_calls": 225, "instance": "XTW-n242", "iterations": 225, "labels_exact": 4936571, "labels_heur": 1874696, "lp_bound": 38740.62294994368, "misprices": 32, "miss_count": 19889, "n": 241, "purges": 6, "status": "optimal", "strategy": "rc4", "t_exact": 67.41455557900001, "t_heur": 0.6692694590000002, "t_lp": 31.86999933400001, "t_reduce": 1.5815167800000003, "t_total": 101.63353525}
{"avg_reduced_arcs": 16250.0, "bks": 27220, "columns": 4468, "exact_calls": 14, "full_arcs": 16250, "heur_calls": 149, "instance": "XTW-n157", "iterations": 149, "labels_exact": 368850, "labels_heur": 1430120, "lp_bound": 26876.917229729726, "misprices": 14, "miss_count": 0, "n": 156, "purges": 8, "status": "optimal", "strategy": "full", "t_exact": 3.461023248, "t_heur": 1.7621168329999992, "t_lp": 2.5435330429999987, "t_reduce": 0.0031863250000000016, "t_total": 7.803686583}
{"avg_reduced_arcs": 1277.220238095238, "bks": 27220, "columns": 4212, "exact_calls": 29, "full_arcs": 16250, "heur_calls": 168, "instance": "XTW-n157", "iterations": 168, "labels_exact": 866463, "labels_heur": 421844, "lp_bound": 26876.917229729726, "misprices": 29, "miss_count": 26828, "n": 156, "purges": 5, "status": "optimal", "strategy": "rc4", "t_exact": 8.549801542, "t_heur": 0.126141913, "t_lp": 2.5204740009999997, "t_reduce": 0.3997957019999998, "t_total": 11.636724208}
{"avg_reduced_arcs": 2330.9733333333334, "bks": 27220, "columns": 3203, "exact_calls": 23, "full_arcs": 16250, "heur_calls": 150, "instance": "XTW-n157", "iterations": 150, "labels_exact": 672290, "labels_heur": 637184, "lp_bound": 26876.91722972972, "misprices": 23, "miss_count": 15574, "n": 156, "purges": 6, "status": "optimal", "strategy": "rc8", "t_exact": 5.252167542999999, "t_heur": 0.209229168, "t_lp": 2.321178838, "t_reduce": 0.30177316800000004, "t_total": 8.119275917}
{"avg_reduced_arcs": 4247.938325991189, "bks": 32558, "columns": 4560, "exact_calls": 14, "full_arcs": 24216, "heur_calls": 227, "instance": "XTW-n176", "iterations": 227, "labels_exact": 2300610, "labels_heur": 3165316, "lp_bound": 29602.911726097267, "misprices": 14, "miss_count": 4466, "n": 175, "purges": 10, "status": "timeout", "strategy": "rc16", "t_exact": 92.641800456, "t_heur": 2.327918949999998, "t_lp": 24.677339743000015, "t_reduce": 1.2959797840000007, "t_total": 121.107082625}
{"avg_reduced_arcs": 2694.0529411764705, "bks": 19198, "columns": 6259, "exact_calls": 1, "full_arcs": 40427, "heur_calls": 170, "instance": "XTW-n228", "iterations": 170, "labels_exact": 573479, "labels_heur": 3603141, "lp_bound": 17163.971003918206, "misprices": 1, "miss_count": 0, "n": 227, "purges": 8, "status": "timeout", "strategy": "net8", "t_exact": 88.00505, "t_heur": 2.5279219569999993, "t_lp": 31.86768625000001, "t_reduce": 4.5373673320000005, "t_total": 127.119128083}
{"avg_reduced_arcs": 3102.431654676259, "bks": 39656, "columns": 6245, "exact_calls": 29, "full_arcs": 30626, "heur_calls": 278, "instance": "XTW-n242", "iterations": 278, "labels_exact": 4429198, "labels_heur": 3376104, "lp_bound": 38740.62294994372, "misprices": 29, "miss_count": 5128, "n": 241, "purges": 7, "status": "optimal", "strategy": "rc8", "t_exact": 46.02750862399999, "t_heur": 1.0289971360000012, "t_lp": 26.158092488999998, "t_reduce": 1.0365332510000007, "t_total": 74.335404584}
{"avg_reduced_arcs": 3237.7327044025155, "bks": 35691, "columns": 6226, "exact_calls": 46, "full_arcs": 41864, "heur_calls": 318, "instance": "XTW-n251", "iterations": 318, "labels_exact": 3211067, "labels_heur": 3099966, "lp_bound": 35229.71148373468, "misprices": 46, "miss_count": 19810, "n": 250, "purges": 8, "status": "optimal", "strategy": "net8", "t_exact": 32.01701495999999, "t_heur": 1.4181627200000007, "t_lp": 18.67258988099999, "t_reduce": 4.5892792519999945, "t_total": 56.823484833}
{"avg_reduced_arcs": 2955.7490494296576, "bks": 16431, "columns": 6289, "exact_calls": 1, "full_arcs": 43856, "heur_calls": 263, "instance": "XTW-n247", "iterations": 263, "labels_exact": 400522, "labels_heur": 4583389, "lp_bound": 16021.293053197038, "misprices": 1, "miss_count": 1217, "n": 246, "purges": 12, "status": "timeout", "strategy": "net8", "t_exact": 72.527176709, "t_heur": 1.534432666000001, "t_lp": 42.203553197, "t_reduce": 4.060337789999999, "t_total": 120.6292125}
{"avg_reduced_arcs": 2221.619266055046, "bks": 19915, "columns": 5156, "exact_calls": 1, "full_arcs": 32736, "heur_calls": 218, "instance": "XTW-n190", "iterations": 218, "labels_exact": 437280, "labels_heur": 5468095, "lp_bound": 19839.023171092227, "misprices": 1, "miss_count": 0, "n": 189, "purges": 10, "status": "timeout", "strategy": "net8", "t_exact": 99.520412, "t_heur": 1.3886749130000002, "t_lp": 18.035513503999994, "t_reduce": 1.9876057820000002, "t_total": 121.0212865}
{"avg_reduced_arcs": 13372.0, "bks": 32957, "columns": 4859, "exact_calls": 11, "full_arcs": 13372, "heur_calls": 96, "instance": "XTW-n195", "iterations": 96, "labels_exact": 244536, "labels_heur": 647290, "lp_bound": 29568.45054584461, "misprices": 11, "miss_count": 0, "n": 194, "purges": 2, "status": "optimal", "strategy": "full", "t_exact": 0.8906909980000001, "t_heur": 1.1631736629999996, "t_lp": 6.320250587, "t_reduce": 0.001761708, "t_total": 8.478409333}
{"avg_reduced_arcs": 1328.6666666666667, "bks": 32957, "columns": 4702, "exact_calls": 13, "full_arcs": 13372, "heur_calls": 72, "instance": "XTW-n195", "iterations": 72, "labels_exact": 288175, "labels_heur": 266848, "lp_bound": 29568.450545844695, "misprices": 13, "miss_count": 1478, "n": 194, "purges": 1, "status": "optimal", "strategy": "rc4", "t_exact": 0.715107791, "t_heur": 0.06962900000000004, "t_lp": 2.6709895849999983, "t_reduce": 0.16795341500000005, "t_total": 3.637182625}
{"avg_reduced_arcs": 2237.3809523809523, "bks": 32957, "columns": 3290, "exact_calls": 11, "full_arcs": 13372, "heur_calls": 84, "instance": "XTW-n195", "iterations": 84, "labels_exact": 246532, "labels_heur": 428077, "lp_bound": 29568.450545844702, "misprices": 11, "miss_count": 98, "n": 194, "purges": 2, "status": "optimal", "strategy": "rc8", "t_exact": 0.34043004099999996, "t_heur": 0.09693950100000001, "t_lp": 2.1632474150000003, "t_reduce": 0.13417703999999997, "t_total": 2.754930667}
{"avg_reduced_arcs": 3833.3076923076924, "bks": 32957, "columns": 4730, "exact_calls": 10, "full_arcs": 13372, "heur_calls": 91, "instance": "XTW-n195", "iterations": 91, "labels_exact": 220927, "labels_heur": 538849, "lp_bound": 29568.45054584471, "misprices": 10, "miss_count": 3, "n": 194, "purges": 2, "status": "optimal", "strategy": "rc16", "t_exact": 0.256885001, "t_heur": 0.13035842100000006, "t_lp": 2.0731283760000006, "t_reduce": 0.10795420500000001, "t_total": 2.585138417}
{"avg_reduced_arcs": 2086.5822784810125, "bks": 32957, "columns": 5454, "exact_calls": 10, "full_arcs": 13372, "heur_calls": 79, "instance": "XTW-n195", "iterations": 79, "labels_exact": 228000, "labels_heur": 383742, "lp_bound": 29568.45054584473, "misprices": 10, "miss_count": 141, "n": 194, "purges": 1, "status": "optimal", "strategy": "net8", "t_exact": 0.24875091599999996, "t_heur": 0.07640420599999997, "t_lp": 1.4663384590000001, "t_reduce": 0.223854254, "t_total": 2.03100975}
{"avg_reduced_arcs": 5695.556291390729, "bks": 39656, "columns": 6190, "exact_calls": 27, "full_arcs": 30626, "heur_calls": 302, "instance": "XTW-n242", "iterations": 302, "labels_exact": 4272974, "labels_heur": 4512371, "lp_bound": 38740.62294994342, "misprices": 27, "miss_count": 916, "n": 241, "purges": 9, "status": "optimal", "strategy": "rc16", "t_exact": 34.588873584, "t_heur": 1.6047122470000004, "t_lp": 28.807848341, "t_reduce": 1.2776997569999986, "t_total": 66.385258667}
{"avg_reduced_arcs": 41864.0, "bks": 35691, "columns": 6202, "exact_calls": 21, "full_arcs": 41864, "heur_calls": 328, "instance": "XTW-n251", "iterations": 328, "labels_exact": 1134825, "labels_heur": 5644435, "lp_bound": 35229.71148373446, "misprices": 21, "miss_count": 0, "n": 250, "purges": 9, "status": "optimal", "strategy": "full", "t_exact": 6.558929665999999, "t_heur": 13.735140042000003, "t_lp": 22.201373794999995, "t_reduce": 0.019034456000000005, "t_total": 42.657203333}
{"avg_reduced_arcs": 2161.1833333333334, "bks": 32558, "columns": 3303, "exact_calls": 11, "full_arcs": 24216, "heur_calls": 180, "instance": "XTW-n176", "iterations": 180, "labels_exact": 2188392, "labels_heur": 1646146, "lp_bound": 30026.857352746843, "misprices": 11, "miss_count": 16688, "n": 175, "purges": 7, "status": "timeout", "strategy": "net8", "t_exact": 104.802683956, "t_heur": 0.6549330499999997, "t_lp": 12.697151208000003, "t_reduce": 1.8574851280000002, "t_total": 120.06479925}
{"avg_reduced_arcs": 38811.0, "bks": 20697, "columns": 6057, "exact_calls": 20, "full_arcs": 38811, "heur_calls": 297, "instance": "XTW-n233", "iterations": 297, "labels_exact": 3498889, "labels_heur": 6905491, "lp_bound": 20113.935347827017, "misprices": 20, "miss_count": 0, "n": 232, "purges": 10, "status": "timeout", "strategy": "full", "t_exact": 86.34173416899998, "t_heur": 12.773038456999997, "t_lp": 20.80433058500001, "t_reduce": 0.021032578999999996, "t_total": 120.043501125}
{"avg_reduced_arcs": 2877.6704119850187, "bks": 39656, "columns": 4135, "exact_calls": 30, "full_arcs": 30626, "heur_calls": 267, "instance": "XTW-n242", "iterations": 267, "labels_exact": 4550645, "labels_heur": 3101972, "lp_bound": 38740.62294994405, "misprices": 30, "miss_count": 5093, "n": 241, "purges": 7, "status": "optimal", "strategy": "net8", "t_exact": 27.323222666999996, "t_heur": 0.7951078299999994, "t_lp": 21.168894132, "t_reduce": 2.4267776170000004, "t_total": 51.791488666}
{"avg_reduced_arcs": 53807.0, "bks": 22078, "columns": 5417, "exact_calls": 6, "full_arcs": 53807, "heur_calls": 168, "instance": "XTW-n256", "iterations": 168, "labels_exact": 1818234, "labels_heur": 4715488, "lp_bound": 21377.905193827206, "misprices": 6, "miss_count": 0, "n": 255, "purges": 4, "status": "timeout", "strategy": "full", "t_exact": 104.57637170800001, "t_heur": 7.207119758999999, "t_lp": 8.484622041999996, "t_reduce": 0.006446161000000002, "t_total": 120.322736292}
{"avg_reduced_arcs": 29199.0, "bks": 33014, "columns": 5613, "exact_calls": 2, "full_arcs": 29199, "heur_calls": 200, "instance": "XTW-n200", "iterations": 200, "labels_exact": 1208108, "labels_heur": 3907856, "lp_bound": 34499.59466222308, "misprices": 2, "miss_count": 0, "n": 199, "purges": 9, "status": "timeout", "strategy": "full", "t_exact": 110.096968792, "t_heur": 3.3696333710000017, "t_lp": 6.518474201999995, "t_reduce": 0.004487202000000001, "t_total": 120.03845725}
{"avg_reduced_arcs": 1996.9606741573034, "bks": 35691, "columns": 5366, "exact_calls": 6, "full_arcs": 41864, "heur_calls": 178, "instance": "XTW-n251", "iterations": 178, "labels_exact": 2575701, "labels_heur": 1230293, "lp_bound": 36747.614922739675, "misprices": 6, "miss_count": 10517, "n": 250, "purges": 5, "status": "timeout", "strategy": "rc4", "t_exact": 108.26016179, "t_heur": 0.4180544200000003, "t_lp": 11.166275541000001, "t_reduce": 1.0336807520000004, "t_total": 120.931462708}
{"avg_reduced_arcs": 1577.774647887324, "bks": 20697, "columns": 5832, "exact_calls": 17, "full_arcs": 38811, "heur_calls": 213, "instance": "XTW-n233", "iterations": 213, "labels_exact": 3337820, "labels_heur": 2315783, "lp_bound": 20169.84446940586, "misprices": 17, "miss_count": 13124, "n": 232, "purges": 6, "status": "timeout", "strategy": "rc4", "t_exact": 107.765127083, "t_heur": 0.5095059640000001, "t_lp": 10.830407999000002, "t_reduce": 0.8685580879999999, "t_total": 120.023967125}
{"avg_reduced_arcs": 1558.088888888889, "bks": 33014, "columns": 4476, "exact_calls": 1, "full_arcs": 29199, "heur_calls": 135, "instance": "XTW-n200", "iterations": 135, "labels_exact": 696101, "labels_heur": 860721, "lp_bound": 34724.28371663075, "misprices": 1, "miss_count": 1301, "n": 199, "purges": 3, "status": "timeout", "strategy": "rc4", "t_exact": 124.116541209, "t_heur": 0.163564165, "t_lp": 3.193329873000001, "t_reduce": 0.340433496, "t_total": 127.837941167}
{"avg_reduced_arcs": 43856.0, "bks": 16431, "columns": 4972, "exact_calls": 2, "full_arcs": 43856, "heur_calls": 396, "instance": "XTW-n247", "iterations": 396, "labels_exact": 416932, "labels_heur": 14124744, "lp_bound": 15696.748758145848, "misprices": 2, "miss_count": 0, "n": 246, "purges": 19, "status": "timeout", "strategy": "full", "t_exact": 48.43559349900001, "t_heur": 18.517958916000005, "t_lp": 53.76085892500004, "t_reduce": 0.013069462999999995, "t_total": 120.892560916}
{"avg_reduced_arcs": 1715.5084745762713, "bks": 22078, "columns": 4380, "exact_calls": 4, "full_arcs": 53807, "heur_calls": 118, "instance": "XTW-n256", "iterations": 118, "labels_exact": 1313322, "labels_heur": 1659108, "lp_bound": 21634.720008779143, "misprices": 4, "miss_count": 2198, "n": 255, "purges": 3, "status": "timeout", "strategy": "rc4", "t_exact": 113.70406941599998, "t_heur": 0.33902104099999997, "t_lp": 5.462706539, "t_reduce": 0.621867791, "t_total": 120.161276958}
{"avg_reduced_arcs": 3618.489296636086, "bks": 35691, "columns": 6116, "exact_calls": 40, "full_arcs": 41864, "heur_calls": 327, "instance": "XTW-n251", "iterations": 327, "labels_exact": 2649798, "labels_heur": 3232411, "lp_bound": 35229.71148373447, "misprices": 40, "miss_count": 17591, "n": 250, "purges": 8, "status": "optimal", "strategy": "rc8", "t_exact": 31.100609500000004, "t_heur": 2.318169119999998, "t_lp": 30.65450908499999, "t_reduce": 2.8474577489999993, "t_total": 67.067613042}
{"avg_reduced_arcs": 6494.957654723127, "bks": 35691, "columns": 5397, "exact_calls": 32, "full_arcs": 41864, "heur_calls": 307, "instance": "XTW-n251", "iterations": 307, "labels_exact": 1764482, "labels_heur": 4012258, "lp_bound": 35229.71148373443, "misprices": 32, "miss_count": 3913, "n": 250, "purges": 8, "status": "optimal", "strategy": "rc16", "t_exact": 11.513012122, "t_heur": 2.1642307540000014, "t_lp": 15.544024870000003, "t_reduce": 1.4172276229999994, "t_total": 30.723680375}
{"avg_reduced_arcs": 3051.781690140845, "bks": 22078, "columns": 6665, "exact_calls": 5, "full_arcs": 53807, "heur_calls": 142, "instance": "XTW-n256", "iterations": 142, "labels_exact": 1291142, "labels_heur": 2928054, "lp_bound": 21398.741091742628, "misprices": 5, "miss_count": 1369, "n": 255, "purges": 3, "status": "timeout", "strategy": "rc8", "t_exact": 110.274672415, "t_heur": 1.2656185000000004, "t_lp": 7.434659707999998, "t_reduce": 1.0877562139999997, "t_total": 120.098117209}
{"avg_reduced_arcs": 2744.979674796748, "bks": 20697, "columns": 6522, "exact_calls": 19, "full_arcs": 38811, "heur_calls": 246, "instance": "XTW-n233", "iterations": 246, "labels_exact": 3399764, "labels_heur": 3994133, "lp_bound": 20113.93350748219, "misprices": 19, "miss_count": 3849, "n": 232, "purges": 7, "status": "timeout", "strategy": "rc8", "t_exact": 95.166555915, "t_heur": 1.728393752, "t_lp": 22.012938288000008, "t_reduce": 1.4475683420000003, "t_total": 120.495725584}
{"avg_reduced_arcs": 2912.264, "bks": 33014, "columns": 5545, "exact_calls": 2, "full_arcs": 29199, "heur_calls": 125, "instance": "XTW-n200", "iterations": 125, "labels_exact": 1011900, "labels_heur": 1426309, "lp_bound": 33746.54476627542, "misprices": 2, "miss_count": 165, "n": 199, "purges": 4, "status": "timeout", "strategy": "rc8", "t_exact": 111.18338875, "t_heur": 0.7710803689999998, "t_lp": 10.178383376000003, "t_reduce": 0.7221126550000003, "t_total": 122.933873625}
{"avg_reduced_arcs": 1890.2758620689656, "bks": 16431, "columns": 6868, "exact_calls": 1, "full_arcs": 43856, "heur_calls": 174, "instance": "XTW-n247", "iterations": 174, "labels_exact": 476499, "labels_heur": 1803127, "lp_bound": 17051.860569530843, "misprices": 1, "miss_count": 1550, "n": 246, "purges": 7, "status": "timeout", "strategy": "rc4", "t_exact": 92.455163417, "t_heur": 0.528261299, "t_lp": 26.040061798000014, "t_reduce": 0.9624568290000002, "t_total": 120.115429}
{"avg_reduced_arcs": 3288.6480836236933, "bks": 16431, "columns": 7129, "exact_calls": 1, "full_arcs": 43856, "heur_calls": 287, "instance": "XTW-n247", "iterations": 287, "labels_exact": 412523, "labels_heur": 5057581, "lp_bound": 16032.093330251268, "misprices": 1, "miss_count": 1183, "n": 246, "purges": 13, "status": "timeout", "strategy": "rc8", "t_exact": 78.077696666, "t_heur": 1.4441960750000002, "t_lp": 39.882371055000036, "t_reduce": 1.4396072429999993, "t_total": 120.988804}
{"avg_reduced_arcs": 5572.417808219178, "bks": 22078, "columns": 5158, "exact_calls": 4, "full_arcs": 53807, "heur_calls": 146, "instance": "XTW-n256", "iterations": 146, "labels_exact": 1214912, "labels_heur": 3498858, "lp_bound": 21401.84029171423, "misprices": 4, "miss_count": 243, "n": 255, "purges": 4, "status": "timeout", "strategy": "rc16", "t_exact": 111.240501666, "t_heur": 1.1963689599999996, "t_lp": 7.510062378000003, "t_reduce": 0.8450010369999998, "t_total": 120.84104475}
{"avg_reduced_arcs": 5906.155807365439, "bks": 16431, "columns": 7324, "exact_calls": 1, "full_arcs": 43856, "heur_calls": 353, "instance": "XTW-n247", "iterations": 353, "labels_exact": 332524, "labels_heur": 8898785, "lp_bound": 15786.792387014517, "misprices": 1, "miss_count": 503, "n": 246, "purges": 16, "status": "timeout", "strategy": "rc16", "t_exact": 60.708520583, "t_heur": 3.8129528400000012, "t_lp": 56.01090575999999, "t_reduce": 1.9678908700000002, "t_total": 122.675971167}
{"avg_reduced_arcs": 5097.620689655172, "bks": 20697, "columns": 4879, "exact_calls": 7, "full_arcs": 38811, "heur_calls": 232, "instance": "XTW-n233", "iterations": 232, "labels_exact": 1298878, "labels_heur": 4344564, "lp_bound": 20141.995432214233, "misprices": 7, "miss_count": 530, "n": 232, "purges": 9, "status": "timeout", "strategy": "rc16", "t_exact": 92.54006395799999, "t_heur": 2.8728622490000024, "t_lp": 23.26658800800001, "t_reduce": 1.8110214210000004, "t_total": 120.600481417}
{"avg_reduced_arcs": 31169.0, "bks": 29447, "columns": 4903, "exact_calls": 3, "full_arcs": 31169, "heur_calls": 241, "instance": "XTW-n237", "iterations": 241, "labels_exact": 907189, "labels_heur": 5828669, "lp_bound": 30841.44613030519, "misprices": 3, "miss_count": 0, "n": 236, "purges": 11, "status": "timeout", "strategy": "full", "t_exact": 58.66196, "t_heur": 12.692191529999992, "t_lp": 48.571687750999985, "t_reduce": 0.009915044999999997, "t_total": 120.106064375}
{"avg_reduced_arcs": 5180.411764705882, "bks": 33014, "columns": 5350, "exact_calls": 1, "full_arcs": 29199, "heur_calls": 119, "instance": "XTW-n200", "iterations": 119, "labels_exact": 490870, "labels_heur": 1728618, "lp_bound": 34948.69317573594, "misprices": 1, "miss_count": 171, "n": 199, "purges": 5, "status": "timeout", "strategy": "rc16", "t_exact": 113.956128542, "t_heur": 0.7370058299999999, "t_lp": 6.868351460999997, "t_reduce": 0.46910582700000014, "t_total": 122.096444875}
{"avg_reduced_arcs": 1617.7757847533633, "bks": 29447, "columns": 4643, "exact_calls": 9, "full_arcs": 31169, "heur_calls": 223, "instance": "XTW-n237", "iterations": 223, "labels_exact": 1709084, "labels_heur": 2268071, "lp_bound": 29757.189266681693, "misprices": 9, "miss_count": 8447, "n": 236, "purges": 6, "status": "timeout", "strategy": "rc4", "t_exact": 66.56707033099998, "t_heur": 1.2712275800000001, "t_lp": 50.352072782, "t_reduce": 1.9301999939999996, "t_total": 120.32109425}
{"avg_reduced_arcs": 2836.08, "bks": 22078, "columns": 5587, "exact_calls": 3, "full_arcs": 53807, "heur_calls": 125, "instance": "XTW-n256", "iterations": 125, "labels_exact": 862473, "labels_heur": 2554128, "lp_bound": 21452.086416240683, "misprices": 3, "miss_count": 768, "n": 255, "purges": 3, "status": "timeout", "strategy": "net8", "t_exact": 92.57973616700001, "t_heur": 1.9960944509999998, "t_lp": 20.316910296000003, "t_reduce": 5.283683713000001, "t_total": 120.219145042}
{"avg_reduced_arcs": 1494.0085106382978, "bks": 25128, "columns": 3608, "exact_calls": 1, "full_arcs": 34265, "heur_calls": 235, "instance": "XTW-n209", "iterations": 235, "labels_exact": 465133, "labels_heur": 3143603, "lp_bound": 24283.275517391685, "misprices": 1, "miss_count": 2332, "n": 208, "purges": 13, "status": "timeout", "strategy": "rc4", "t_exact": 53.313741208, "t_heur": 2.3793494199999996, "t_lp": 62.81617250200003, "t_reduce": 2.7397676240000033, "t_total": 121.552480167}
{"avg_reduced_arcs": 2539.355212355212, "bks": 20697, "columns": 5607, "exact_calls": 18, "full_arcs": 38811, "heur_calls": 259, "instance": "XTW-n233", "iterations": 259, "labels_exact": 3064456, "labels_heur": 4056518, "lp_bound": 20114.007814124165, "misprices": 18, "miss_count": 4299, "n": 232, "purges": 7, "status": "timeout", "strategy": "net8", "t_exact": 92.152689581, "t_heur": 1.795415419, "t_lp": 21.521050587999984, "t_reduce": 4.79188492, "t_total": 120.36284925}
{"avg_reduced_arcs": 2815.191082802548, "bks": 29447, "columns": 3888, "exact_calls": 17, "full_arcs": 31169, "heur_calls": 314, "instance": "XTW-n237", "iterations": 314, "labels_exact": 3722720, "labels_heur": 4989304, "lp_bound": 29301.560688641413, "misprices": 17, "miss_count": 6863, "n": 236, "purges": 9, "status": "timeout", "strategy": "rc8", "t_exact": 78.640737543, "t_heur": 1.903146915999999, "t_lp": 37.93099757999998, "t_reduce": 1.4532019679999983, "t_total": 120.063411208}
{"avg_reduced_arcs": 2558.2065217391305, "bks": 33014, "columns": 5806, "exact_calls": 1, "full_arcs": 29199, "heur_calls": 92, "instance": "XTW-n200", "iterations": 92, "labels_exact": 706187, "labels_heur": 996766, "lp_bound": 34096.35993766962, "misprices": 1, "miss_count": 409, "n": 199, "purges": 3, "status": "timeout", "strategy": "net8", "t_exact": 114.05619425, "t_heur": 0.42737996500000003, "t_lp": 5.587682291000001, "t_reduce": 0.8948345429999999, "t_total": 121.012613}
{"avg_reduced_arcs": 1356.8407960199006, "bks": 15699, "columns": 5425, "exact_calls": 1, "full_arcs": 32770, "heur_calls": 603, "instance": "XTW-n204", "iterations": 603, "labels_exact": 317818, "labels_heur": 13317792, "lp_bound": 15663.049913421833, "misprices": 1, "miss_count": 1564, "n": 203, "purges": 38, "status": "timeout", "strategy": "rc4", "t_exact": 21.911865458, "t_heur": 4.643454734999998, "t_lp": 90.84405034200012, "t_reduce": 2.7452752130000033, "t_total": 120.903013}
{"avg_reduced_arcs": 1631.4414414414414, "bks": 29440, "columns": 6310, "exact_calls": 27, "full_arcs": 29476, "heur_calls": 111, "instance": "XTW-n214", "iterations": 111, "labels_exact": 1304977, "labels_heur": 251404, "lp_bound": 29070.006560327023, "misprices": 27, "miss_count": 21296, "n": 213, "purges": 1, "status": "optimal", "strategy": "rc4", "t_exact": 24.366897459, "t_heur": 0.14030263299999998, "t_lp": 4.103188039000002, "t_reduce": 0.5337010829999997, "t_total": 29.17572875}
{"avg_reduced_arcs": 2961.396551724138, "bks": 29440, "columns": 4895, "exact_calls": 26, "full_arcs": 29476, "heur_calls": 116, "instance": "XTW-n214", "iterations": 116, "labels_exact": 1181083, "labels_heur": 421284, "lp_bound": 29070.00656032703, "misprices": 26, "miss_count": 17869, "n": 213, "purges": 2, "status": "optimal", "strategy": "rc8", "t_exact": 18.137133955000003, "t_heur": 0.12364849999999998, "t_lp": 2.980692078999999, "t_reduce": 0.44206334300000005, "t_total": 21.707642833}
{"avg_reduced_arcs": 4421.035413153457, "bks": 15699, "columns": 4667, "exact_calls": 0, "full_arcs": 32770, "heur_calls": 593, "instance": "XTW-n204", "iterations": 593, "labels_exact": 0, "labels_heur": 33229292, "lp_bound": 16371.350222878127, "misprices": 0, "miss_count": 0, "n": 203, "purges": 38, "status": "timeout", "strategy": "rc16", "t_exact": 0.0, "t_heur": 17.489739112999967, "t_lp": 99.44111228000003, "t_reduce": 2.553511110000002, "t_total": 120.20286175}
{"avg_reduced_arcs": 2560.242053789731, "bks": 25128, "columns": 5720, "exact_calls": 1, "full_arcs": 34265, "heur_calls": 409, "instance": "XTW-n209", "iterations": 409, "labels_exact": 473358, "labels_heur": 10125696, "lp_bound": 22633.07320777693, "misprices": 1, "miss_count": 734, "n": 208, "purges": 23, "status": "timeout", "strategy": "rc8", "t_exact": 54.672598291, "t_heur": 3.656735831000001, "t_lp": 59.900507169, "t_reduce": 2.020506778000001, "t_total": 120.517956542}
{"avg_reduced_arcs": 5439.384615384615, "bks": 29440, "columns": 4866, "exact_calls": 16, "full_arcs": 29476, "heur_calls": 104, "instance": "XTW-n214", "iterations": 104, "labels_exact": 611829, "labels_heur": 612131, "lp_bound": 29070.006560327012, "misprices": 16, "miss_count": 6997, "n": 213, "purges": 2, "status": "optimal", "strategy": "rc16", "t_exact": 7.481351417, "t_heur": 0.2616486279999999, "t_lp": 4.646869123000002, "t_reduce": 0.335004872, "t_total": 12.753479417}
{"avg_reduced_arcs": 2600.26213592233, "bks": 29440, "columns": 3787, "exact_calls": 19, "full_arcs": 29476, "heur_calls": 103, "instance": "XTW-n214", "iterations": 103, "labels_exact": 874402, "labels_heur": 373436, "lp_bound": 29070.00656032702, "misprices": 19, "miss_count": 13081, "n": 213, "purges": 2, "status": "optimal", "strategy": "net8", "t_exact": 11.60799229, "t_heur": 0.11337278400000003, "t_lp": 2.4344246619999996, "t_reduce": 0.935132285, "t_total": 15.110498417}
{"avg_reduced_arcs": 2227.4665579119087, "bks": 15699, "columns": 5829, "exact_calls": 0, "full_arcs": 32770, "heur_calls": 613, "instance": "XTW-n204", "iterations": 613, "labels_exact": 0, "labels_heur": 28218671, "lp_bound": 16187.093541874581, "misprices": 0, "miss_count": 0, "n": 203, "purges": 39, "status": "timeout", "strategy": "net8", "t_exact": 0.0, "t_heur": 10.47608884500001, "t_lp": 102.4512790060001, "t_reduce": 6.938031878, "t_total": 120.458362459}
{"avg_reduced_arcs": 32770.0, "bks": 15699, "columns": 5248, "exact_calls": 0, "full_arcs": 32770, "heur_calls": 415, "instance": "XTW-n204", "iterations": 415, "labels_exact": 0, "labels_heur": 29564944, "lp_bound": 17035.975129407332, "misprices": 0, "miss_count": 0, "n": 203, "purges": 26, "status": "timeout", "strategy": "full", "t_exact": 0.0, "t_heur": 57.51246329999998, "t_lp": 62.400755098, "t_reduce": 0.012902422000000002, "t_total": 120.292657417}
{"avg_reduced_arcs": 2401.5361344537814, "bks": 15699, "columns": 5089, "exact_calls": 0, "full_arcs": 32770, "heur_calls": 595, "instance": "XTW-n204", "iterations": 595, "labels_exact": 0, "labels_heur": 28017946, "lp_bound": 16331.285763553728, "misprices": 0, "miss_count": 0, "n": 203, "purges": 38, "status": "timeout", "strategy": "rc8", "t_exact": 0.0, "t_heur": 10.492408130000001, "t_lp": 106.350531302, "t_reduce": 2.624008329999999, "t_total": 120.172505708}
{"avg_reduced_arcs": 31619.0, "bks": 38217, "columns": 4527, "exact_calls": 31, "full_arcs": 31619, "heur_calls": 294, "instance": "XTW-n219", "iterations": 294, "labels_exact": 2479399, "labels_heur": 5201744, "lp_bound": 37394.18267412967, "misprices": 31, "miss_count": 0, "n": 218, "purges": 10, "status": "optimal", "strategy": "full", "t_exact": 37.655162793, "t_heur": 8.182373546999992, "t_lp": 19.126798122000007, "t_reduce": 0.010245840000000004, "t_total": 65.039827708}
{"avg_reduced_arcs": 29476.0, "bks": 29440, "columns": 4822, "exact_calls": 7, "full_arcs": 29476, "heur_calls": 91, "instance": "XTW-n214", "iterations": 91, "labels_exact": 246082, "labels_heur": 1174785, "lp_bound": 29070.00656032702, "misprices": 7, "miss_count": 0, "n": 213, "purges": 3, "status": "optimal", "strategy": "full", "t_exact": 3.919083584, "t_heur": 1.9867674179999997, "t_lp": 3.286800672, "t_reduce": 0.00217442, "t_total": 9.229997459}
{"avg_reduced_arcs": 34265.0, "bks": 25128, "columns": 5528, "exact_calls": 1, "full_arcs": 34265, "heur_calls": 508, "instance": "XTW-n209", "iterations": 508, "labels_exact": 17694, "labels_heur": 20612470, "lp_bound": 22196.736677809655, "misprices": 1, "miss_count": 0, "n": 208, "purges": 32, "status": "timeout", "strategy": "full", "t_exact": 0.071637125, "t_heur": 47.10153173500001, "t_lp": 72.56957475300005, "t_reduce": 0.014366091000000004, "t_total": 120.163809583}
{"avg_reduced_arcs": 1493.201030927835, "bks": 38217, "columns": 5691, "exact_calls": 32, "full_arcs": 31619, "heur_calls": 194, "instance": "XTW-n219", "iterations": 194, "labels_exact": 2481800, "labels_heur": 1456891, "lp_bound": 37394.18267412954, "misprices": 32, "miss_count": 14255, "n": 218, "purges": 4, "status": "optimal", "strategy": "rc4", "t_exact": 36.577411293000004, "t_heur": 0.4561704559999999, "t_lp": 16.616067052000002, "t_reduce": 0.9516828000000002, "t_total": 54.696657417}
{"avg_reduced_arcs": 4618.309392265193, "bks": 25128, "columns": 4653, "exact_calls": 1, "full_arcs": 34265, "heur_calls": 543, "instance": "XTW-n209", "iterations": 543, "labels_exact": 337982, "labels_heur": 17043046, "lp_bound": 22101.73799122215, "misprices": 1, "miss_count": 36, "n": 208, "purges": 31, "status": "timeout", "strategy": "rc16", "t_exact": 34.159144458, "t_heur": 8.925323792999992, "t_lp": 75.4913261179999, "t_reduce": 2.368629834000001, "t_total": 121.207770417}
{"avg_reduced_arcs": 2348.384401114206, "bks": 25128, "columns": 3328, "exact_calls": 1, "full_arcs": 34265, "heur_calls": 359, "instance": "XTW-n209", "iterations": 359, "labels_exact": 736308, "labels_heur": 8571519, "lp_bound": 22651.27685771252, "misprices": 1, "miss_count": 672, "n": 208, "purges": 21, "status": "timeout", "strategy": "net8", "t_exact": 57.842423875, "t_heur": 3.4647482500000004, "t_lp": 54.40636283000001, "t_reduce": 4.0611696660000005, "t_total": 120.024852459}


==> anc/wsp-cg/scripts/misses.py <==
"""Feature profile of arcs the reduced graph dropped but exact pricing needed.

This is the "forward-pass feedback" the weight-writer reads before editing a net.
usage: python3 scripts/misses.py results/file.jsonl [--strategy rc8] [--only a,b]
"""

from __future__ import annotations

import json
import sys

FEATURES = [
    "rc_sym", "dist", "pi_i", "pi_j", "rank_out", "rank_in",
    "tw_slack", "min_wait", "demand_j", "tw_width_j",
]


def pct(v: list[float], q: float) -> float:
    v = sorted(v)
    return v[min(len(v) - 1, int(q * len(v)))] if v else float("nan")


def main() -> None:
    args = sys.argv[1:]
    strat = None
    only = None
    files = []
    i = 0
    while i < len(args):
        if args[i] == "--strategy":
            strat = args[i + 1]
            i += 2
        elif args[i] == "--only":
            only = set(args[i + 1].split(","))
            i += 2
        else:
            files.append(args[i])
            i += 1
    misses = []
    per_inst = []
    for f in files:
        for line in open(f):
            r = json.loads(line)
            if strat and r["strategy"] != strat:
                continue
            if only and r["instance"] not in only:
                continue
            per_inst.append((r["instance"], r["strategy"], r["miss_count"], r["exact_calls"]))
            misses.extend(m["features"] for m in r["misses"])
    print(f"{'instance':<11}{'strategy':<8}{'misses':>8}{'exact':>7}")
    for row in per_inst:
        print(f"{row[0]:<11}{row[1]:<8}{row[2]:>8}{row[3]:>7}")
    print(f"\n{len(misses)} sampled missed arcs; feature percentiles (p10 / p50 / p90):")
    for k, name in enumerate(FEATURES):
        v = [m[k] for m in misses]
        print(f"  {name:<11} {pct(v, .1):>8.3f} {pct(v, .5):>8.3f} {pct(v, .9):>8.3f}")


if __name__ == "__main__":
    main()


==> anc/wsp-cg/scripts/summarize.py <==
"""Summarize CG runs (jsonl) per instance and strategy.

usage: python3 scripts/summarize.py results/file.jsonl [more.jsonl ...] [--limit SECS] [--only a,b,c]
Timeouts count as the time limit (PAR1). Prints a per-instance table and aggregates.
"""

from __future__ import annotations

import json
import math
import sys
from collections import defaultdict


def main() -> None:
    args = sys.argv[1:]
    limit = 120.0
    only: set[str] | None = None
    files = []
    i = 0
    while i < len(args):
        if args[i] == "--limit":
            limit = float(args[i + 1])
            i += 2
        elif args[i] == "--only":
            only = set(args[i + 1].split(","))
            i += 2
        else:
            files.append(args[i])
            i += 1
    rows = [json.loads(line) for f in files for line in open(f) if line.strip()]
    by = defaultdict(dict)
    strategies: list[str] = []
    for r in rows:
        name = r["instance"]
        if only and name not in only:
            continue
        by[name][r["strategy"]] = r
        if r["strategy"] not in strategies:
            strategies.append(r["strategy"])
    names = sorted(by, key=lambda s: int(s.split("-n")[1]))

    def t(r):
        return r["t_total"] if r["status"] == "optimal" else limit

    hdr = f"{'instance':<11}" + "".join(f"{s:>10}" for s in strategies) + "   lb/bks"
    print(hdr)
    for n in names:
        cells = []
        lb = None
        for s in strategies:
            r = by[n].get(s)
            if r is None:
                cells.append(f"{'-':>10}")
                continue
            mark = "" if r["status"] == "optimal" else "*"
            cells.append(f"{t(r):>9.1f}{mark or ' '}")
            if r["status"] == "optimal":
                lb = r["lp_bound"] / r["bks"] if r.get("bks") else None
        print(f"{n:<11}" + "".join(cells) + (f"   {lb:.3f}" if lb else "   -"))
    print("\n* = timeout (counted as limit)")
    print(f"{'strategy':<10}{'solved':>8}{'geo-mean t':>12}{'sum t':>10}{'exact calls':>13}")
    for s in strategies:
        rs = [by[n][s] for n in names if s in by[n]]
        solved = sum(r["status"] == "optimal" for r in rs)
        gm = math.exp(sum(math.log(max(t(r), 0.01)) for r in rs) / max(len(rs), 1))
        st = sum(t(r) for r in rs)
        ex = sum(r["exact_calls"] for r in rs)
        print(f"{s:<10}{solved:>5}/{len(rs):<3}{gm:>11.2f}s{st:>9.0f}s{ex:>13}")


if __name__ == "__main__":
    main()


==> anc/wsp-cg/scripts/sweep_ng.sh <==
#!/bin/zsh
# ng-set sweep: distance vs ng_v0 net, sizes 4/8/12, on the small XTW set.
cd "$(dirname "$0")/.."
OUT=results/sweep_ng.jsonl
rm -f $OUT
for size in 4 8 12; do
  ./target/release/wsp-cg run --strategy full --cap 8 --ng $size --time-limit 120 --threads 6 --out $OUT $(cat results/small.txt)
  ./target/release/wsp-cg run --strategy full --cap 8 --ng $size --ng-net nets/ng_v0.json --time-limit 120 --threads 6 --out $OUT $(cat results/small.txt)
done


==> anc/wsp-cg/src/cg.rs <==
//! Column generation loop: heuristic pricing on a reduced graph first, exact pricing on the full
//! graph only when the heuristic finds nothing. The bound is therefore exact for any strategy —
//! a bad scorer costs time, never correctness.

use crate::instance::Instance;
use crate::labels::LabelScorer;
use crate::master::{Column, Master};
use crate::pricing::{self, PricingParams};
use crate::scorer::{self, Strategy};
use serde::Serialize;
use std::time::{Duration, Instant};

#[derive(Debug, Serialize)]
pub struct CgStats {
    pub instance: String,
    pub n: usize,
    pub strategy: String,
    pub status: String, // "optimal" | "timeout" | "error: ..."
    pub lp_bound: f64,
    pub iterations: usize,
    pub exact_calls: usize,
    pub heur_calls: usize,
    pub columns: usize,
    pub t_total: f64,
    pub t_lp: f64,
    pub t_reduce: f64,
    pub t_heur: f64,
    pub t_exact: f64,
    pub labels_heur: usize,
    pub labels_exact: usize,
    pub full_arcs: usize,
    pub avg_reduced_arcs: f64,
    /// LP bound trajectory: (seconds, objective) after each master solve.
    pub trace: Vec<(f64, f64)>,
    /// Arcs the reduced graph dropped but exact pricing then used (capped sample).
    pub misses: Vec<Miss>,
    pub miss_count: usize,
    pub purges: usize,
    pub misprices: usize,
    /// Each exact call: (iteration, min reduced cost found, columns found, seconds).
    pub exact_log: Vec<(usize, f64, usize, f64)>,
    pub ng_avg_size: f64,
    pub ng_wasted: f64,
    pub ip_cost: Option<f64>,
    pub ip_routes: Option<usize>,
    pub ip_status: Option<String>,
}

#[derive(Debug, Serialize)]
pub struct Miss {
    pub iter: usize,
    pub i: u32,
    pub j: u32,
    pub features: [f64; 10],
}

pub struct CgParams {
    pub time_limit: Duration,
    pub ng_size: usize,
    pub cols_per_iter: usize,
    pub max_labels: usize,
    pub fixed_cost: f64,
    /// Rebuild the master when the pool exceeds pool_factor * customers columns.
    pub pool_factor: usize,
    /// Wentges smoothing factor (0 = off).
    pub alpha: f64,
    /// Heuristic pricing: max labels per node (usize::MAX = use early stop instead).
    pub bucket_cap: usize,
    /// Optional label-eviction net for heuristic pricing.
    pub label_net: Option<(String, crate::scorer::Net)>,
    /// Optional ng-set selection net (default: nearest by distance).
    pub ng_net: Option<(String, crate::scorer::Net)>,
    /// Heuristic mode: never call exact pricing; stop when the heuristic finds nothing.
    pub no_exact: bool,
    /// Seconds for the final price-and-branch IP (0 = skip).
    pub ip_time: f64,
}

pub fn run(inst: &Instance, strat: &Strategy, prm: &CgParams) -> CgStats {
    let t0 = Instant::now();
    let deadline = t0 + prm.time_limit;
    let full = pricing::full_graph(inst);
    let sc = scorer::scales(inst);
    let ng = match &prm.ng_net {
        Some((_, net)) => crate::ngsel::ng_sets_net(inst, &sc, prm.ng_size, net),
        None => pricing::ng_sets(inst, prm.ng_size),
    };
    let mut cols: Vec<Column> = inst
        .customers()
        .map(|i| {
            let route = vec![i as u32];
            Column { cost: pricing::route_cost(inst, &route) + prm.fixed_cost, route }
        })
        .collect();
    let mut st = CgStats {
        instance: inst.name.clone(),
        n: inst.n - 1,
        strategy: format!(
            "{}{}{}",
            strat.label(),
            prm.label_net.as_ref().map(|(t, _)| format!("+{t}")).unwrap_or_default(),
            match &prm.ng_net {
                Some((t, _)) => format!("+{t}{}", prm.ng_size),
                None => format!("+ng{}", prm.ng_size),
            }
        ),
        status: "timeout".into(),
        lp_bound: f64::NAN,
        iterations: 0,
        exact_calls: 0,
        heur_calls: 0,
        columns: 0,
        t_total: 0.0,
        t_lp: 0.0,
        t_reduce: 0.0,
        t_heur: 0.0,
        t_exact: 0.0,
        labels_heur: 0,
        labels_exact: 0,
        full_arcs: full.num_arcs(),
        avg_reduced_arcs: 0.0,
        trace: Vec::new(),
        misses: Vec::new(),
        miss_count: 0,
        purges: 0,
        misprices: 0,
        exact_log: Vec::new(),
        ng_avg_size: ng.iter().skip(1).map(|v| v.len() as f64).sum::<f64>() / (inst.n - 1) as f64,
        ng_wasted: crate::ngsel::wasted_fraction(inst, &sc, &ng),
        ip_cost: None,
        ip_routes: None,
        ip_status: None,
    };
    let mut reduced_arcs_acc = 0.0;
    let mut master = Master::new(inst.n, &cols);
    let mut prev_sep: Option<Vec<f64>> = None;
    let mut last_duals = vec![0.0; inst.n];
    loop {
        if Instant::now() > deadline {
            break;
        }
        st.iterations += 1;
        let t = Instant::now();
        let lp = match master.solve() {
            Ok(lp) => lp,
            Err(e) => {
                st.status = format!("error: {e}");
                break;
            }
        };
        st.t_lp += t.elapsed().as_secs_f64();
        st.lp_bound = lp.obj;
        last_duals = lp.duals.clone();
        st.trace.push((t0.elapsed().as_secs_f64(), lp.obj));

        let pp = PricingParams {
            max_cols: prm.cols_per_iter,
            max_labels: prm.max_labels,
            deadline,
            early_stop: false,
            bucket_cap: usize::MAX,
        };
        let hp = PricingParams { bucket_cap: prm.bucket_cap, early_stop: prm.bucket_cap == usize::MAX, ..pp };
        let mut new_cols: Vec<Column> = Vec::new();
        // Wentges smoothing: price first at a point between the previous separation duals and
        // the LP duals; on a mis-price fall back to the LP duals.
        let sep: Option<Vec<f64>> = match &prev_sep {
            Some(p) if prm.alpha > 0.0 => Some(
                p.iter().zip(&lp.duals).map(|(a, b)| prm.alpha * a + (1.0 - prm.alpha) * b).collect(),
            ),
            _ => None,
        };
        let mut red = None;
        for duals in [sep.as_ref(), Some(&lp.duals)].into_iter().flatten() {
            let t = Instant::now();
            let r = scorer::reduce(inst, &full, duals, &sc, strat);
            st.t_reduce += t.elapsed().as_secs_f64();
            reduced_arcs_acc += r.graph.num_arcs() as f64;
            let t = Instant::now();
            let ls = prm.label_net.as_ref().map(|(_, net)| LabelScorer::new(inst, &full, duals, &sc, net));
            let out = pricing::price(inst, &r.graph, &ng, duals, prm.fixed_cost, &hp, ls.as_ref());
            st.t_heur += t.elapsed().as_secs_f64();
            st.heur_calls += 1;
            st.labels_heur += out.labels;
            red = Some(r);
            new_cols = out
                .columns
                .into_iter()
                .filter(|c| {
                    c.cost - c.route.iter().map(|&v| lp.duals[v as usize]).sum::<f64>() < -1e-6
                })
                .collect();
            if !new_cols.is_empty() {
                prev_sep = Some(duals.clone());
                break;
            }
            st.misprices += 1;
        }
        let red = red.unwrap();
        let g = &red.graph;
        if new_cols.is_empty() && prm.no_exact {
            st.status = "heur-converged".into();
            break;
        }
        if new_cols.is_empty() {
            let t = Instant::now();
            let out = pricing::price(inst, &full, &ng, &lp.duals, prm.fixed_cost, &pp, None);
            st.t_exact += t.elapsed().as_secs_f64();
            st.exact_calls += 1;
            st.labels_exact += out.labels;
            st.exact_log.push((st.iterations, out.min_rc, out.columns.len(), t.elapsed().as_secs_f64()));
            if out.columns.is_empty() {
                if out.complete {
                    st.status = "optimal".into();
                }
                break;
            }
            new_cols = out.columns;
            prev_sep = None;
            if !matches!(strat, Strategy::Full) {
                for c in &new_cols {
                    let mut prev = 0usize;
                    for &v in &c.route {
                        let v = v as usize;
                        if prev != 0 && g.succ[prev].binary_search(&(v as u32)).is_err() {
                            st.miss_count += 1;
                            if st.misses.len() < 400 {
                                st.misses.push(Miss {
                                    iter: st.iterations,
                                    i: prev as u32,
                                    j: v as u32,
                                    features: scorer::arc_features(inst, &lp.duals, &sc, &red, prev, v),
                                });
                            }
                        }
                        prev = v;
                    }
                }
            }
        }
        cols.extend(new_cols.iter().cloned());
        let limit = prm.pool_factor * (inst.n - 1);
        if cols.len() > limit {
            // purge: keep the `limit/2` columns with lowest reduced cost under current duals
            let mut scored: Vec<(f64, usize)> = cols
                .iter()
                .enumerate()
                .map(|(r, c)| {
                    let rc = c.cost - c.route.iter().map(|&v| lp.duals[v as usize]).sum::<f64>();
                    (rc, r)
                })
                .collect();
            scored.sort_by(|a, b| a.0.partial_cmp(&b.0).unwrap());
            let keep: Vec<Column> =
                scored.iter().take(limit / 2).map(|&(_, r)| cols[r].clone()).collect();
            // always keep single-customer routes so the master stays feasible
            let mut kept = keep;
            for i in inst.customers() {
                let route = vec![i as u32];
                kept.push(Column { cost: pricing::route_cost(inst, &route) + prm.fixed_cost, route });
            }
            cols = kept;
            master = Master::new(inst.n, &cols);
            st.purges += 1;
        } else {
            master.add(&new_cols);
        }
    }
    st.columns = cols.len();
    st.t_total = t0.elapsed().as_secs_f64();
    if prm.ip_time > 0.0 {
        if let Some(ip) = crate::master::solve_ip(inst.n, &cols, &last_duals, 3 * inst.n, prm.ip_time) {
            st.ip_cost = Some(ip.cost);
            st.ip_routes = Some(ip.routes);
            st.ip_status = Some(ip.status);
        }
    }
    if st.heur_calls > 0 {
        st.avg_reduced_arcs = reduced_arcs_acc / st.heur_calls as f64;
    }
    st
}


==> anc/wsp-cg/src/instance.rs <==
//! XTW instance parsing (TSPLIB-style VRPTW, EUC_2D rounded distances, depot = node 1).

use std::fs;
use std::path::Path;

#[derive(Debug, Clone)]
pub struct Instance {
    pub name: String,
    /// Number of nodes including the depot (index 0).
    pub n: usize,
    pub x: Vec<f64>,
    pub y: Vec<f64>,
    pub demand: Vec<i32>,
    pub service: Vec<i32>,
    pub tw_e: Vec<i32>,
    pub tw_l: Vec<i32>,
    pub capacity: i32,
    /// Row-major n*n integer travel distances/times.
    pub dist: Vec<i32>,
}

impl Instance {
    #[inline]
    pub fn d(&self, i: usize, j: usize) -> i32 {
        self.dist[i * self.n + j]
    }

    pub fn horizon(&self) -> i32 {
        self.tw_l[0]
    }

    pub fn customers(&self) -> std::ops::Range<usize> {
        1..self.n
    }

    pub fn load(path: &Path) -> Result<Self, String> {
        let text = fs::read_to_string(path).map_err(|e| format!("{}: {e}", path.display()))?;
        let mut name = String::new();
        let mut n = 0usize;
        let mut capacity = 0i32;
        let mut section = "";
        let (mut x, mut y, mut demand, mut service, mut tw_e, mut tw_l) =
            (vec![], vec![], vec![], vec![], vec![], vec![]);
        for raw in text.lines() {
            let line = raw.trim();
            if line.is_empty() {
                continue;
            }
            if let Some((k, v)) = line.split_once(':') {
                let k = k.trim();
                let v = v.trim();
                match k {
                    "NAME" => name = v.to_string(),
                    "DIMENSION" => {
                        n = v.parse().map_err(|_| "bad DIMENSION")?;
                        x = vec![0.0; n];
                        y = vec![0.0; n];
                        demand = vec![0; n];
                        service = vec![0; n];
                        tw_e = vec![0; n];
                        tw_l = vec![0; n];
                    }
                    "CAPACITY" => capacity = v.parse().map_err(|_| "bad CAPACITY")?,
                    _ => {}
                }
                continue;
            }
            if line.ends_with("SECTION") {
                section = match line {
                    "NODE_COORD_SECTION" => "coord",
                    "DEMAND_SECTION" => "demand",
                    "SERVICE_TIME_SECTION" => "service",
                    "TIME_WINDOW_SECTION" => "tw",
                    "DEPOT_SECTION" => "depot",
                    _ => "",
                };
                continue;
            }
            if line == "EOF" {
                break;
            }
            let f: Vec<&str> = line.split_whitespace().collect();
            let num = |s: &str| -> Result<i64, String> {
                s.parse::<i64>().map_err(|_| format!("bad number '{s}' in {}", path.display()))
            };
            match section {
                "coord" => {
                    let i = num(f[0])? as usize - 1;
                    x[i] = num(f[1])? as f64;
                    y[i] = num(f[2])? as f64;
                }
                "demand" => demand[num(f[0])? as usize - 1] = num(f[1])? as i32,
                "service" => service[num(f[0])? as usize - 1] = num(f[1])? as i32,
                "tw" => {
                    let i = num(f[0])? as usize - 1;
                    tw_e[i] = num(f[1])? as i32;
                    tw_l[i] = num(f[2])? as i32;
                }
                "depot" => {
                    let v = num(f[0])?;
                    if v != -1 && v != 1 {
                        return Err(format!("{}: depot must be node 1", path.display()));
                    }
                }
                _ => {}
            }
        }
        if n == 0 {
            return Err(format!("{}: no DIMENSION", path.display()));
        }
        let mut dist = vec![0i32; n * n];
        for i in 0..n {
            for j in 0..n {
                let dx = x[i] - x[j];
                let dy = y[i] - y[j];
                dist[i * n + j] = ((dx * dx + dy * dy).sqrt() + 0.5).floor() as i32;
            }
        }
        Ok(Instance { name, n, x, y, demand, service, tw_e, tw_l, capacity, dist })
    }

    /// Arc (i,j) between customers is time-feasible on its own.
    pub fn arc_feasible(&self, i: usize, j: usize) -> bool {
        if i == j {
            return false;
        }
        if i != 0 && j != 0 && self.demand[i] + self.demand[j] > self.capacity {
            return false;
        }
        let arrive = self.tw_e[i] + self.service[i] + self.d(i, j);
        if arrive > self.tw_l[j] {
            return false;
        }
        if j != 0 {
            let start = arrive.max(self.tw_e[j]);
            if start + self.service[j] + self.d(j, 0) > self.horizon() {
                return false;
            }
        }
        true
    }
}

/// Reads the `Cost N` line of a CVRPLib .sol file.
pub fn load_bks_cost(path: &Path) -> Option<i64> {
    let text = fs::read_to_string(path).ok()?;
    text.lines()
        .find_map(|l| l.trim().strip_prefix("Cost").map(|v| v.trim().parse::<i64>().ok()))
        .flatten()
}

/// Number of routes and average customers per route of a .sol file.
pub fn load_bks_routes(path: &Path) -> Option<(usize, f64)> {
    let text = fs::read_to_string(path).ok()?;
    let lens: Vec<usize> = text
        .lines()
        .filter(|l| l.starts_with("Route"))
        .map(|l| l.split_once(':').map(|(_, r)| r.split_whitespace().count()).unwrap_or(0))
        .collect();
    if lens.is_empty() {
        return None;
    }
    let total: usize = lens.iter().sum();
    Some((lens.len(), total as f64 / lens.len() as f64))
}


==> anc/wsp-cg/src/labels.rs <==
//! Label scoring for heuristic pricing. When a node's bucket is full, the label with the lowest
//! score is evicted. The default rule (no net) is score = -reduced cost, i.e. keep the cheapest.
//! A label net (weights in JSON, written by an LLM) can value a label's *future*, not just its
//! cost so far.

use crate::instance::Instance;
use crate::pricing::Graph;
use crate::scorer::{Net, Scales};
use std::cell::RefCell;

pub const LABEL_FEATURES: [&str; 8] = [
    "cost",      // reduced cost so far / local_scale
    "time",      // service start at current node / H
    "rem_time",  // (H - time - s_j - d_j0) / H : slack left after returning to depot
    "load",      // load / Q
    "rem_cap",   // (Q - load) / Q
    "len",       // customers visited / 10
    "pot_time",  // rem_time_abs * rate_t(j) / local_scale  (dual gain still collectable, by time)
    "pot_cap",   // rem_cap_abs * rate_q(j) / local_scale   (dual gain still collectable, by capacity)
];

pub struct LabelScorer<'a> {
    net: &'a Net,
    rate_t: Vec<f64>,
    rate_q: Vec<f64>,
    local: f64,
    h: f64,
    q: f64,
    bufs: RefCell<(Vec<f64>, Vec<f64>)>,
}

const TOP: usize = 5;

impl<'a> LabelScorer<'a> {
    /// Precomputes, per node j, the dual gain per unit of time and per unit of capacity offered
    /// by its best few profitable successors under the current duals.
    pub fn new(inst: &Instance, full: &Graph, duals: &[f64], sc: &Scales, net: &'a Net) -> Self {
        let n = inst.n;
        let mut rate_t = vec![0.0; n];
        let mut rate_q = vec![0.0; n];
        let mut rt: Vec<f64> = Vec::new();
        let mut rq: Vec<f64> = Vec::new();
        for j in 1..n {
            rt.clear();
            rq.clear();
            for &k in &full.succ[j] {
                let k = k as usize;
                let p = duals[k] - inst.d(j, k) as f64;
                if p > 0.0 {
                    rt.push(p / ((inst.d(j, k) + inst.service[k]).max(1) as f64));
                    rq.push(p / (inst.demand[k].max(1) as f64));
                }
            }
            rt.sort_by(|a, b| b.partial_cmp(a).unwrap());
            rq.sort_by(|a, b| b.partial_cmp(a).unwrap());
            rate_t[j] = rt.iter().take(TOP).sum::<f64>() / TOP as f64;
            rate_q[j] = rq.iter().take(TOP).sum::<f64>() / TOP as f64;
        }
        LabelScorer {
            net,
            rate_t,
            rate_q,
            local: sc.local,
            h: sc.horizon,
            q: inst.capacity as f64,
            bufs: RefCell::new((Vec::new(), Vec::new())),
        }
    }

    pub fn features(
        &self,
        inst: &Instance,
        j: usize,
        cost: f64,
        time: i32,
        load: i32,
        len: u16,
    ) -> [f64; 8] {
        let rem_t = (inst.horizon() - time - inst.service[j] - inst.d(j, 0)).max(0) as f64;
        let rem_q = (inst.capacity - load).max(0) as f64;
        [
            cost / self.local,
            time as f64 / self.h,
            rem_t / self.h,
            load as f64 / self.q,
            rem_q / self.q,
            len as f64 / 10.0,
            rem_t * self.rate_t[j] / self.local,
            rem_q * self.rate_q[j] / self.local,
        ]
    }

    pub fn score(&self, inst: &Instance, j: usize, cost: f64, time: i32, load: i32, len: u16) -> f64 {
        let x = self.features(inst, j, cost, time, load, len);
        let mut b = self.bufs.borrow_mut();
        let (a, c) = &mut *b;
        self.net.forward(&x, a, c)
    }
}


==> anc/wsp-cg/src/main.rs <==
mod cg;
mod instance;
mod labels;
mod master;
mod ngsel;
mod pricing;
mod scorer;

use rayon::prelude::*;
use scorer::{Net, Strategy};
use std::io::Write;
use std::path::{Path, PathBuf};
use std::time::Duration;

fn usage() -> ! {
    eprintln!(
        "usage:
  wsp-cg run [--strategy full|rc:K|net:FILE:K]... [--time-limit SECS] [--threads N]
             [--ng N] [--cols N] [--fixed-cost F] [--out FILE.jsonl] INSTANCES...
  wsp-cg info INSTANCES...      (size, horizon, BKS routes / customers per route)"
    );
    std::process::exit(2)
}

fn parse_strategy(s: &str) -> Strategy {
    let parts: Vec<&str> = s.split(':').collect();
    match parts.as_slice() {
        ["full"] => Strategy::Full,
        ["rc", k] => Strategy::RcTopK(k.parse().unwrap_or_else(|_| usage())),
        ["net", file, k] => {
            let text = std::fs::read_to_string(file).expect("read net file");
            let net: Net = serde_json::from_str(&text).expect("parse net json");
            net.validate(scorer::FEATURES.len()).expect("net shape");
            Strategy::Net(Box::new(net), k.parse().unwrap_or_else(|_| usage()))
        }
        _ => usage(),
    }
}

fn bks_path(inst_path: &Path) -> PathBuf {
    let stem = inst_path.file_stem().unwrap().to_string_lossy().to_string();
    inst_path.parent().unwrap().parent().unwrap().join("bks").join(format!("{stem}.sol"))
}

fn main() {
    let args: Vec<String> = std::env::args().skip(1).collect();
    if args.is_empty() {
        usage();
    }
    let cmd = args[0].as_str();
    let mut strategies = Vec::new();
    let mut time_limit = 60.0;
    let mut threads = 8;
    let mut ng = 8;
    let mut cols = 200;
    let mut fixed_cost = 0.0;
    let mut pool = 30usize;
    let mut alpha = 0.0f64;
    let mut cap = 32usize;
    let mut label_net: Option<(String, Net)> = None;
    let mut ng_net: Option<(String, Net)> = None;
    let mut no_exact = false;
    let mut ip_time = 0.0f64;
    let mut out: Option<String> = None;
    let mut files = Vec::new();
    let mut it = args[1..].iter();
    while let Some(a) = it.next() {
        let mut val = || it.next().cloned().unwrap_or_else(|| usage());
        match a.as_str() {
            "--strategy" => strategies.push(parse_strategy(&val())),
            "--time-limit" => time_limit = val().parse().unwrap(),
            "--threads" => threads = val().parse().unwrap(),
            "--ng" => ng = val().parse().unwrap(),
            "--cols" => cols = val().parse().unwrap(),
            "--fixed-cost" => fixed_cost = val().parse().unwrap(),
            "--pool" => pool = val().parse().unwrap(),
            "--alpha" => alpha = val().parse().unwrap(),
            "--cap" => cap = val().parse().unwrap(),
            "--no-exact" => no_exact = true,
            "--ip-time" => ip_time = val().parse().unwrap(),
            "--ng-net" => {
                let f = val();
                let net: Net = serde_json::from_str(&std::fs::read_to_string(&f).expect("read ng net"))
                    .expect("parse ng net");
                net.validate(ngsel::NG_FEATURES.len()).expect("ng net shape");
                let tag = Path::new(&f).file_stem().unwrap().to_string_lossy().to_string();
                ng_net = Some((tag, net));
            }
            "--label-net" => {
                let f = val();
                let net: Net = serde_json::from_str(&std::fs::read_to_string(&f).expect("read label net"))
                    .expect("parse label net");
                net.validate(labels::LABEL_FEATURES.len()).expect("label net shape");
                let tag = Path::new(&f).file_stem().unwrap().to_string_lossy().to_string();
                label_net = Some((tag, net));
            }
            "--out" => out = Some(val()),
            f => files.push(PathBuf::from(f)),
        }
    }
    let insts: Vec<(PathBuf, instance::Instance)> = files
        .iter()
        .map(|p| (p.clone(), instance::Instance::load(p).unwrap_or_else(|e| panic!("{e}"))))
        .collect();

    match cmd {
        "info" => {
            println!("{:<12} {:>5} {:>7} {:>6} {:>6} {:>9} {:>8} {:>8}", "instance", "n", "H", "Q", "routes", "cust/rt", "bks", "ngwaste");
            for (p, inst) in &insts {
                let bp = bks_path(p);
                let (r, avg) = instance::load_bks_routes(&bp).unwrap_or((0, f64::NAN));
                let c = instance::load_bks_cost(&bp).unwrap_or(-1);
                let sc = scorer::scales(inst);
                let w = ngsel::wasted_fraction(inst, &sc, &pricing::ng_sets(inst, ng));
                println!(
                    "{:<12} {:>5} {:>7} {:>6} {:>6} {:>9.1} {:>8} {:>7.0}%",
                    inst.name, inst.n - 1, inst.horizon(), inst.capacity, r, avg, c, 100.0 * w
                );
            }
        }
        "run" => {
            if strategies.is_empty() {
                strategies.push(Strategy::Full);
            }
            let prm = cg::CgParams {
                time_limit: Duration::from_secs_f64(time_limit),
                ng_size: ng,
                cols_per_iter: cols,
                max_labels: 20_000_000,
                fixed_cost,
                pool_factor: pool,
                alpha,
                bucket_cap: if cap == 0 { usize::MAX } else { cap },
                label_net: label_net.clone(),
                ng_net: ng_net.clone(),
                no_exact,
                ip_time,
            };
            let jobs: Vec<(usize, usize)> = (0..insts.len())
                .flat_map(|i| (0..strategies.len()).map(move |s| (i, s)))
                .collect();
            let pool = rayon::ThreadPoolBuilder::new().num_threads(threads).build().unwrap();
            let writer = std::sync::Mutex::new(out.as_ref().map(|f| {
                std::fs::OpenOptions::new().create(true).append(true).open(f).expect("open out")
            }));
            pool.install(|| {
                jobs.par_iter().for_each(|&(ii, si)| {
                    let (p, inst) = &insts[ii];
                    let st = cg::run(inst, &strategies[si], &prm);
                    let bks = instance::load_bks_cost(&bks_path(p));
                    eprintln!(
                        "{:<10} {:<6} {:<8} lb={:>10.1} ip={:>9.0}/{:<3} bks={:>7} it={:>4} exact={:>3} t={:>7.1}s (lp {:.1} red {:.1} heur {:.1} exact {:.1})",
                        st.instance, st.strategy, st.status, st.lp_bound,
                        st.ip_cost.unwrap_or(f64::NAN), st.ip_routes.unwrap_or(0),
                        bks.map(|b| b.to_string()).unwrap_or("-".into()),
                        st.iterations, st.exact_calls, st.t_total, st.t_lp, st.t_reduce, st.t_heur, st.t_exact
                    );
                    if let Some(f) = writer.lock().unwrap().as_mut() {
                        let mut v = serde_json::to_value(&st).unwrap();
                        v["bks"] = serde_json::json!(bks);
                        writeln!(f, "{}", v).unwrap();
                    }
                });
            });
        }
        _ => usage(),
    }
}


==> anc/wsp-cg/src/master.rs <==
//! Restricted master LP (set covering over ng-routes), kept alive in HiGHS between iterations so
//! each re-solve warm-starts from the previous basis (dual simplex after adding columns).

use highs::{ColProblem, HighsModelStatus, Model, Row, Sense, SolvedModel};

#[derive(Debug, Clone)]
pub struct Column {
    pub cost: f64,
    /// Customer sequence (node indices, depot excluded).
    pub route: Vec<u32>,
}

pub struct LpResult {
    pub obj: f64,
    /// Dual of each node's covering row; index 0 (depot) is 0.
    pub duals: Vec<f64>,
}

pub struct Master {
    n_nodes: usize,
    rows: Vec<Row>,
    model: Option<Model>,
    pub num_cols: usize,
}

fn coefficients(rows: &[Row], route: &[u32]) -> Vec<(Row, f64)> {
    let mut sorted: Vec<usize> = route.iter().map(|&v| v as usize - 1).collect();
    sorted.sort_unstable();
    let mut out: Vec<(usize, f64)> = Vec::new();
    for r in sorted {
        match out.last_mut() {
            Some((last, c)) if *last == r => *c += 1.0,
            _ => out.push((r, 1.0)),
        }
    }
    out.into_iter().map(|(r, c)| (rows[r], c)).collect()
}

impl Master {
    /// min sum c_r x_r  s.t.  sum_r a_ir x_r >= 1 (i customers), x >= 0.
    pub fn new(n_nodes: usize, initial: &[Column]) -> Self {
        let mut pb = ColProblem::default();
        let rows: Vec<Row> = (1..n_nodes).map(|_| pb.add_row(1.0..)).collect();
        for c in initial {
            pb.add_column(c.cost, 0.0.., coefficients(&rows, &c.route));
        }
        let mut model = pb.optimise(Sense::Minimise);
        model.make_quiet();
        model.set_option("threads", 1);
        model.set_option("presolve", "off");
        model.set_option("solver", "simplex");
        model.set_option("simplex_strategy", std::env::var("WSP_SIMPLEX").ok().and_then(|v| v.parse::<i32>().ok()).unwrap_or(4));
        Master { n_nodes, rows, model: Some(model), num_cols: initial.len() }
    }

    pub fn add(&mut self, cols: &[Column]) {
        let model = self.model.as_mut().unwrap();
        for c in cols {
            model.add_col(c.cost, 0.0.., coefficients(&self.rows, &c.route));
        }
        self.num_cols += cols.len();
    }

    pub fn solve(&mut self) -> Result<LpResult, String> {
        let model = self.model.take().unwrap();
        let solved: SolvedModel = model.try_solve().map_err(|e| format!("highs: {e:?}"))?;
        let status = solved.status();
        if status != HighsModelStatus::Optimal {
            return Err(format!("LP status {status:?}"));
        }
        let obj = solved.objective_value();
        let sol = solved.get_solution();
        let mut duals = vec![0.0; self.n_nodes];
        for (i, d) in sol.dual_rows().iter().enumerate() {
            duals[i + 1] = d.max(0.0);
        }
        self.model = Some(solved.into());
        Ok(LpResult { obj, duals })
    }
}

pub struct IpResult {
    pub cost: f64,
    pub routes: usize,
    pub status: String,
}

/// Price-and-branch: the restricted master as a set-covering IP over elementary columns.
pub fn solve_ip(
    n_nodes: usize,
    cols: &[Column],
    duals: &[f64],
    max_cols: usize,
    time_limit: f64,
) -> Option<IpResult> {
    let mut order: Vec<(f64, usize)> = cols
        .iter()
        .enumerate()
        .map(|(r, c)| (c.cost - c.route.iter().map(|&v| duals[v as usize]).sum::<f64>(), r))
        .collect();
    order.sort_by(|a, b| a.0.partial_cmp(&b.0).unwrap());
    let mut pick: Vec<&Column> = order.iter().take(max_cols).map(|&(_, r)| &cols[r]).collect();
    pick.extend(cols.iter().filter(|c| c.route.len() == 1)); // keep it feasible
    let cols = pick;
    let mut pb = ColProblem::default();
    let rows: Vec<Row> = (1..n_nodes).map(|_| pb.add_row(1.0..)).collect();
    let mut used = Vec::new();
    for c in cols {
        let mut seen = c.route.clone();
        seen.sort_unstable();
        seen.dedup();
        if seen.len() != c.route.len() {
            continue; // ng-route with a cycle: not a real route
        }
        pb.add_integer_column(c.cost, 0.0..=1.0, coefficients(&rows, &c.route));
        used.push(c);
    }
    let mut model = pb.optimise(Sense::Minimise);
    model.make_quiet();
    model.set_option("threads", 1);
    model.set_option("time_limit", time_limit);
    model.set_option("mip_rel_gap", 1e-4);
    let solved = model.try_solve().ok()?;
    let status = format!("{:?}", solved.status());
    let sol = solved.get_solution();
    let x = sol.columns();
    if x.is_empty() {
        return None;
    }
    let mut cost = 0.0;
    let mut routes = 0;
    for (v, c) in x.iter().zip(&used) {
        if *v > 0.5 {
            cost += c.cost;
            routes += 1;
        }
    }
    Some(IpResult { cost, routes, status })
}


==> anc/wsp-cg/src/ngsel.rs <==
//! ng-set selection. Any ng-sets give a valid lower bound, so this is a safe place for a net:
//! the choice trades bound strength against label explosion in *exact* pricing.
//!
//! For customer j, each candidate k is scored by a net over pair features; the `size` best with
//! score above the net's threshold join N_j (j itself is always first).

use crate::instance::Instance;
use crate::scorer::{Net, Scales};

pub const NG_FEATURES: [&str; 7] = [
    "dist",        // d(j,k) / local_scale
    "dist_rank",   // rank of k among j's neighbours by distance / 8
    "cycle_slack", // (l_k - e_k - (s_k + d(k,j) + s_j + d(j,k))) / H  : <0 => no cycle k..j..k fits
    "reach_j",     // (l_j - (e_k + s_k + d(k,j))) / H  : <0 => j unreachable after k
    "cap_slack",   // (Q - 2 q_k - q_j) / Q             : <0 => k twice + j exceeds capacity
    "tw_width_k",  // (l_k - e_k) / H
    "tw_width_j",  // (l_j - e_j) / H
];

pub fn pair_features(inst: &Instance, sc: &Scales, j: usize, k: usize, rank: usize) -> [f64; 7] {
    let h = sc.horizon;
    let q = inst.capacity as f64;
    let (dkj, djk) = (inst.d(k, j) as f64, inst.d(j, k) as f64);
    let (sk, sj) = (inst.service[k] as f64, inst.service[j] as f64);
    let (ek, lk) = (inst.tw_e[k] as f64, inst.tw_l[k] as f64);
    let (ej, lj) = (inst.tw_e[j] as f64, inst.tw_l[j] as f64);
    [
        djk / sc.local,
        rank as f64 / 8.0,
        (lk - ek - (sk + dkj + sj + djk)) / h,
        (lj - (ek + sk + dkj)) / h,
        (q - 2.0 * inst.demand[k] as f64 - inst.demand[j] as f64) / q,
        (lk - ek) / h,
        (lj - ej) / h,
    ]
}

pub fn ng_sets_net(inst: &Instance, sc: &Scales, size: usize, net: &Net) -> Vec<Vec<u32>> {
    let n = inst.n;
    let threshold = net.threshold.unwrap_or(f64::NEG_INFINITY);
    let (mut a, mut b) = (Vec::new(), Vec::new());
    let mut out = vec![Vec::new(); n];
    for j in 1..n {
        let mut others: Vec<usize> = (1..n).filter(|&k| k != j).collect();
        others.sort_by_key(|&k| inst.d(j, k));
        // only the 3*size nearest are candidates (keeps it O(n * size))
        let mut scored: Vec<(f64, u32)> = others
            .iter()
            .take(3 * size.max(1))
            .enumerate()
            .map(|(r, &k)| {
                let x = pair_features(inst, sc, j, k, r);
                (net.forward(&x, &mut a, &mut b), k as u32)
            })
            .filter(|&(s, _)| s > threshold)
            .collect();
        scored.sort_by(|x, y| y.0.partial_cmp(&x.0).unwrap());
        let mut set = vec![j as u32];
        set.extend(scored.into_iter().take(size.saturating_sub(1)).map(|(_, k)| k));
        out[j] = set;
    }
    out
}

/// Fraction of distance-based ng neighbours for which no 2-cycle k..j..k fits k's window.
pub fn wasted_fraction(inst: &Instance, sc: &Scales, ng: &[Vec<u32>]) -> f64 {
    let (mut wasted, mut total) = (0usize, 0usize);
    for j in 1..inst.n {
        for &k in ng[j].iter().skip(1) {
            let x = pair_features(inst, sc, j, k as usize, 0);
            total += 1;
            if x[2] < 0.0 || x[3] < 0.0 || x[4] < 0.0 {
                wasted += 1;
            }
        }
    }
    wasted as f64 / total.max(1) as f64
}


==> anc/wsp-cg/src/pricing.rs <==
//! ESPPRC pricing relaxed to ng-routes: mono-directional labeling with dominance on
//! (reduced cost, time, load, ng-memory). Runs on any arc subset, so the same code does
//! heuristic pricing (reduced graph) and exact pricing (full feasible graph).

use crate::instance::Instance;
use crate::labels::LabelScorer;
use crate::master::Column;
use std::cmp::Reverse;
use std::collections::{BinaryHeap, HashSet};
use std::time::Instant;

pub struct Graph {
    /// succ[i] = customers reachable from i (depot = 0 included as a source).
    pub succ: Vec<Vec<u32>>,
}

impl Graph {
    pub fn num_arcs(&self) -> usize {
        self.succ.iter().map(|s| s.len()).sum()
    }
}

/// All individually feasible arcs.
pub fn full_graph(inst: &Instance) -> Graph {
    let n = inst.n;
    let mut succ = vec![Vec::new(); n];
    for i in 0..n {
        for j in 1..n {
            if inst.arc_feasible(i, j) {
                succ[i].push(j as u32);
            }
        }
    }
    Graph { succ }
}

/// ng-neighbourhoods: each customer plus its (ng-1) nearest customers.
pub fn ng_sets(inst: &Instance, size: usize) -> Vec<Vec<u32>> {
    let n = inst.n;
    let mut out = vec![Vec::new(); n];
    for i in 1..n {
        let mut others: Vec<u32> = (1..n as u32).filter(|&j| j as usize != i).collect();
        others.sort_by_key(|&j| inst.d(i, j as usize));
        let mut set = vec![i as u32];
        set.extend(others.into_iter().take(size.saturating_sub(1)));
        out[i] = set;
    }
    out
}

#[derive(Clone, Copy)]
struct Label {
    node: u32,
    parent: u32,
    time: i32,
    load: i32,
    mem: u32,
    alive: bool,
    len: u16,
    cost: f64,
    /// Eviction score in heuristic mode (higher = keep).
    score: f64,
}

pub struct PricingOut {
    pub columns: Vec<Column>,
    pub labels: usize,
    pub complete: bool,
    pub min_rc: f64,
}

pub struct PricingParams {
    pub max_cols: usize,
    pub max_labels: usize,
    pub deadline: Instant,
    /// Heuristic mode: stop as soon as `max_cols` negative routes were completed.
    pub early_stop: bool,
    /// Heuristic mode: keep at most this many (cheapest) labels per node.
    pub bucket_cap: usize,
}

const EPS: f64 = 1e-7;

pub fn price(
    inst: &Instance,
    g: &Graph,
    ng: &[Vec<u32>],
    duals: &[f64],
    fixed_cost: f64,
    prm: &PricingParams,
    ls: Option<&LabelScorer>,
) -> PricingOut {
    let n = inst.n;
    let horizon = inst.horizon();
    let mut arena: Vec<Label> = Vec::with_capacity(1 << 16);
    let mut buckets: Vec<Vec<u32>> = vec![Vec::new(); n];
    let mut heap: BinaryHeap<Reverse<(i32, u32)>> = BinaryHeap::new();
    arena.push(Label {
        node: 0,
        parent: u32::MAX,
        time: inst.tw_e[0],
        load: 0,
        mem: 0,
        alive: true,
        len: 0,
        cost: fixed_cost,
        score: 0.0,
    });
    heap.push(Reverse((0, 0)));
    let mut finished: Vec<(f64, u32)> = Vec::new();
    let mut complete = true;
    let mut min_rc = f64::INFINITY;
    let mut popped = 0usize;

    while let Some(Reverse((_, idx))) = heap.pop() {
        let l = arena[idx as usize];
        if !l.alive {
            continue;
        }
        popped += 1;
        if popped % 4096 == 0 && Instant::now() > prm.deadline {
            complete = false;
            break;
        }
        if arena.len() > prm.max_labels {
            complete = false;
            break;
        }
        let i = l.node as usize;
        // close the route
        if i != 0 {
            let rc = l.cost + inst.d(i, 0) as f64;
            if rc < min_rc {
                min_rc = rc;
            }
            if rc < -EPS {
                finished.push((rc, idx));
                if prm.early_stop && finished.len() >= prm.max_cols {
                    complete = false;
                    break;
                }
            }
        }
        let depart = l.time + inst.service[i];
        for &j32 in &g.succ[i] {
            let j = j32 as usize;
            // ng check: j forbidden if it is in i's memory
            if i != 0 {
                if let Some(p) = ng[i].iter().position(|&v| v == j32) {
                    if l.mem & (1 << p) != 0 {
                        continue;
                    }
                }
            }
            let load = l.load + inst.demand[j];
            if load > inst.capacity {
                continue;
            }
            let t = (depart + inst.d(i, j)).max(inst.tw_e[j]);
            if t > inst.tw_l[j] || t + inst.service[j] + inst.d(j, 0) > horizon {
                continue;
            }
            let cost = l.cost + inst.d(i, j) as f64 - duals[j];
            // new memory over ng[j]
            let mut mem = 1u32; // position 0 is j itself
            for (p, &k) in ng[j].iter().enumerate().skip(1) {
                if i != 0 {
                    if let Some(q) = ng[i].iter().position(|&v| v == k) {
                        if l.mem & (1 << q) != 0 {
                            mem |= 1 << p;
                        }
                    }
                }
            }
            // dominance
            let bucket = &mut buckets[j];
            let mut dominated = false;
            let mut w = 0;
            for r in 0..bucket.len() {
                let mi = bucket[r] as usize;
                let m = arena[mi];
                if !dominated
                    && m.cost <= cost + EPS
                    && m.time <= t
                    && m.load <= load
                    && (m.mem & !mem) == 0
                {
                    dominated = true;
                }
                if !dominated
                    && cost <= m.cost + EPS
                    && t <= m.time
                    && load <= m.load
                    && (mem & !m.mem) == 0
                {
                    arena[mi].alive = false;
                    continue;
                }
                bucket[w] = bucket[r];
                w += 1;
            }
            bucket.truncate(w);
            if dominated {
                continue;
            }
            let len = l.len + 1;
            let score = if bucket.len() + 1 >= prm.bucket_cap {
                match ls {
                    Some(sc) => sc.score(inst, j, cost, t, load, len),
                    None => -cost,
                }
            } else {
                f64::NAN // lazily computed only when the bucket gets full
            };
            if bucket.len() >= prm.bucket_cap {
                // make sure every label in the bucket has a score
                for &b in bucket.iter() {
                    let lb = &mut arena[b as usize];
                    if lb.score.is_nan() {
                        lb.score = match ls {
                            Some(sc) => sc.score(inst, j, lb.cost, lb.time, lb.load, lb.len),
                            None => -lb.cost,
                        };
                    }
                }
                let (wpos, wscore) = bucket
                    .iter()
                    .enumerate()
                    .map(|(p, &b)| (p, arena[b as usize].score))
                    .fold((usize::MAX, f64::INFINITY), |a, b| if b.1 < a.1 { b } else { a });
                if score <= wscore {
                    continue;
                }
                arena[bucket[wpos] as usize].alive = false;
                bucket.swap_remove(wpos);
            }
            let nidx = arena.len() as u32;
            arena.push(Label { node: j32, parent: idx, time: t, load, mem, alive: true, len, cost, score });
            bucket.push(nidx);
            heap.push(Reverse((t, nidx)));
        }
    }

    finished.sort_by(|a, b| a.0.partial_cmp(&b.0).unwrap());
    let mut seen: HashSet<Vec<u32>> = HashSet::new();
    let mut columns = Vec::new();
    for (_, idx) in finished {
        let mut route = Vec::new();
        let mut cur = idx;
        while cur != u32::MAX && arena[cur as usize].node != 0 {
            route.push(arena[cur as usize].node);
            cur = arena[cur as usize].parent;
        }
        route.reverse();
        if seen.insert(route.clone()) {
            let cost = route_cost(inst, &route) + fixed_cost;
            columns.push(Column { cost, route });
            if columns.len() >= prm.max_cols {
                break;
            }
        }
    }
    PricingOut { columns, labels: arena.len(), complete, min_rc }
}

pub fn route_cost(inst: &Instance, route: &[u32]) -> f64 {
    let mut prev = 0usize;
    let mut c = 0i64;
    for &v in route {
        c += inst.d(prev, v as usize) as i64;
        prev = v as usize;
    }
    c += inst.d(prev, 0) as i64;
    c as f64
}


==> anc/wsp-cg/src/scorer.rs <==
//! Arc scoring for heuristic pricing. A strategy turns the current duals into a reduced graph.
//!
//! `Net` is the weight-space-programming hook: a tiny MLP whose weights live in a JSON file
//! that an LLM writes/edits directly (no gradient training). Features are per arc (i,j).

use crate::instance::Instance;
use crate::pricing::Graph;
use serde::{Deserialize, Serialize};
use std::collections::HashMap;

pub const FEATURES: [&str; 10] = [
    "rc_sym",     // (d_ij - (pi_i + pi_j)/2) / local_scale
    "dist",       // d_ij / local_scale
    "pi_i",       // pi_i / (2 * dmax)
    "pi_j",       // pi_j / (2 * dmax)
    "rank_out",   // rank of j among i's successors by rc_sym, / k
    "rank_in",    // rank of i among j's predecessors by rc_sym, / k
    "tw_slack",   // (l_j - (e_i + s_i + d_ij)) / H   (>= 0 on feasible arcs)
    "min_wait",   // max(0, e_j - (l_i + s_i + d_ij)) / H  (wait even leaving i as late as possible)
    "demand_j",   // q_j / Q
    "tw_width_j", // (l_j - e_j) / H
];

#[derive(Debug, Clone, Serialize, Deserialize)]
pub struct Layer {
    pub w: Vec<Vec<f64>>, // [out][in]
    pub b: Vec<f64>,
    pub act: String, // "tanh" | "relu" | "linear"
}

#[derive(Debug, Clone, Serialize, Deserialize)]
pub struct Net {
    #[serde(default)]
    pub note: String,
    /// ng selection only: candidates scoring <= threshold are excluded.
    #[serde(default)]
    pub threshold: Option<f64>,
    pub layers: Vec<Layer>,
}

impl Net {
    pub fn forward(&self, x: &[f64], buf_a: &mut Vec<f64>, buf_b: &mut Vec<f64>) -> f64 {
        buf_a.clear();
        buf_a.extend_from_slice(x);
        for layer in &self.layers {
            buf_b.clear();
            for (row, bias) in layer.w.iter().zip(&layer.b) {
                let mut s = *bias;
                for (w, v) in row.iter().zip(buf_a.iter()) {
                    s += w * v;
                }
                buf_b.push(match layer.act.as_str() {
                    "tanh" => s.tanh(),
                    "relu" => s.max(0.0),
                    _ => s,
                });
            }
            std::mem::swap(buf_a, buf_b);
        }
        buf_a[0]
    }

    pub fn validate(&self, n_in: usize) -> Result<(), String> {
        let mut width = n_in;
        for (li, l) in self.layers.iter().enumerate() {
            if l.w.len() != l.b.len() {
                return Err(format!("layer {li}: w rows != b len"));
            }
            for r in &l.w {
                if r.len() != width {
                    return Err(format!("layer {li}: row width {} != {width}", r.len()));
                }
            }
            width = l.w.len();
        }
        if width != 1 {
            return Err("last layer must have 1 output".into());
        }
        Ok(())
    }
}

#[derive(Debug, Clone)]
pub enum Strategy {
    Full,
    /// Keep, per customer, the k best out-arcs and k best in-arcs by symmetric reduced cost.
    RcTopK(usize),
    /// Same selection rule, but ranking by the network's score.
    Net(Box<Net>, usize),
}

impl Strategy {
    pub fn label(&self) -> String {
        match self {
            Strategy::Full => "full".into(),
            Strategy::RcTopK(k) => format!("rc{k}"),
            Strategy::Net(_, k) => format!("net{k}"),
        }
    }
}

pub struct Scales {
    pub local: f64,
    pub dmax: f64,
    pub horizon: f64,
}

pub fn scales(inst: &Instance) -> Scales {
    let n = inst.n;
    let mut acc: f64 = 0.0;
    let mut cnt: f64 = 0.0;
    for i in 1..n {
        let mut d: Vec<i32> = (1..n).filter(|&j| j != i).map(|j| inst.d(i, j)).collect();
        d.sort_unstable();
        if let Some(v) = d.get(4.min(d.len().saturating_sub(1))) {
            acc += *v as f64;
            cnt += 1.0;
        }
    }
    let dmax = (1..n).map(|i| inst.d(0, i)).max().unwrap_or(1) as f64;
    Scales { local: (acc / cnt.max(1.0)).max(1.0), dmax: dmax.max(1.0), horizon: inst.horizon() as f64 }
}

pub struct Reduced {
    pub graph: Graph,
    pub rank_out: Vec<HashMap<u32, f64>>,
    pub rank_in: Vec<HashMap<u32, f64>>,
    pub k: usize,
}

/// The 10 features of customer arc (i,j) under the current duals (order = FEATURES).
pub fn arc_features(
    inst: &Instance,
    duals: &[f64],
    sc: &Scales,
    red: &Reduced,
    i: usize,
    j: usize,
) -> [f64; 10] {
    let h = sc.horizon;
    let kf = red.k as f64;
    let dij = inst.d(i, j) as f64;
    let ri = red.rank_out[i].get(&(j as u32)).copied().unwrap_or(1e3);
    let rj = red.rank_in[j].get(&(i as u32)).copied().unwrap_or(1e3);
    [
        (dij - 0.5 * (duals[i] + duals[j])) / sc.local,
        dij / sc.local,
        duals[i] / (2.0 * sc.dmax),
        duals[j] / (2.0 * sc.dmax),
        ri / kf,
        rj / kf,
        (inst.tw_l[j] as f64 - (inst.tw_e[i] + inst.service[i]) as f64 - dij) / h,
        ((inst.tw_e[j] as f64) - (inst.tw_l[i] + inst.service[i]) as f64 - dij).max(0.0) / h,
        inst.demand[j] as f64 / inst.capacity as f64,
        (inst.tw_l[j] - inst.tw_e[j]) as f64 / h,
    ]
}

/// Builds the reduced graph. Depot arcs are always kept; only customer->customer arcs compete.
/// Per customer, the k best out-arcs and the k best in-arcs (by score) survive.
pub fn reduce(
    inst: &Instance,
    full: &Graph,
    duals: &[f64],
    sc: &Scales,
    strat: &Strategy,
) -> Reduced {
    let n = inst.n;
    let k = match strat {
        Strategy::Full => {
            let empty = vec![HashMap::new(); n];
            return Reduced { graph: Graph { succ: full.succ.clone() }, rank_out: empty.clone(), rank_in: empty, k: 0 };
        }
        Strategy::RcTopK(k) | Strategy::Net(_, k) => *k,
    };
    let rc = |i: usize, j: usize| (inst.d(i, j) as f64 - 0.5 * (duals[i] + duals[j])) / sc.local;

    let mut rank_out: Vec<HashMap<u32, f64>> = vec![HashMap::new(); n];
    let mut preds: Vec<Vec<(u32, f64)>> = vec![Vec::new(); n];
    for i in 1..n {
        let mut v: Vec<(u32, f64)> =
            full.succ[i].iter().map(|&j| (j, rc(i, j as usize))).collect();
        for &(j, r) in &v {
            preds[j as usize].push((i as u32, r));
        }
        v.sort_by(|a, b| a.1.partial_cmp(&b.1).unwrap());
        rank_out[i] = v.iter().enumerate().map(|(r, &(j, _))| (j, r as f64)).collect();
    }
    let mut rank_in: Vec<HashMap<u32, f64>> = vec![HashMap::new(); n];
    for j in 1..n {
        preds[j].sort_by(|a, b| a.1.partial_cmp(&b.1).unwrap());
        rank_in[j] = preds[j].iter().enumerate().map(|(r, &(i, _))| (i, r as f64)).collect();
    }
    let mut red = Reduced { graph: Graph { succ: Vec::new() }, rank_out, rank_in, k };

    let mut scored_out: Vec<Vec<(u32, f64)>> = vec![Vec::new(); n];
    let mut scored_in: Vec<Vec<(u32, f64)>> = vec![Vec::new(); n];
    let (mut ba, mut bb) = (Vec::new(), Vec::new());
    for i in 1..n {
        for &j32 in &full.succ[i] {
            let j = j32 as usize;
            let s = match strat {
                Strategy::RcTopK(_) => -rc(i, j),
                Strategy::Net(net, _) => {
                    let x = arc_features(inst, duals, sc, &red, i, j);
                    net.forward(&x, &mut ba, &mut bb)
                }
                Strategy::Full => unreachable!(),
            };
            scored_out[i].push((j32, s));
            scored_in[j].push((i as u32, s));
        }
    }
    let mut keep = vec![Vec::<u32>::new(); n];
    keep[0] = full.succ[0].clone();
    for i in 1..n {
        let v = &mut scored_out[i];
        v.sort_by(|a, b| b.1.partial_cmp(&a.1).unwrap());
        keep[i].extend(v.iter().take(k).map(|&(j, _)| j));
    }
    for j in 1..n {
        let v = &mut scored_in[j];
        v.sort_by(|a, b| b.1.partial_cmp(&a.1).unwrap());
        for &(i, _) in v.iter().take(k) {
            keep[i as usize].push(j as u32);
        }
    }
    for s in keep.iter_mut() {
        s.sort_unstable();
        s.dedup();
    }
    red.graph = Graph { succ: keep };
    red
}


==> anc/wsp-mip/README.md <==
# wsp-mip — weight-space programming for MILP branching (POC)

Question: can an LLM *write the weights* of a cheap branching-score network (no data, no
training) that approaches strong branching's tree sizes at pseudocost-like cost per node, and so
beats SCIP's default (reliability pseudocost branching)?

Follows the lesson of `~/dev/wsp-cg`: measure the headroom first.

## Setup

- SCIP 10 via PySCIPOpt 6.3 (`uv sync`). Settings as Gasse et al. (2019): no restarts, cuts only
  at the root, fixed random seed.
- `gen.py` — the four classic learning-to-branch classes, sized so SCIP default needs a tree:
  set cover 1000×1000 (d=0.05), combinatorial auction (simplified arbitrary-relationships,
  100 items / 1500 bids), capacitated facility location 70×70, independent set (BA, 750 nodes).
  `data/practice` (4/class, seed 1) for forward passes; `data/test` (10/class, seed 2) held out.
- `run_builtin.py` — SCIP's own rules (relpscost default, fullstrong gold standard, pscost, mostinf).
- `branching.py` / `run_net.py` — the WSP rule: 7 cheap features per candidate
  (`frac, ps, obj, deg, tight, dualm, val`) → MLP from `nets/*.json` → branch on argmax.
  `--diag K:MAX` runs strong branching at sampled nodes and logs where the net's pick ranks.
- `diag.py` — reads that log (per-feature agreement with strong branching). Read, never fitted.
- `summarize.py` — per-class solved / shifted geometric means of nodes and time.

Python overhead: the net rule computes features in Python (~ms per node), so time comparisons
against SCIP's C rules are pessimistic for the net; nodes are the clean metric.

## Step 0 — headroom (test set, 300 s)

| class | fullstrong / relpscost nodes | time |
|---|---|---|
| setcover | 0.12× | 5.1× |
| indset | 0.09× | 4.3× |
| cfl | 0.74× | 1.1× |
| cauction | 0.53× | 1.3× (trees of ~7 nodes) |

Gold standard trees are ~10× smaller on setcover/indset → real headroom. Focus there.

## Net v0 (nets/v0.json) — written by hand, one forward-pass read of SB agreement on practice

Diagnostics on practice (mean SB-score ratio of the chosen variable vs the best): pseudocost
rule 0.24 (indset) / 0.26 (setcover) → v0 0.31 / 0.41.

Held-out test set, **paired run** (SCIP default and v0 in the same batch, 4 workers each,
300 s; shifted geometric means; optima identical on every instance solved by both):

| class | nodes v0/default | time v0/default | v0 faster on |
|---|---|---|---|
| indset | 0.85× | **0.43×** | 10/10 |
| setcover | 1.46× | 0.96× | 2/10 (and 9/10 solved vs 10/10) |
| cfl | 3.39× | 0.78× | 9/10 |
| cauction | 19.3× | 0.67× | 10/10 (trees of ~7 nodes: default pays root strong branching) |

A first unpaired test run (v0 vs step-0 numbers) looked better on setcover (0.76×); the paired
run shows that was load noise. Indset is the robust win: same-or-smaller trees than the default
without any strong branching, ~2.3× faster even with Python feature extraction.

## v1 + generalization (paired, held-out)

v1 = v0 edited after reading where v0 disagreed with strong branching (less pseudocost, no obj,
+LP value). Test + medium (setcover 1250 rows, indset 1000 nodes, new seed), vs SCIP default:
indset time 0.37× on both (10/10, 8/8), nodes 0.87× / **0.56×**; setcover time ~0.9×, nodes 1.3–1.4×.

## Hand-written vs trained (same 7 features, same MLP format)

Trained = imitation of strong branching, listwise softmax CE, 2,166 labelled nodes from a separate
training set (seed 4), joint and per-class. Paired batch, nodes = shifted geo-mean:

| set / class | default | v1 (hand) | trained joint | trained per-class |
|---|---|---|---|---|
| test setcover | 3337 | 4444 | 6136 | 6261 |
| test indset | 339 | **276** | 285 | 370 |
| medium setcover | 5798 | 7087 | 9683 | 9504 |
| medium indset | 2786 | 1426 | 1700 | **1170** |

Time vs default in that batch: v1 0.55× / 0.25× / 0.65× / 0.31×; trained joint 0.60× / 0.25× /
0.72× / 0.33×; per-class 1.00× / 0.45× / 0.98× / 0.44×. Optima identical everywhere.
Hand-written weights match or beat the trained ones in 3 of 4 cells (all but medium-indset nodes)
despite the trained nets imitating strong branching better on their own data (0.44–0.46 vs 0.39).
Caveat: small trained baseline (2k nodes, same features) — not a full Gasse-style GNN.
Absolute time ratios vary between batches (load); compare within a batch, and nodes across.

## MIPLIB 2017 (40-instance subset, paired, 300 s, Gasse settings)

v1 (written for setcover/indset) applied unchanged to heterogeneous real instances, 39 readable:
solved 19 vs default 24; nodes on the 17 both-solved non-trivial instances 5080 vs 1989
(shifted geo-mean); time 131 s vs 111 s; faster on 9, slower on 12. Wins: nw04 (107→40 s), qap10
(95→35 s), mcsched, eil33-2, air05, istanbul, eilA101-2 gap 0.67→0.26, neos-662469 gap 0.49→0.001.
Losses: neos-911970 (6 s→timeout), h80x6320d, rail507, mik-250, binkar10_1, n5-3.
Optima identical where both solved. Reading: a hand-written rule is family-specific — it is not a
general-purpose replacement for relpscost. The pitch is per-family specialization.

## Real application: MARTA bus driver scheduling (`marta_gen.py`, `csrc/wspsolve.c`)

Instances from MARTA's real GTFS (blocks, trips, terminals; labour rules synthetic, 3-route
"garages"): set partitioning of trips into 1–2-piece duties. Practice 8 garages, test 32 garages
(new seed, weekday/Saturday/Sunday). Headroom: strong branching trees 10–30× smaller than default.
Added 4 set-partitioning features (fconf, alt, rowf, eff) and a net-guided lookahead (strong-branch
only the net's top-k, with SB domain reductions). Ported to a native SCIP plugin (C, SCIP 10.1) so
time is fair; SCIP factory settings; paired, 300 s.

Test (32 garages), shifted geo-mean time / solved:
relpscost 88.9 s, 24 | **pscost 57.2 s, 24** | v1 56.9 s, 25 | vm_fast (MARTA net) 56.6 s, 24 |
vm_la (net + top-3 lookahead) 93.8 s, 22. Optima identical.

Verdict: the ~35% speed-up over SCIP's default is entirely "skip strong branching on this family" —
SCIP's own plain pseudocost rule gets the same. The WSP nets (generic or MARTA-specialised) tie with
it; the net-guided lookahead halved trees on practice (272 vs 487 nodes) but overfit and lost on
test. No WSP-specific gain on a real application. Practical takeaway for the client problem: set
`branching/pscost/priority` high (one line), not a learned rule.


==> anc/wsp-mip/branching.py <==
"""Weight-space-programmed branching for SCIP.

A tiny MLP (weights in JSON, written by an LLM — no data, no training) scores each fractional
candidate from cheap features; SCIP branches on the argmax. Branch-and-bound stays exact whatever
the weights are: a bad net only grows the tree.

Diagnostic mode: at sampled nodes, also run full strong branching on every candidate (the gold
standard) and log where the net's choice ranks. That log is the "forward-pass feedback" the
weight writer reads; it is never fitted.
"""

from __future__ import annotations

import json

import numpy as np
from pyscipopt import SCIP_RESULT, Branchrule

FEATURES = [
    "frac",   # 2*min(f, 1-f): 1 = exactly half
    "ps",     # pseudocost score / max over candidates (SCIP's running estimate of bound gain)
    "obj",    # |c_j| / max |c| over candidates
    "deg",    # nonzeros of column j in the LP / max over candidates
    "tight",  # share of j's rows that are tight at the LP optimum
    "dualm",  # sum_i |y_i * a_ij| / max over candidates (how much LP dual pressure j carries)
    "val",    # LP value of x_j (asymmetric: 0.9 vs 0.1)
    # --- structural features for set-partitioning-like rows (added for crew scheduling) ---
    "fconf",  # LP mass of the OTHER fractional candidates sharing a row with j (each counted
              # once) / max: what the up-branch x_j=1 forces out
    "alt",    # 1/(m-1), m = fewest fractional candidates in any of j's rows: a row with only one
              # alternative makes the down-branch x_j=0 force that alternative
    "rowf",   # number of j's rows that are fractional (touched by >1 fractional cand) / max
    "eff",    # cost per row, best over candidates / this candidate's (1 = most efficient duty)
]


class Net:
    def __init__(self, path: str):
        spec = json.load(open(path))
        self.note = spec.get("note", "")
        # optional policy knob: strong-branch only the net's top-k candidates down to maxdepth
        self.lookahead = spec.get("lookahead")
        self.layers = [
            (np.array(layer["w"], dtype=float), np.array(layer["b"], dtype=float), layer["act"])
            for layer in spec["layers"]
        ]
        self.inputs = self.layers[0][0].shape[1]
        assert self.inputs <= len(FEATURES)
        width = self.inputs
        for w, b, _ in self.layers:
            assert w.shape == (len(b), width), f"layer shape {w.shape} vs in={width}"
            width = len(b)
        assert width == 1

    def __call__(self, x: np.ndarray) -> np.ndarray:
        h = x[:, : self.inputs]
        for w, b, act in self.layers:
            h = h @ w.T + b
            if act == "relu":
                h = np.maximum(h, 0)
            elif act == "tanh":
                h = np.tanh(h)
        return h[:, 0]


class NetBranching(Branchrule):
    def __init__(self, model, net: Net, diag_every: int = 0, diag_max: int = 0):
        self.model = model
        self.net = net
        self.diag_every = diag_every
        self.diag_max = diag_max
        self.diag: list[dict] = []
        self.calls = 0
        self._cache_nrows = -1
        self._colrows: dict[int, list[tuple[int, float]]] = {}
        self._rows = []

    def _structure(self):
        rows = self.model.getLPRowsData()
        if len(rows) == self._cache_nrows:
            return
        self._rows = rows
        self._cache_nrows = len(rows)
        colrows: dict[int, list[tuple[int, float]]] = {}
        for r, row in enumerate(rows):
            for col, val in zip(row.getCols(), row.getVals()):
                colrows.setdefault(col.getLPPos(), []).append((r, val))
        self._colrows = colrows

    def features(self, cands, sols):
        m = self.model
        self._structure()
        rows = self._rows
        y = np.array([row.getDualsol() for row in rows])
        tight = np.zeros(len(rows), dtype=bool)
        for r, row in enumerate(rows):
            act = m.getRowLPActivity(row)
            tight[r] = (abs(act - row.getRhs()) < 1e-6) or (abs(act - row.getLhs()) < 1e-6)
        n = len(cands)
        x = np.zeros((n, len(FEATURES)))
        for k, (var, v) in enumerate(zip(cands, sols)):
            f = v - np.floor(v)
            entries = self._colrows.get(var.getCol().getLPPos(), [])
            idx = np.fromiter((r for r, _ in entries), dtype=int, count=len(entries))
            vals = np.fromiter((a for _, a in entries), dtype=float, count=len(entries))
            x[k, 0] = 2 * min(f, 1 - f)
            x[k, 1] = m.getVarPseudocostScore(var, v)
            x[k, 2] = abs(var.getObj())
            x[k, 3] = len(entries)
            x[k, 4] = tight[idx].mean() if len(entries) else 0.0
            x[k, 5] = np.abs(y[idx] * vals).sum() if len(entries) else 0.0
            x[k, 6] = v
        # structural features over the fractional candidates
        cand_rows = [
            [r for r, _ in self._colrows.get(var.getCol().getLPPos(), [])] for var in cands
        ]
        row_cands: dict[int, list[int]] = {}
        for k, rs in enumerate(cand_rows):
            for r in rs:
                row_cands.setdefault(r, []).append(k)
        for k, rs in enumerate(cand_rows):
            others = {o for r in rs for o in row_cands[r] if o != k}
            x[k, 7] = sum(sols[o] for o in others)
            m_ = min((len(row_cands[r]) for r in rs), default=1)
            x[k, 8] = 1.0 / (m_ - 1) if m_ > 1 else 0.0
            x[k, 9] = sum(len(row_cands[r]) > 1 for r in rs)
            x[k, 10] = abs(cands[k].getObj()) / max(len(rs), 1)
        e = x[:, 10]
        x[:, 10] = np.where(e > 0, e.min() / np.maximum(e, 1e-12), 1.0) if (e > 0).any() else 1.0
        for c in (1, 2, 3, 5, 7, 9):
            mx = x[:, c].max()
            if mx > 0:
                x[:, c] /= mx
        return x

    def _strong_scores(self, cands, itlim: int = 10**6):
        m = self.model
        lpobj = m.getLPObjVal()
        m.startStrongbranch()
        out = []
        for var in cands:
            down, up, dv, uv, dinf, uinf, *_ = m.getVarStrongbranch(var, itlim)
            dg = 1e9 if dinf else max(down - lpobj, 0.0)
            ug = 1e9 if uinf else max(up - lpobj, 0.0)
            out.append(max(dg, 1e-6) * max(ug, 1e-6))
        m.endStrongbranch()
        return np.array(out)

    def branchexeclp(self, allowaddcons):
        m = self.model
        cands, sols, _fracs, _n, nprio, *_ = m.getLPBranchCands()
        cands, sols = cands[:nprio], sols[:nprio]
        x = self.features(cands, sols)
        scores = self.net(x)
        best = int(np.argmax(scores))
        la = self.net.lookahead
        if la and len(cands) > 1 and m.getCurrentNode().getDepth() <= la.get("maxdepth", 10**9):
            top = np.argsort(-scores)[: la["k"]]
            sb = self._strong_scores([cands[i] for i in top], la.get("itlim", 10**6))
            best = int(top[int(np.argmax(sb))])
        self.calls += 1
        if (
            self.diag_every
            and len(self.diag) < self.diag_max
            and (self.calls - 1) % self.diag_every == 0
            and len(cands) > 1
        ):
            sb = self._strong_scores(cands)
            order = np.argsort(-sb)
            rank = int(np.where(order == best)[0][0])
            self.diag.append({
                "depth": m.getCurrentNode().getDepth(),
                "ncands": len(cands),
                "rank": rank,
                "ratio": float(sb[best] / sb.max()) if sb.max() > 0 else 1.0,
                "features": x.tolist(),
                "sb": sb.tolist(),
                "chosen": best,
            })
        m.branchVar(cands[best])
        return {"result": SCIP_RESULT.BRANCHED}


==> anc/wsp-mip/csrc/wspsolve.c <==
/* wspsolve — the weight-space-programmed branching rule as a native SCIP plugin.
 *
 * Same features, net and lookahead policy as branching.py, without the Python overhead, so the
 * comparison against SCIP's own C rules is fair on time. Built-in rules run from the same binary
 * (same SCIP build) for pairing.
 *
 * usage: wspsolve INSTANCE RULE TIMELIMIT [NET.txt]
 *   RULE = net | relpscost | fullstrong | pscost | mostinf ...
 *   env SCIP_DEFAULTS=1 keeps SCIP's factory settings; otherwise Gasse et al. (no restarts, cuts
 *   only at the root).
 * prints one JSON line: instance, rule, status, nodes, time, gap, obj.
 *
 * NET.txt (written by nets2txt.py): "inputs nlayers" / "k maxdepth itlim" / per layer
 * "rows cols act" (act 0 linear, 1 relu, 2 tanh), then rows*cols weights, then rows biases.
 */
#include <float.h>
#include <limits.h>
#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

#include "scip/scip.h"
#include "scip/scipdefplugins.h"

#define NFEAT 11
#define MAXLAYERS 8

typedef struct {
   int rows, cols, act;
   double* w;
   double* b;
} Layer;

typedef struct {
   int inputs, nlayers;
   int la_k, la_maxdepth, la_itlim;
   Layer layer[MAXLAYERS];
} Net;

static Net* load_net(const char* path) {
   FILE* f = fopen(path, "r");
   if (!f) { fprintf(stderr, "cannot open %s\n", path); exit(2); }
   Net* net = calloc(1, sizeof(Net));
   if (fscanf(f, "%d %d", &net->inputs, &net->nlayers) != 2) exit(2);
   if (fscanf(f, "%d %d %d", &net->la_k, &net->la_maxdepth, &net->la_itlim) != 3) exit(2);
   for (int l = 0; l < net->nlayers; ++l) {
      Layer* L = &net->layer[l];
      if (fscanf(f, "%d %d %d", &L->rows, &L->cols, &L->act) != 3) exit(2);
      L->w = malloc(sizeof(double) * L->rows * L->cols);
      L->b = malloc(sizeof(double) * L->rows);
      for (int i = 0; i < L->rows * L->cols; ++i) if (fscanf(f, "%lf", &L->w[i]) != 1) exit(2);
      for (int i = 0; i < L->rows; ++i) if (fscanf(f, "%lf", &L->b[i]) != 1) exit(2);
   }
   fclose(f);
   return net;
}

static double net_eval(const Net* net, const double* x) {
   double buf[2][256];
   int width = net->inputs;
   memcpy(buf[0], x, sizeof(double) * width);
   int cur = 0;
   for (int l = 0; l < net->nlayers; ++l) {
      const Layer* L = &net->layer[l];
      for (int r = 0; r < L->rows; ++r) {
         double s = L->b[r];
         for (int c = 0; c < L->cols; ++c) s += L->w[r * L->cols + c] * buf[cur][c];
         if (L->act == 1) s = s > 0 ? s : 0;
         else if (L->act == 2) s = tanh(s);
         buf[1 - cur][r] = s;
      }
      cur = 1 - cur;
      width = L->rows;
   }
   return buf[cur][0];
}

struct SCIP_BranchruleData {
   Net* net;
   /* scratch, grown on demand */
   int rowcap, candcap;
   int* rowcount;     /* fractional candidates per LP row */
   int* rowstart;     /* CSR: row -> candidates */
   int* rowcands;
   int* stamp;
   double* feat;
   double* score;
   int redvar[64];
   int reddir[64];
};

static void ensure(SCIP_BRANCHRULEDATA* d, int nrows, int ncands, int nnz) {
   if (nrows > d->rowcap) {
      d->rowcap = 2 * nrows;
      d->rowcount = realloc(d->rowcount, sizeof(int) * d->rowcap);
      d->rowstart = realloc(d->rowstart, sizeof(int) * (d->rowcap + 1));
   }
   if (ncands > d->candcap) {
      d->candcap = 2 * ncands;
      d->stamp = realloc(d->stamp, sizeof(int) * d->candcap);
      d->feat = realloc(d->feat, sizeof(double) * d->candcap * NFEAT);
      d->score = realloc(d->score, sizeof(double) * d->candcap);
   }
   d->rowcands = realloc(d->rowcands, sizeof(int) * (nnz + 1));
}

static SCIP_DECL_BRANCHEXECLP(branchExeclpWsp) {
   SCIP_BRANCHRULEDATA* d = SCIPbranchruleGetData(branchrule);
   SCIP_VAR** cands;
   SCIP_Real* sols;
   int ncands, nprio;
   SCIP_CALL(SCIPgetLPBranchCands(scip, &cands, &sols, NULL, &ncands, &nprio, NULL));
   int n = nprio;
   if (n == 0) { *result = SCIP_DIDNOTRUN; return SCIP_OKAY; }

   int nlprows = SCIPgetNLPRows(scip);
   int nnz = 0;
   for (int k = 0; k < n; ++k) nnz += SCIPcolGetNLPNonz(SCIPvarGetCol(cands[k]));
   ensure(d, nlprows, n, nnz);
   double* X = d->feat;

   /* per-candidate base features */
   memset(d->rowcount, 0, sizeof(int) * nlprows);
   for (int k = 0; k < n; ++k) {
      double v = sols[k], f = v - floor(v);
      SCIP_COL* col = SCIPvarGetCol(cands[k]);
      int nz = SCIPcolGetNLPNonz(col);
      SCIP_ROW** rows = SCIPcolGetRows(col);
      SCIP_Real* vals = SCIPcolGetVals(col);
      double ntight = 0, dualm = 0;
      for (int i = 0; i < nz; ++i) {
         SCIP_ROW* row = rows[i];
         double act = SCIPgetRowLPActivity(scip, row);
         if (fabs(act - SCIProwGetRhs(row)) < 1e-6 || fabs(act - SCIProwGetLhs(row)) < 1e-6) ntight += 1;
         dualm += fabs(SCIProwGetDualsol(row) * vals[i]);
         d->rowcount[SCIProwGetLPPos(row)]++;
      }
      double* x = X + k * NFEAT;
      x[0] = 2 * fmin(f, 1 - f);
      x[1] = SCIPgetVarPseudocostScore(scip, cands[k], v);
      x[2] = fabs(SCIPvarGetObj(cands[k]));
      x[3] = nz;
      x[4] = nz ? ntight / nz : 0.0;
      x[5] = dualm;
      x[6] = v;
   }
   /* CSR row -> candidates */
   d->rowstart[0] = 0;
   for (int r = 0; r < nlprows; ++r) d->rowstart[r + 1] = d->rowstart[r] + d->rowcount[r];
   memset(d->rowcount, 0, sizeof(int) * nlprows);
   for (int k = 0; k < n; ++k) {
      SCIP_COL* col = SCIPvarGetCol(cands[k]);
      int nz = SCIPcolGetNLPNonz(col);
      SCIP_ROW** rows = SCIPcolGetRows(col);
      for (int i = 0; i < nz; ++i) {
         int r = SCIProwGetLPPos(rows[i]);
         d->rowcands[d->rowstart[r] + d->rowcount[r]++] = k;
      }
   }
   /* structural features */
   for (int k = 0; k < n; ++k) d->stamp[k] = -1;
   double emin = DBL_MAX;
   int anypos = 0;
   for (int k = 0; k < n; ++k) {
      SCIP_COL* col = SCIPvarGetCol(cands[k]);
      int nz = SCIPcolGetNLPNonz(col);
      SCIP_ROW** rows = SCIPcolGetRows(col);
      double fconf = 0;
      int minm = INT_MAX, rowf = 0;
      for (int i = 0; i < nz; ++i) {
         int r = SCIProwGetLPPos(rows[i]);
         int m = d->rowcount[r];
         if (m < minm) minm = m;
         if (m > 1) rowf++;
         for (int p = d->rowstart[r]; p < d->rowstart[r + 1]; ++p) {
            int o = d->rowcands[p];
            if (o != k && d->stamp[o] != k) { d->stamp[o] = k; fconf += sols[o]; }
         }
      }
      if (nz == 0) minm = 1;
      double* x = X + k * NFEAT;
      x[7] = fconf;
      x[8] = minm > 1 ? 1.0 / (minm - 1) : 0.0;
      x[9] = rowf;
      x[10] = fabs(SCIPvarGetObj(cands[k])) / (nz > 0 ? nz : 1);
      if (x[10] < emin) emin = x[10];
      if (x[10] > 0) anypos = 1;
   }
   for (int k = 0; k < n; ++k) {
      double* x = X + k * NFEAT;
      if (!anypos) x[10] = 1.0;
      else x[10] = x[10] > 0 ? emin / fmax(x[10], 1e-12) : 1.0;
   }
   static const int norm[] = {1, 2, 3, 5, 7, 9};
   for (int c = 0; c < 6; ++c) {
      double mx = 0;
      for (int k = 0; k < n; ++k) if (X[k * NFEAT + norm[c]] > mx) mx = X[k * NFEAT + norm[c]];
      if (mx > 0) for (int k = 0; k < n; ++k) X[k * NFEAT + norm[c]] /= mx;
   }

   int best = 0;
   for (int k = 0; k < n; ++k) {
      d->score[k] = net_eval(d->net, X + k * NFEAT);
      if (d->score[k] > d->score[best]) best = k;
   }

   /* optional: strong-branch only the net's top-k candidates */
   const Net* net = d->net;
   if (net->la_k > 0 && n > 1 && SCIPgetDepth(scip) <= net->la_maxdepth) {
      int k = net->la_k < n ? net->la_k : n;
      int top[64];
      if (k > 64) k = 64;
      for (int t = 0; t < k; ++t) {           /* partial selection sort on score */
         int arg = -1;
         for (int j = 0; j < n; ++j) {
            int used = 0;
            for (int u = 0; u < t; ++u) if (top[u] == j) { used = 1; break; }
            if (!used && (arg < 0 || d->score[j] > d->score[arg])) arg = j;
         }
         top[t] = arg;
      }
      double lpobj = SCIPgetLPObjval(scip), bestsb = -1;
      int nred = 0;
      SCIP_Bool cutoff = FALSE;
      SCIP_CALL(SCIPstartStrongbranch(scip, FALSE));
      for (int t = 0; t < k; ++t) {
         SCIP_Real down, up;
         SCIP_Bool dvalid, uvalid, dinf, uinf, dconf, uconf, lperror;
         SCIP_CALL(SCIPgetVarStrongbranchFrac(scip, cands[top[t]], net->la_itlim, FALSE, &down, &up,
                                              &dvalid, &uvalid, &dinf, &uinf, &dconf, &uconf, &lperror));
         if (lperror) break;
         /* a child the LP proves infeasible (or past the incumbent) is a free domain reduction,
            as in SCIP's own strong branching; collect it and keep evaluating */
         if (dinf && uinf) { cutoff = TRUE; break; }
         if (dinf || uinf) { d->redvar[nred] = top[t]; d->reddir[nred] = dinf; nred++; continue; }
         double dg = dinf ? 1e9 : fmax(down - lpobj, 0.0);
         double ug = uinf ? 1e9 : fmax(up - lpobj, 0.0);
         double s = fmax(dg, 1e-6) * fmax(ug, 1e-6);
         if (s > bestsb) { bestsb = s; best = top[t]; }
      }
      SCIP_CALL(SCIPendStrongbranch(scip));
      if (cutoff) { *result = SCIP_CUTOFF; return SCIP_OKAY; }
      if (nred > 0) {
         for (int r = 0; r < nred; ++r) {
            SCIP_VAR* var = cands[d->redvar[r]];
            double v = sols[d->redvar[r]];
            if (d->reddir[r]) SCIP_CALL(SCIPchgVarLb(scip, var, ceil(v)));   /* down infeasible */
            else SCIP_CALL(SCIPchgVarUb(scip, var, floor(v)));               /* up infeasible */
         }
         *result = SCIP_REDUCEDDOM;
         return SCIP_OKAY;
      }
   }

   SCIP_CALL(SCIPbranchVar(scip, cands[best], NULL, NULL, NULL));
   *result = SCIP_BRANCHED;
   return SCIP_OKAY;
}

static SCIP_DECL_BRANCHFREE(branchFreeWsp) {
   SCIP_BRANCHRULEDATA* d = SCIPbranchruleGetData(branchrule);
   free(d->rowcount); free(d->rowstart); free(d->rowcands); free(d->stamp);
   free(d->feat); free(d->score);
   free(d);
   SCIPbranchruleSetData(branchrule, NULL);
   return SCIP_OKAY;
}

static double wall(void) {
   struct timespec ts;
   clock_gettime(CLOCK_MONOTONIC, &ts);
   return ts.tv_sec + 1e-9 * ts.tv_nsec;
}

int main(int argc, char** argv) {
   if (argc < 4) {
      fprintf(stderr, "usage: wspsolve INSTANCE RULE TIMELIMIT [NET.txt]\n");
      return 1;
   }
   const char* inst = argv[1];
   const char* rule = argv[2];
   double tlimit = atof(argv[3]);
   SCIP* scip;
   SCIP_CALL(SCIPcreate(&scip));
   SCIP_CALL(SCIPincludeDefaultPlugins(scip));
   SCIP_CALL(SCIPsetIntParam(scip, "display/verblevel", 0));
   if (!getenv("SCIP_DEFAULTS")) {
      SCIP_CALL(SCIPsetIntParam(scip, "presolving/maxrestarts", 0));
      SCIP_CALL(SCIPsetIntParam(scip, "separating/maxrounds", 0));
   }
   SCIP_CALL(SCIPsetRealParam(scip, "limits/time", tlimit));
   SCIP_CALL(SCIPsetIntParam(scip, "randomization/randomseedshift", 0));

   char rulename[256];
   if (strcmp(rule, "net") == 0) {
      if (argc < 5) { fprintf(stderr, "net rule needs NET.txt\n"); return 1; }
      SCIP_BRANCHRULEDATA* d = calloc(1, sizeof(SCIP_BRANCHRULEDATA));
      d->net = load_net(argv[4]);
      SCIP_BRANCHRULE* br;
      SCIP_CALL(SCIPincludeBranchruleBasic(scip, &br, "wsp", "weight-space programmed", 9999999,
                                           -1, 1.0, d));
      SCIP_CALL(SCIPsetBranchruleExecLp(scip, br, branchExeclpWsp));
      SCIP_CALL(SCIPsetBranchruleFree(scip, br, branchFreeWsp));
      const char* base = strrchr(argv[4], '/');
      base = base ? base + 1 : argv[4];
      snprintf(rulename, sizeof rulename, "c:%.*s", (int)(strcspn(base, ".")), base);
   } else {
      char p[256];
      snprintf(p, sizeof p, "branching/%s/priority", rule);
      SCIP_CALL(SCIPsetIntParam(scip, p, 9999999));
      snprintf(rulename, sizeof rulename, "c:%s", rule);
   }

   SCIP_CALL(SCIPreadProb(scip, inst, NULL));
   double t0 = wall();
   SCIP_CALL(SCIPsolve(scip));
   double t = wall() - t0;

   const char* st = "other";
   switch (SCIPgetStatus(scip)) {
      case SCIP_STATUS_OPTIMAL: st = "optimal"; break;
      case SCIP_STATUS_TIMELIMIT: st = "timelimit"; break;
      case SCIP_STATUS_INFEASIBLE: st = "infeasible"; break;
      default: break;
   }
   printf("{\"instance\": \"%s\", \"rule\": \"%s\", \"status\": \"%s\", \"nodes\": %lld, "
          "\"time\": %.3f, \"gap\": %.6g, ",
          inst, rulename, st, (long long)SCIPgetNNodes(scip), t, SCIPgetGap(scip));
   if (SCIPgetNSols(scip) > 0) printf("\"obj\": %.10g}\n", SCIPgetPrimalbound(scip));
   else printf("\"obj\": null}\n");
   SCIP_CALL(SCIPfree(&scip));
   return 0;
}


==> anc/wsp-mip/diag.py <==
"""Read strong-branching diagnostics (the forward-pass feedback).

For every sampled node we have each candidate's features and its strong-branching score.
Reports, per class: the logged rule's top-1 agreement and mean score ratio, and — for each single
feature (and its negation) — how often its argmax would have hit the SB-best candidate and the
mean SB-score ratio it would have achieved. Read to guide hand-written weights; never fitted.

usage: uv run python diag.py results/diag_*.jsonl
"""

from __future__ import annotations

import collections
import json
import sys

import numpy as np

from branching import FEATURES


def main() -> None:
    samples = collections.defaultdict(list)
    rule_stats = collections.defaultdict(list)
    for f in sys.argv[1:]:
        for line in open(f):
            r = json.loads(line)
            cls = r["instance"].split("/")[-2]
            for s in r.get("diag", []):
                samples[cls].append(s)
                rule_stats[(cls, r["rule"])].append((s["rank"] == 0, s["ratio"]))
    for (cls, rule), v in sorted(rule_stats.items()):
        print(f"{cls:9} {rule:12} top1 {np.mean([a for a, _ in v]):.0%}  ratio {np.mean([b for _, b in v]):.2f}  (n={len(v)})")
    for cls, ss in sorted(samples.items()):
        print(f"\n== {cls}: {len(ss)} nodes, median candidates {int(np.median([s['ncands'] for s in ss]))}")
        print(f"   {'feature':8} {'argmax top1':>12} {'ratio':>6} | {'argmin top1':>12} {'ratio':>6}")
        rand = np.mean([np.mean(np.array(s["sb"]) / max(max(s["sb"]), 1e-12)) for s in ss])
        for k, name in enumerate(FEATURES):
            res = []
            for sign in (1, -1):
                hits, ratios = [], []
                for s in ss:
                    x = np.array(s["features"])[:, k] * sign
                    sb = np.array(s["sb"])
                    pick = int(np.argmax(x))
                    hits.append(sb[pick] >= sb.max() - 1e-12)
                    ratios.append(sb[pick] / sb.max() if sb.max() > 0 else 1.0)
                res.append((np.mean(hits), np.mean(ratios)))
            print(f"   {name:8} {res[0][0]:>12.0%} {res[0][1]:>6.2f} | {res[1][0]:>12.0%} {res[1][1]:>6.2f}")
        print(f"   random pick: mean ratio {rand:.2f}")


if __name__ == "__main__":
    main()


==> anc/wsp-mip/eval_gen.sh <==
#!/bin/zsh
# Paired generalization run: SCIP default vs v0 vs v1 on test (300 s) and medium (600 s).
cd "$(dirname "$0")"
T="$(ls data/test/setcover/*.lp data/test/indset/*.lp)"
M="$(ls data/medium/*/*.lp)"
uv run python run_builtin.py results/gen_test.jsonl 300 3 relpscost ${=T} > /dev/null 2>&1 &
uv run python run_net.py results/gen_test.jsonl 300 5 nets/v0.json,nets/v1.json ${=T} > /dev/null 2>&1
wait
uv run python run_builtin.py results/gen_medium.jsonl 600 3 relpscost ${=M} > /dev/null 2>&1 &
uv run python run_net.py results/gen_medium.jsonl 600 5 nets/v0.json,nets/v1.json ${=M} > /dev/null 2>&1
wait


==> anc/wsp-mip/eval_miplib.sh <==
#!/bin/zsh
# Paired MIPLIB run: SCIP default (relpscost) and the hand-written v1 net, same batch.
cd ${0:A:h}
F=(data/miplib/*.mps.gz)
uv run python run_builtin.py results/miplib.jsonl 300 4 relpscost $F > results/miplib_builtin.log 2>&1 &
uv run python run_net.py results/miplib.jsonl 300 4 nets/v1.json $F > results/miplib_net.log 2>&1 &
wait


==> anc/wsp-mip/eval_trained.sh <==
#!/bin/zsh
# Paired: SCIP default vs hand-written v1 vs trained (joint, per-class) on test (300 s) and medium (600 s).
cd "$(dirname "$0")"
for set in test medium; do
  L=300; [ $set = medium ] && L=600
  OUT=results/vs_trained_$set.jsonl
  uv run python run_builtin.py $OUT $L 2 relpscost data/$set/setcover/*.lp data/$set/indset/*.lp > /dev/null 2>&1 &
  uv run python run_net.py $OUT $L 2 nets/v1.json,nets/trained_joint.json data/$set/setcover/*.lp data/$set/indset/*.lp > /dev/null 2>&1 &
  uv run python run_net.py $OUT $L 2 nets/trained_setcover.json data/$set/setcover/*.lp > /dev/null 2>&1 &
  uv run python run_net.py $OUT $L 2 nets/trained_indset.json data/$set/indset/*.lp > /dev/null 2>&1 &
  wait
done


==> anc/wsp-mip/gen.py <==
"""Instance generators for the four classic learning-to-branch benchmarks (Gasse et al., 2019),
sizes calibrated so SCIP 10 default needs a real tree: set cover 1000x1000, combinatorial auction
100 items / 1500 bids, capacitated facility location 70x70, independent set 750 nodes (BA, affinity 4).

usage: uv run python gen.py OUTDIR N_PER_CLASS SEED
Writes OUTDIR/<class>/<class>_<k>.lp
"""

from __future__ import annotations

import sys
from pathlib import Path

import networkx as nx
import numpy as np
from pyscipopt import Model, quicksum


def set_cover(rng: np.random.Generator, nrows=1000, ncols=1000, density=0.05, max_coef=100) -> Model:
    nnz = int(nrows * ncols * density)
    cols = np.concatenate([np.arange(2 * ncols) % ncols, rng.integers(0, ncols, nnz - 2 * ncols)])
    rows = np.concatenate([rng.permutation(nrows), rng.integers(0, nrows, nnz - nrows)])
    pairs = set(zip(rows.tolist(), cols.tolist()))
    cost = rng.integers(1, max_coef + 1, ncols)
    m = Model("setcover")
    x = [m.addVar(f"x{j}", vtype="B", obj=float(cost[j])) for j in range(ncols)]
    by_row: dict[int, list[int]] = {}
    for r, c in pairs:
        by_row.setdefault(r, []).append(c)
    for r in range(nrows):
        m.addCons(quicksum(x[c] for c in by_row[r]) >= 1, f"r{r}")
    m.setMinimize()
    return m


def comb_auction(rng: np.random.Generator, n_items=100, n_bids=1500, cont=0.8, spread=0.05) -> Model:
    # Simplified "arbitrary relationships" generator (Leyton-Brown et al., 2000): items have
    # private values and pairwise compatibilities; bundles grow by compatibility; price is
    # superadditive in the bundle value plus noise.
    values = rng.uniform(1, 100, n_items)
    compat = rng.uniform(0, 1, (n_items, n_items))
    compat = (compat + compat.T) / 2
    np.fill_diagonal(compat, 0)
    m = Model("cauction")
    bids = []
    while len(bids) < n_bids:
        first = int(rng.integers(n_items))
        bundle = [first]
        while rng.uniform() < cont and len(bundle) < n_items:
            w = compat[bundle].sum(axis=0)
            w[bundle] = 0
            nxt = int(rng.choice(n_items, p=w / w.sum()))
            bundle.append(nxt)
        price = values[bundle].sum() * (1 + 0.2 * len(bundle) ** 0.2) + rng.uniform(0, 10)
        if spread > 0:
            price = values[bundle].sum() * rng.uniform(1 - spread, 1 + spread)
        bids.append((sorted(set(bundle)), price))
    x = [m.addVar(f"b{k}", vtype="B", obj=float(p)) for k, (_, p) in enumerate(bids)]
    for i in range(n_items):
        holders = [k for k, (b, _) in enumerate(bids) if i in b]
        if holders:
            m.addCons(quicksum(x[k] for k in holders) <= 1, f"i{i}")
    m.setMaximize()
    return m


def facility_location(rng: np.random.Generator, n_cust=70, n_fac=70, ratio=5) -> Model:
    # Cornuejols et al. (1991), as in Gasse et al.
    cx, cy, fx, fy = (rng.uniform(size=n) for n in (n_cust, n_cust, n_fac, n_fac))
    demand = rng.integers(5, 36, n_cust)
    cap = rng.integers(10, 161, n_fac)
    fixed = (rng.integers(100, 111, n_fac) * np.sqrt(cap) + rng.integers(0, 91, n_fac)).astype(int)
    cap = (cap * ratio * demand.sum() / cap.sum()).astype(int)
    trans = np.sqrt((cx[:, None] - fx[None, :]) ** 2 + (cy[:, None] - fy[None, :]) ** 2)
    trans = trans * 10 * demand[:, None]
    m = Model("cfl")
    y = [m.addVar(f"y{j}", vtype="B", obj=float(fixed[j])) for j in range(n_fac)]
    x = [[m.addVar(f"x{i}_{j}", lb=0, ub=1, obj=float(trans[i, j])) for j in range(n_fac)]
         for i in range(n_cust)]
    for i in range(n_cust):
        m.addCons(quicksum(x[i]) == 1, f"d{i}")
    for j in range(n_fac):
        m.addCons(quicksum(demand[i] * x[i][j] for i in range(n_cust)) <= cap[j] * y[j], f"c{j}")
    m.addCons(quicksum(cap[j] * y[j] for j in range(n_fac)) >= int(demand.sum()), "tot")
    for i in range(n_cust):
        for j in range(n_fac):
            m.addCons(x[i][j] <= y[j], f"t{i}_{j}")
    m.setMinimize()
    return m


def indep_set(rng: np.random.Generator, n=750, affinity=4) -> Model:
    g = nx.barabasi_albert_graph(n, affinity, seed=int(rng.integers(2**31)))
    m = Model("indset")
    x = [m.addVar(f"v{v}", vtype="B", obj=1.0) for v in range(n)]
    # greedy clique partition of the edges (as in Gasse et al.)
    remaining = {v: set(g.neighbors(v)) for v in g.nodes}
    k = 0
    while any(remaining.values()):
        v = max(remaining, key=lambda u: len(remaining[u]))
        clique = [v]
        for u in sorted(remaining[v], key=lambda u: -len(remaining[u])):
            if all(u in remaining[w] for w in clique):
                clique.append(u)
        for a in clique:
            for b in clique:
                if a != b:
                    remaining[a].discard(b)
        m.addCons(quicksum(x[u] for u in clique) <= 1, f"k{k}")
        k += 1
    m.setMaximize()
    return m


GENERATORS = {
    "setcover": set_cover,
    "cauction": comb_auction,
    "cfl": facility_location,
    "indset": indep_set,
}

MEDIUM = {
    "setcover": (set_cover, {"nrows": 1250}),
    "indset": (indep_set, {"n": 1000}),
}

if __name__ == "__main__":
    out, n, seed = Path(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3])
    medium = len(sys.argv) > 4 and sys.argv[4] == "medium"
    items = MEDIUM.items() if medium else ((k, (g, {})) for k, g in GENERATORS.items())
    for name, (gen, kw) in items:
        (out / name).mkdir(parents=True, exist_ok=True)
        for k in range(n):
            rng = np.random.default_rng([seed, k, sum(map(ord, name))])
            m = gen(rng, **kw)
            m.writeProblem(str(out / name / f"{name}_{k}.lp"), verbose=False)
        print(name, "done")


==> anc/wsp-mip/main.py <==
def main():
    print("Hello from wsp-mip!")


if __name__ == "__main__":
    main()


==> anc/wsp-mip/marta_gen.py <==
"""Bus driver scheduling (crew scheduling) instances from MARTA's real GTFS feed.

Real data: trips, vehicle blocks (block_id), times and terminals come from MARTA's public GTFS.
Synthetic part: the labour rules below (typical North-American transit union rules, simplified)
and the choice of which routes form a "garage" (GTFS does not publish garage assignment).

Model (set partitioning, the classic run-cutting MILP):
  rows    = every trip of the garage's blocks, covered exactly once
  columns = candidate duties; a duty is 1 or 2 "pieces", a piece = consecutive trips of one block
            (relief = driver change at a trip boundary, at the terminal stop)
  cost    = FIXED per driver + paid minutes (+ split / tripper penalties)

Duty rules:
  piece      >= 1 trip, <= MAX_PIECE minutes, sign-on 10 min / sign-off 5 min
  straight   single piece, work in [MIN_STRAIGHT, MAX_WORK]
  2-piece    second piece starts at a terminal within RELIEF_M metres of where the first ended;
             break in [30, 90] min = meal break duty, break in (90, 300] = split duty (penalty);
             total work in [MIN_STRAIGHT, MAX_WORK], spread <= MAX_SPREAD
  tripper    any single piece shorter than MIN_STRAIGHT (part-timer), heavy penalty
             (also guarantees feasibility)
  paid       max(work, GUARANTEE)

usage: uv run python marta_gen.py OUTDIR N SEED SERVICE [ROUTES_PER_GARAGE]
  SERVICE: 5 = weekday, 3 = saturday, 4 = sunday, 28 = alternate weekday
"""

from __future__ import annotations

import csv
import math
import pickle
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np

GTFS = Path(__file__).parent / "data" / "gtfs_marta"
CACHE = GTFS / "trips.pkl"

SIGN_ON, SIGN_OFF = 10, 5
MAX_PIECE = 330
MIN_STRAIGHT, MAX_WORK, MAX_SPREAD = 300, 540, 720
GUARANTEE = 480
FIXED = 240
SPLIT_PEN, TRIPPER_PEN = 60, 300
RELIEF_M = 400
BREAK_MEAL, BREAK_SPLIT = (30, 90), (91, 300)


def hms(s: str) -> int:
    h, m, _ = s.strip().split(":")
    return int(h) * 60 + int(m)


def load_trips():
    if CACHE.exists():
        return pickle.load(open(CACHE, "rb"))
    bus = {r["route_id"] for r in csv.DictReader(open(GTFS / "routes.txt")) if r["route_type"] == "3"}
    short = {r["route_id"]: r["route_short_name"] for r in csv.DictReader(open(GTFS / "routes.txt"))}
    stops = {r["stop_id"]: (float(r["stop_lat"]), float(r["stop_lon"]))
             for r in csv.DictReader(open(GTFS / "stops.txt"))}
    meta = {r["trip_id"]: r for r in csv.DictReader(open(GTFS / "trips.txt"))
            if r["route_id"] in bus and r["block_id"]}
    first, last = {}, {}
    for r in csv.DictReader(open(GTFS / "stop_times.txt")):
        t = r["trip_id"]
        if t not in meta:
            continue
        seq = int(r["stop_sequence"])
        if t not in first or seq < first[t][0]:
            first[t] = (seq, hms(r["departure_time"]), r["stop_id"])
        if t not in last or seq > last[t][0]:
            last[t] = (seq, hms(r["arrival_time"]), r["stop_id"])
    trips = []
    for t, r in meta.items():
        if t not in first:
            continue
        trips.append({
            "id": t, "service": r["service_id"], "route": short[r["route_id"]],
            "block": r["block_id"], "start": first[t][1], "end": last[t][1],
            "from": stops[first[t][2]], "to": stops[last[t][2]],
        })
    pickle.dump(trips, open(CACHE, "wb"))
    return trips


def dist_m(a, b) -> float:
    dy = (a[0] - b[0]) * 111_000
    dx = (a[1] - b[1]) * 111_000 * math.cos(math.radians(a[0]))
    return math.hypot(dx, dy)


def build(trips, routes: set[str], service: str):
    blocks = defaultdict(list)
    for t in trips:
        if t["service"] == service and t["route"] in routes:
            blocks[t["block"]].append(t)
    # keep a block only if all its trips are in the garage's routes (no partial blocks)
    allb = defaultdict(set)
    for t in trips:
        if t["service"] == service:
            allb[t["block"]].add(t["route"])
    rows, pieces = [], []
    for b, ts in blocks.items():
        if not allb[b] <= routes:
            continue
        ts.sort(key=lambda t: t["start"])
        base = len(rows)
        rows.extend(ts)
        n = len(ts)
        for i in range(n):
            for j in range(i, n):
                work = ts[j]["end"] - ts[i]["start"] + SIGN_ON + SIGN_OFF
                if work > MAX_PIECE:
                    break
                pieces.append({
                    "rows": list(range(base + i, base + j + 1)),
                    "start": ts[i]["start"] - SIGN_ON, "end": ts[j]["end"] + SIGN_OFF,
                    "work": work, "from": ts[i]["from"], "to": ts[j]["to"],
                })
    return rows, pieces


def duties(pieces, rng, max_pairs_per_piece: int):
    cols = []
    for p in pieces:
        if p["work"] >= MIN_STRAIGHT:
            cols.append((p["rows"], FIXED + max(p["work"], GUARANTEE)))
        else:
            cols.append((p["rows"], FIXED + TRIPPER_PEN + max(p["work"], GUARANTEE // 2)))
    by_start = sorted(range(len(pieces)), key=lambda k: pieces[k]["start"])
    starts = np.array([pieces[k]["start"] for k in by_start])
    for p in pieces:
        lo = np.searchsorted(starts, p["end"] + BREAK_MEAL[0])
        hi = np.searchsorted(starts, p["end"] + BREAK_SPLIT[1], side="right")
        cand = []
        for idx in range(lo, hi):
            q = pieces[by_start[idx]]
            work = p["work"] + q["work"]
            if work < MIN_STRAIGHT or work > MAX_WORK or q["end"] - p["start"] > MAX_SPREAD:
                continue
            if dist_m(p["to"], q["from"]) > RELIEF_M:
                continue
            brk = q["start"] - p["end"]
            pen = SPLIT_PEN if brk > BREAK_MEAL[1] else 0
            cand.append((p["rows"] + q["rows"], FIXED + pen + max(work, GUARANTEE)))
        if len(cand) > max_pairs_per_piece:
            keep = rng.choice(len(cand), max_pairs_per_piece, replace=False)
            cand = [cand[k] for k in keep]
        cols.extend(cand)
    # dedupe identical row sets (keep the cheapest)
    best = {}
    for r, c in cols:
        key = tuple(r)
        if key not in best or c < best[key]:
            best[key] = c
    return list(best.items())


def write_lp(path: Path, nrows: int, cols, name: str) -> None:
    rows = defaultdict(list)
    for j, (r, _) in enumerate(cols):
        for i in r:
            rows[i].append(j)
    with open(path, "w") as f:
        f.write(f"\\ {name}\nminimize\nobj: ")
        f.write(" + ".join(f"{c} x{j}" for j, (_, c) in enumerate(cols)))
        f.write("\nsubject to\n")
        for i in range(nrows):
            f.write(f"t{i}: " + " + ".join(f"x{j}" for j in rows[i]) + " = 1\n")
        f.write("binary\n" + " ".join(f"x{j}" for j in range(len(cols))) + "\nend\n")


def main() -> None:
    out, n, seed, service = Path(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
    k = int(sys.argv[5]) if len(sys.argv) > 5 else 4
    out.mkdir(parents=True, exist_ok=True)
    trips = load_trips()
    # routes whose blocks never interline with other routes would be trivial garages; sample
    # routes among those active in this service
    active = sorted({t["route"] for t in trips if t["service"] == service})
    rng = np.random.default_rng([seed, int(service)])
    made = 0
    while made < n:
        routes = set(rng.choice(active, k, replace=False).tolist())
        rows, pieces = build(trips, routes, service)
        if not 100 <= len(rows) <= 200:
            continue
        cols = duties(pieces, rng, max_pairs_per_piece=15)
        if len(cols) > 12_000:
            continue
        name = f"marta_s{service}_{made:02d}"
        write_lp(out / f"{name}.lp", len(rows), cols, f"routes {sorted(routes)} trips {len(rows)}")
        print(f"{name}: routes {sorted(routes)} trips {len(rows)} pieces {len(pieces)} duties {len(cols)}",
              flush=True)
        made += 1


if __name__ == "__main__":
    main()


==> anc/wsp-mip/nets/c_la3.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 3} with SB domain reductions (C)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 3
 }
}

==> anc/wsp-mip/nets/c_la3i100.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 3, 'itlim': 100} with SB domain reductions (C)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 3,
  "itlim": 100
 }
}

==> anc/wsp-mip/nets/c_la5d10.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 5, 'maxdepth': 10} with SB domain reductions (C)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 5,
  "maxdepth": 10
 }
}

==> anc/wsp-mip/nets/c_la8i100.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 8, 'itlim': 100} with SB domain reductions (C)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 8,
  "itlim": 100
 }
}

==> anc/wsp-mip/nets/frac.json <==
{"note":"reference: most fractional","layers":[{"act":"linear","w":[[1,0,0,0,0,0,0]],"b":[0]}]}


==> anc/wsp-mip/nets/m1.json <==
{
 "note": "MARTA cand 1: frac+ps+0.5 rowf (best combo on SB log read)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     1,
     0.0,
     0.0,
     0.0,
     0.0,
     0.0,
     0.0,
     0.0,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/m2.json <==
{
 "note": "MARTA cand 2: trust pseudocosts (they learn which side gets cut off), + efficient duties, + rows with a single alternative",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     0.5,
     1,
     0.0,
     0.0,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/m3.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/m3_la3.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 3}",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 3
 }
}

==> anc/wsp-mip/nets/m3_la3i50.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 3, 'itlim': 50}",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 3,
  "itlim": 50
 }
}

==> anc/wsp-mip/nets/m3_la5d10.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 5, 'maxdepth': 10}",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 5,
  "maxdepth": 10
 }
}

==> anc/wsp-mip/nets/m3_la8d5.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 8, 'maxdepth': 5}",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 8,
  "maxdepth": 5
 }
}

==> anc/wsp-mip/nets/m4.json <==
{
 "note": "MARTA cand 4: v1-like hub rule + contested rows",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     0.3,
     0.3,
     0.0,
     1,
     0.0,
     0.7,
     0.4,
     0.0,
     0.0,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/ps.json <==
{"note":"reference: pseudocost score only (= SCIP pscost rule)","layers":[{"act":"linear","w":[[0,1,0,0,0,0,0]],"b":[0]}]}


==> anc/wsp-mip/nets/trained_indset.json <==
{
 "note": "TRAINED baseline (imitation of strong branching), classes=indset, hidden=16, 650 train nodes; val ratio 0.421",
 "layers": [
  {
   "act": "relu",
   "w": [
    [
     0.5869470955212192,
     0.4085427011131703,
     -0.4168376939441485,
     -0.695949840706863,
     -0.3759897192428279,
     -0.04430708636703065,
     -1.2275620712627213
    ],
    [
     -0.20199873357780068,
     -0.7150810844080376,
     -0.47284063347384486,
     -0.37325280602961164,
     -0.2637851809190903,
     0.09910831206494723,
     0.4135964037797141
    ],
    [
     0.39252490200937457,
     1.0817362650656177,
     -0.15274056119212048,
     0.8231560292196869,
     1.2606518440153986,
     0.2268629244316291,
     -0.17976574048197647
    ],
    [
     -0.5455488352598521,
     -0.31186719655510475,
     0.013534402040701225,
     -0.5957548517450986,
     -0.20031493679997048,
     -0.1761756646515622,
     0.1732058953492121
    ],
    [
     0.5566232842099034,
     0.48439559294555407,
     -0.2100548322053767,
     0.6885375170301781,
     1.3183689762980102,
     0.8635750451147207,
     -0.1304749791974199
    ],
    [
     0.34941143134013025,
     0.5335181492662482,
     0.39065570194439797,
     -0.4314701418492246,
     -0.9302886706174648,
     0.729010342474951,
     0.9716700319326532
    ],
    [
     0.48710032000815834,
     0.3536989391455698,
     0.6702073922697441,
     -1.3325497721618003,
     -0.9119060204327976,
     0.8197546544784242,
     -1.0712024610785207
    ],
    [
     0.318974243339212,
     0.39500897487597175,
     0.6858967481297811,
     -1.0654927749166778,
     -0.6425909975060402,
     0.11965776257673585,
     -0.46089872650897956
    ],
    [
     0.44341996814972967,
     -0.4024648156254083,
     0.2076009887090252,
     -0.7350690121864009,
     -0.010699454931930998,
     0.703296667369461,
     0.276368033826268
    ],
    [
     -0.6915008920870995,
     0.40689160518779444,
     0.4594612624452103,
     1.201763010067343,
     0.5500661567557806,
     1.0286238487211061,
     -0.2442435221319104
    ],
    [
     -0.5332499173888884,
     0.25074162983655185,
     -0.19698086334723477,
     0.7845856557137538,
     -0.10441434166658134,
     -0.5381052153560042,
     -0.39215526842853715
    ],
    [
     -0.8513652183094997,
     -0.1890259371797568,
     0.536076847791193,
     -0.8152978967138762,
     0.660716010826541,
     -0.15643179322289225,
     1.054769431142404
    ],
    [
     -0.6017718011646206,
     0.7521492562169277,
     0.1268926830808387,
     -1.0271117043490672,
     -0.4947239814320791,
     0.8590121491068702,
     0.08555871571508206
    ],
    [
     -0.2927644120616683,
     -0.6706098570383345,
     -0.700760107458714,
     0.25134142493743283,
     0.4948565166429025,
     -0.08214729631264535,
     -0.5371824291142173
    ],
    [
     0.8657152604423848,
     -0.23363475351252744,
     -0.05477912058640679,
     1.0441787295222973,
     -0.28900597084672947,
     0.4949397257263829,
     0.47850158096635753
    ],
    [
     0.5122243363351155,
     0.148837989405503,
     0.1010571963032451,
     0.9602239180349964,
     0.40469235555865507,
     0.710491011108149,
     0.39212297321019834
    ]
   ],
   "b": [
    -0.06497007604065237,
    -0.10670695612211917,
    0.17985677555118626,
    -0.09656315969432357,
    0.11685947250379494,
    1.593533786558882e-09,
    0.49151718694026675,
    0.3378753861483467,
    0.04311617397983507,
    0.11761816705694322,
    -0.22150817025989059,
    0.22087110240707672,
    0.34328560667213687,
    0.0,
    0.3017549269432296,
    -1.2272816019867437e-09
   ]
  },
  {
   "act": "linear",
   "w": [
    [
     0.3584749253632587,
     0.48383068923994044,
     1.0867894843911152,
     0.3323964060695805,
     0.7799137920147416,
     -1.1631246645234616,
     -0.7711560814122499,
     -1.1106526973559583,
     -1.3467335044056759,
     0.801692529532756,
     -0.10375154061073083,
     -1.672152921639875,
     -1.171101054117402,
     0.13420853985445733,
     0.8778795661360614,
     1.3385723539606618
    ]
   ],
   "b": [
    -1.1305049109979323e-09
   ]
  }
 ]
}

==> anc/wsp-mip/nets/trained_joint.json <==
{
 "note": "TRAINED baseline (imitation of strong branching), classes=setcover,indset, hidden=16, 1775 train nodes; val ratio 0.440",
 "layers": [
  {
   "act": "relu",
   "w": [
    [
     -0.3910845193679645,
     -0.28462367465394894,
     -0.7321719363050395,
     1.7013363713050138,
     -2.7085977284114016,
     -0.49214956978651253,
     -1.2954269997604286
    ],
    [
     0.04700614888043728,
     -0.3717496246769042,
     -0.4608626881292097,
     -0.22886291283366958,
     0.1100975617350247,
     -0.504809091769368,
     -0.10458778743585653
    ],
    [
     0.1649879183795063,
     0.024310961769949173,
     0.1689348576171841,
     1.0974940303184029,
     -0.11739976669019506,
     -0.003201520482369831,
     0.5303099057460697
    ],
    [
     0.955697416605149,
     -0.6554191243194464,
     0.9341414710706626,
     1.4471809937769116,
     0.6196470956891568,
     0.3094073988657837,
     -0.015579466817847349
    ],
    [
     0.894217103547203,
     0.34269715788347493,
     0.788772652987139,
     1.617141525309792,
     0.32523589667845215,
     -0.7162040980870068,
     0.21607271378249826
    ],
    [
     0.20826637901174574,
     -0.7490464576711603,
     0.08210440089085726,
     0.09816266716858864,
     0.22335810070218204,
     -0.7075156125787414,
     -0.44962580675145425
    ],
    [
     -0.02614911754823855,
     -0.5678207268982322,
     1.0575701801503727,
     0.45642274857354875,
     0.3941045681113545,
     0.05859996884834374,
     1.2847117777377852
    ],
    [
     0.47689203740823516,
     0.8568614570300622,
     -0.8155812429818532,
     0.8530844453856241,
     1.525830742921191,
     0.7881544852625557,
     -1.7035043682974966
    ],
    [
     0.8086220976969174,
     -0.6190004124824724,
     -0.8444338604236751,
     0.26570201845723984,
     -1.2184726373016925,
     0.48752644230656167,
     0.04162832374339315
    ],
    [
     -0.43176415697194886,
     -0.30602576522177716,
     -0.6687201602276683,
     -0.7687122832168807,
     0.18841189322930457,
     0.16743580478833195,
     0.5133210603731518
    ],
    [
     -0.10514066849987971,
     0.575538873900597,
     -0.14663115280859465,
     1.7529720736835803,
     -0.039674702592842254,
     -0.3706789450753973,
     0.5115553602597211
    ],
    [
     0.3362895250117808,
     -0.0905105416579087,
     -0.45064636537433567,
     -0.8216864751693369,
     -0.84274781951341,
     0.09345947162476542,
     0.32721003351427497
    ],
    [
     -0.009494618371768569,
     -0.4447074617927368,
     0.8845566944833848,
     0.5063134007031387,
     0.9215426890014191,
     0.7585445449425796,
     -2.154189241186952
    ],
    [
     0.39936319901752165,
     -0.4024020309176014,
     0.17935811814748323,
     0.799002463573697,
     0.3234411898975005,
     0.47180423776208047,
     0.0322549976412315
    ],
    [
     0.926991523579714,
     0.1888582432644045,
     0.5396832987263877,
     1.461360212227318,
     0.6156547919119539,
     0.5398563078640505,
     0.2041970961861958
    ],
    [
     -0.7133869254948662,
     -0.06752255001850696,
     -0.38475732008835284,
     -0.7113708842577068,
     0.12922639545649378,
     -0.2842747270738213,
     -0.5149022190057319
    ]
   ],
   "b": [
    0.8460172613785688,
    0.0,
    0.06736173208967895,
    -7.867786763333063e-10,
    -4.077568001860458e-10,
    -0.11602294811706332,
    0.16042669240794435,
    -0.7915132672900976,
    -0.10062102582320312,
    -0.13198147245431505,
    0.16757466175269473,
    -0.17139379314313638,
    -0.8822250917685235,
    0.1795790316845063,
    -4.477097480837417e-10,
    0.0
   ]
  },
  {
   "act": "linear",
   "w": [
    [
     -1.816043045478974,
     0.13420853985445733,
     0.8164281792110644,
     1.121616372811059,
     0.5050515468651817,
     0.4150724090256855,
     1.0212864373550776,
     2.07928319952197,
     -0.9962777812172965,
     0.49150879182927626,
     1.0436738669531767,
     0.06799021403911157,
     1.261908562003333,
     0.6293233423605054,
     0.5840859256667302,
     -0.17945665426931023
    ]
   ],
   "b": [
    -8.270451875521441e-10
   ]
  }
 ]
}

==> anc/wsp-mip/nets/trained_setcover.json <==
{
 "note": "TRAINED baseline (imitation of strong branching), classes=setcover, hidden=16, 1061 train nodes; val ratio 0.371",
 "layers": [
  {
   "act": "relu",
   "w": [
    [
     0.5624327488421841,
     0.38243554691544135,
     -0.4365598523306488,
     -0.7202995579986368,
     -0.39727609644374606,
     -0.06402924475353063,
     -1.2520248502762956
    ],
    [
     0.010146902310586538,
     -0.5574680169576188,
     0.07750714500491039,
     -0.10669108347220456,
     0.3831492345050152,
     0.6494560905437026,
     0.7092596156073384
    ],
    [
     0.41360811966877914,
     1.0740229787522242,
     0.11811981263261867,
     0.11850301992687326,
     0.970362119116039,
     0.49772329825636275,
     0.18263801712447622
    ],
    [
     -0.5220436473368832,
     -0.28786101938613734,
     0.04861628061038214,
     -0.5669380801603702,
     -0.16560012974028004,
     -0.14109378608188133,
     0.208077839072552
    ],
    [
     0.6143114695319205,
     0.615692523062785,
     0.1406779930775795,
     0.40161226264190675,
     0.9401058345224769,
     1.2143078703971297,
     -0.05254923044956208
    ],
    [
     0.40711561924081513,
     0.343787189624067,
     0.04243019934698148,
     -0.32511363065381543,
     -0.5602714194442646,
     0.3807848407652469,
     0.5483125458284367
    ],
    [
     1.117978793486299,
     0.8067251861758159,
     0.35944207505583015,
     -0.5039583125335138,
     0.24466085499576662,
     0.50898933726452,
     -0.3681523583762332
    ],
    [
     0.19756103009100412,
     0.214931847411115,
     0.34802136198143424,
     -0.5920589833785945,
     -0.33085128601951747,
     -0.21821762357161062,
     -0.584900953886432
    ],
    [
     0.5370254033771453,
     -0.5570942039776554,
     -0.16537710896832042,
     -0.5273134748331952,
     0.4360461271091482,
     0.33031856984249797,
     -0.021163200296410445
    ],
    [
     -0.5852594337999982,
     0.49083065748995774,
     0.8144831997573942,
     0.7147288646268367,
     0.24875414093422027,
     1.383645786033289,
     -0.08870600891435976
    ],
    [
     -0.6200014077511679,
     0.14465910713525676,
     -0.30677473367840197,
     1.1870334586860949,
     -0.2902718859807447,
     -0.6478990856871713,
     -0.6974878965758406
    ],
    [
     -0.6378632478082165,
     -0.3133355651038199,
     -0.13690029493185626,
     0.6580122591672202,
     0.38289598782875583,
     -0.8294089359459377,
     0.26763421735029097
    ],
    [
     -0.3365977283776612,
     0.58150096987225,
     -0.39869884023813923,
     -0.5568426207598013,
     -0.059807152153025754,
     0.33342062578789533,
     -0.11005583383063275
    ],
    [
     -0.3939818008583445,
     -0.771309006471717,
     -0.8043502090202768,
     0.14057996519787097,
     0.3838223907609034,
     -0.185737397874208,
     -0.6383870107083962
    ],
    [
     0.2720303095312954,
     -0.7781950051215232,
     -0.5021670662372684,
     0.17339679166550018,
     -1.2554955850223735,
     0.04755178007552055,
     -0.4525247432659486
    ],
    [
     0.4695675412421627,
     0.33499396430814665,
     0.4948513242089364,
     0.7703642229753024,
     0.0849936160187432,
     1.1042851378429148,
     0.8752873626025551
    ]
   ],
   "b": [
    -0.0897430839898694,
    0.160503689663397,
    -0.18658844150446166,
    -0.062348911393458675,
    0.20236013042450332,
    -0.4038950239594294,
    0.06951222741370328,
    0.0,
    -0.379819967581666,
    0.14918761907358208,
    0.47698767162592537,
    0.3907239803386895,
    -0.19145339695391572,
    -0.110847297051278,
    -0.13614635262717506,
    -3.427716118379476e-11
   ]
  },
  {
   "act": "linear",
   "w": [
    [
     0.3326495978265662,
     0.7560414220678053,
     0.8842533130868856,
     0.3632887505099307,
     0.4901087975653329,
     -0.36369600880376846,
     0.29314350900554703,
     -0.38475732008835284,
     -0.4439461459503484,
     0.5752929621087423,
     -0.7774931803167661,
     -0.934370619569577,
     -0.35739735692115226,
     0.026217398798947657,
     0.052959543983064065,
     1.1061279145377731
    ]
   ],
   "b": [
    -1.3984024058379778e-10
   ]
  }
 ]
}

==> anc/wsp-mip/nets/v0.json <==
{
  "note": "v0, written by hand after reading single-feature SB agreement on practice (not fitted). One net for all classes. score = deg + dualm + 0.5 obj + 0.7 ps + 0.3 frac - 3 relu(0.4 - frac). deg captures hub variables whose up-branch propagates widely (indset); dualm/obj capture how much the LP pays for the column (setcover; for basic columns dualm == |c_j|); ps keeps SCIP's running evidence; the ReLU gate kills nearly integral candidates (argmin-frac agreement was 0%). Features are >= 0, so relu(x) = x passes them through the first layer.",
  "layers": [
    {
      "act": "relu",
      "w": [
        [0, 0, 0, 1, 0, 0, 0],
        [0, 0, 0, 0, 0, 1, 0],
        [0, 0, 1, 0, 0, 0, 0],
        [0, 1, 0, 0, 0, 0, 0],
        [1, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, 0, 0, 0]
      ],
      "b": [0, 0, 0, 0, 0, 0.4]
    },
    { "act": "linear", "w": [[1, 1, 0.5, 0.7, 0.3, -3]], "b": [0] }
  ]
}


==> anc/wsp-mip/nets/v1.json <==
{
  "note": "v1 = v0 edited after reading where v0 disagreed with strong branching on practice: its wrong picks had much higher pseudocost (0.80 vs 0.40 setcover, 0.92 vs 0.70 indset) and, on setcover, higher cost (0.62 vs 0.48) and lower LP value (0.31 vs 0.42) than the SB-best. So: ps 0.7 -> 0.2 (early pseudocosts are noisy), obj 0.5 -> 0 (dualm already carries |c_j| for basic columns), dualm 1 -> 0.7, + 0.4 val. deg, frac and the ReLU gate unchanged.",
  "layers": [
    {
      "act": "relu",
      "w": [
        [0, 0, 0, 1, 0, 0, 0],
        [0, 0, 0, 0, 0, 1, 0],
        [0, 0, 0, 0, 0, 0, 1],
        [0, 1, 0, 0, 0, 0, 0],
        [1, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, 0, 0, 0]
      ],
      "b": [0, 0, 0, 0, 0, 0.4]
    },
    { "act": "linear", "w": [[1, 0.7, 0.4, 0.2, 0.3, -3]], "b": [0] }
  ]
}


==> anc/wsp-mip/nets/v_marta.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/v_marta_la.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 8, 'maxdepth': 5}",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 8,
  "maxdepth": 5
 }
}

==> anc/wsp-mip/nets/vm_fast.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ]
}

==> anc/wsp-mip/nets/vm_la.json <==
{
 "note": "MARTA cand 3: balanced fractional duties on contested trips, slight up-bias + lookahead {'k': 3, 'itlim': 100} with SB domain reductions (C)",
 "layers": [
  {
   "act": "linear",
   "w": [
    [
     1,
     0.5,
     0.0,
     0.0,
     0.0,
     0.0,
     0.3,
     0.0,
     0.3,
     0.5,
     0.0
    ]
   ],
   "b": [
    0.0
   ]
  }
 ],
 "lookahead": {
  "k": 3,
  "itlim": 100
 }
}

==> anc/wsp-mip/nets2txt.py <==
"""Convert nets/*.json to the plain-text format read by csrc/wspsolve.

usage: uv run python nets2txt.py nets/a.json [nets/b.json ...]   (writes nets/a.txt ...)
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

for p in sys.argv[1:]:
    spec = json.load(open(p))
    layers = spec["layers"]
    la = spec.get("lookahead") or {}
    out = [f"{len(layers[0]['w'][0])} {len(layers)}",
           f"{la.get('k', 0)} {la.get('maxdepth', 10**9)} {la.get('itlim', 2**31 - 1)}"]
    act = {"linear": 0, "relu": 1, "tanh": 2}
    for layer in layers:
        w = layer["w"]
        out.append(f"{len(w)} {len(w[0])} {act[layer['act']]}")
        out.append(" ".join(repr(float(v)) for row in w for v in row))
        out.append(" ".join(repr(float(v)) for v in layer["b"]))
    Path(p).with_suffix(".txt").write_text("\n".join(out) + "\n")


==> anc/wsp-mip/pyproject.toml <==
[project]
name = "wsp-mip"
version = "0.1.0"
description = "Add your description here"
readme = "README.md"
requires-python = ">=3.12"
dependencies = [
    "networkx>=3.7",
    "numpy>=2.5.4",
    "pyscipopt>=6.3.0",
    "scipy>=1.18.1",
]


==> anc/wsp-mip/results/c_ctrl.jsonl <==
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 813, "time": 23.71, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:pscost", "status": "optimal", "nodes": 187, "time": 31.417, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:pscost", "status": "optimal", "nodes": 977, "time": 37.847, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 603, "time": 42.923, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 375, "time": 57.244, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 36, "time": 39.274, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 37, "time": 35.36, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 87.287, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 7280, "time": 82.918, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:pscost", "status": "optimal", "nodes": 16563, "time": 109.709, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 2624, "time": 119.035, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:pscost", "status": "optimal", "nodes": 4948, "time": 124.915, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 20171, "time": 157.519, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3591, "time": 151.594, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3709, "time": 117.005, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:pscost", "status": "optimal", "nodes": 7335, "time": 73.468, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 5834, "time": 133.349, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 12290, "time": 300.0, "gap": 0.0233402, "obj": 15433}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 19196, "time": 300.0, "gap": 0.0255167, "obj": 15424}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 23875, "time": 300.0, "gap": 0.0252843, "obj": 15424}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:v1", "status": "timelimit", "nodes": 36884, "time": 300.001, "gap": 0.0215141, "obj": 15424}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 48, "time": 5.233, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:pscost", "status": "optimal", "nodes": 73, "time": 5.447, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3, "time": 5.92, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 61, "time": 5.532, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 10442, "time": 107.933, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 7845, "time": 188.862, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 11278, "time": 120.984, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:pscost", "status": "optimal", "nodes": 12795, "time": 62.277, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 5919, "time": 82.642, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:pscost", "status": "optimal", "nodes": 2407, "time": 48.047, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:v1", "status": "optimal", "nodes": 2615, "time": 43.152, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2359, "time": 38.487, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 2262, "time": 70.937, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 24052, "time": 136.308, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 45, "time": 28.935, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 25265, "time": 131.19, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:pscost", "status": "optimal", "nodes": 57, "time": 40.9, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 460, "time": 45.838, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 45, "time": 40.899, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:pscost", "status": "optimal", "nodes": 2418, "time": 31.579, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 2515, "time": 31.478, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2606, "time": 33.022, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1160, "time": 46.372, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 9066, "time": 300.0, "gap": 0.0178021, "obj": 17555}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 16023, "time": 300.0, "gap": 0.0171588, "obj": 17530}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:v1", "status": "timelimit", "nodes": 13933, "time": 300.001, "gap": 0.0184014, "obj": 17530}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 12066, "time": 300.0, "gap": 0.0164702, "obj": 17530}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 23.021, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:pscost", "status": "optimal", "nodes": 35, "time": 13.44, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 33, "time": 14.202, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 21, "time": 15.263, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 13338, "time": 254.679, "gap": 0, "obj": 13229}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 24100, "time": 300.002, "gap": 0.0153366, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 52556, "time": 300.0, "gap": 0.0123282, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:v1", "status": "timelimit", "nodes": 46431, "time": 300.002, "gap": 0.0140363, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 39102, "time": 300.016, "gap": 0.0124725, "obj": 14583}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 32654, "time": 300.0, "gap": 0.016629, "obj": 13229}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 406, "time": 13.373, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 200, "time": 7.756, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:pscost", "status": "optimal", "nodes": 1365, "time": 26.72, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:v1", "status": "optimal", "nodes": 83, "time": 6.698, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:pscost", "status": "optimal", "nodes": 221, "time": 17.418, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 61, "time": 54.164, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 213, "time": 23.921, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 220, "time": 45.629, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 20939, "time": 219.502, "gap": 0, "obj": 13229}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 24.038, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:pscost", "status": "optimal", "nodes": 169, "time": 9.542, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 143, "time": 15.816, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 81, "time": 10.556, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 20502, "time": 300.002, "gap": 0.0147415, "obj": 13229}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:pscost", "status": "optimal", "nodes": 179, "time": 2.975, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 186, "time": 24.254, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 191, "time": 3.223, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 217, "time": 3.187, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 5969, "time": 300.007, "gap": 0.0231616, "obj": 15980}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 12604, "time": 300.001, "gap": 0.0213597, "obj": 16000}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:pscost", "status": "optimal", "nodes": 161, "time": 43.793, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 317, "time": 44.008, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 41, "time": 52.292, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:pscost", "status": "optimal", "nodes": 211, "time": 18.919, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 3579, "time": 60.161, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:v1", "status": "timelimit", "nodes": 15053, "time": 300.029, "gap": 0.0261331, "obj": 16063}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 178, "time": 16.918, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 117.814, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 149, "time": 20.684, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 12857, "time": 300.01, "gap": 0.0198689, "obj": 15980}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:pscost", "status": "optimal", "nodes": 339, "time": 7.299, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 225, "time": 7.946, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 336, "time": 7.558, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:pscost", "status": "optimal", "nodes": 1689, "time": 40.775, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 293, "time": 28.869, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 2793, "time": 41.006, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1133, "time": 55.524, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2552, "time": 41.081, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 8247, "time": 300.003, "gap": 0.021794, "obj": 14874}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 15871, "time": 300.001, "gap": 0.0228451, "obj": 14871}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:v1", "status": "timelimit", "nodes": 24896, "time": 300.0, "gap": 0.0266449, "obj": 14871}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 17910, "time": 300.0, "gap": 0.0211002, "obj": 14871}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:pscost", "status": "optimal", "nodes": 111, "time": 65.681, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 173, "time": 65.377, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2177, "time": 62.269, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 174.686, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 8502, "time": 200.131, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:pscost", "status": "optimal", "nodes": 18830, "time": 197.23, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 17361, "time": 205.617, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 10943, "time": 300.007, "gap": 0.0214813, "obj": 13889}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 31478, "time": 300.001, "gap": 0.0178252, "obj": 13877}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:v1", "status": "timelimit", "nodes": 28111, "time": 300.007, "gap": 0.0152321, "obj": 13877}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 724, "time": 23.48, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 22384, "time": 300.0, "gap": 0.0186967, "obj": 13877}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:pscost", "status": "optimal", "nodes": 1192, "time": 12.439, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 971, "time": 11.19, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 13915, "time": 213.701, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 1684, "time": 16.873, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:pscost", "status": "optimal", "nodes": 1832, "time": 24.298, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 802, "time": 16.142, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1268, "time": 50.761, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 787, "time": 11.45, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 16082, "time": 300.001, "gap": 0.00621014, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 14380, "time": 176.279, "gap": 0, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:pscost", "status": "timelimit", "nodes": 24548, "time": 300.0, "gap": 0.0048342, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 29988, "time": 276.073, "gap": 0, "obj": 22783}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:pscost", "status": "optimal", "nodes": 58232, "time": 289.387, "gap": 0, "obj": 11700}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 37323, "time": 300.0, "gap": 0.0163897, "obj": 11700}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:v1", "status": "timelimit", "nodes": 89083, "time": 300.001, "gap": 0.0212088, "obj": 11700}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 86414, "time": 300.0, "gap": 0.0197619, "obj": 11700}


==> anc/wsp-mip/results/c_prac.jsonl <==
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:m3", "status": "optimal", "nodes": 1002, "time": 16.371, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 275, "time": 29.733, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:m3", "status": "optimal", "nodes": 2621, "time": 32.238, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 642, "time": 32.572, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:m3", "status": "optimal", "nodes": 569, "time": 13.583, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 417, "time": 49.058, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 368, "time": 51.74, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 524, "time": 54.101, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 963, "time": 55.685, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 1169, "time": 34.911, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 171, "time": 34.558, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 135, "time": 30.392, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 182, "time": 28.494, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 381, "time": 26.013, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 592, "time": 80.509, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:m3", "status": "optimal", "nodes": 1390, "time": 18.103, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 361, "time": 85.0, "gap": 0, "obj": 16350}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 347, "time": 30.703, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 109, "time": 34.898, "gap": 0, "obj": 9571}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 335, "time": 88.901, "gap": 0, "obj": 12488}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 206, "time": 38.404, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 777, "time": 27.973, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 269, "time": 34.964, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 162, "time": 25.469, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 75, "time": 25.419, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:m3", "status": "optimal", "nodes": 918, "time": 29.411, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 146, "time": 35.476, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:m3", "status": "optimal", "nodes": 751, "time": 16.799, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 576, "time": 48.972, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 419, "time": 32.853, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 212, "time": 26.286, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 198, "time": 62.726, "gap": 0, "obj": 13123}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 210, "time": 37.921, "gap": 0, "obj": 12684}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 198, "time": 32.955, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 295, "time": 37.761, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 157, "time": 43.482, "gap": 0, "obj": 10215}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:m3", "status": "optimal", "nodes": 925, "time": 14.646, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 243, "time": 22.792, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 210, "time": 16.789, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 151, "time": 12.324, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:m3", "status": "optimal", "nodes": 4114, "time": 49.37, "gap": 0, "obj": 18731}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 131, "time": 17.103, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 270, "time": 13.966, "gap": 0, "obj": 14024}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1409, "time": 75.96, "gap": 0, "obj": 18731}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:c_la5d10", "status": "optimal", "nodes": 2009, "time": 61.221, "gap": 0, "obj": 18731}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:c_la3i100", "status": "optimal", "nodes": 791, "time": 70.928, "gap": 0, "obj": 18731}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:c_la3", "status": "optimal", "nodes": 633, "time": 84.501, "gap": 0, "obj": 18731}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "c:c_la8i100", "status": "optimal", "nodes": 449, "time": 91.918, "gap": 0, "obj": 18731}


==> anc/wsp-mip/results/c_test.jsonl <==
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 813, "time": 23.971, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 37, "time": 36.546, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 603, "time": 42.66, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 375, "time": 55.906, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 36, "time": 37.552, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 88.931, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 7280, "time": 75.468, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 2624, "time": 120.898, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 2490, "time": 205.119, "gap": 0, "obj": 10865}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 20171, "time": 164.574, "gap": 0, "obj": 11049}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3591, "time": 153.748, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 1350, "time": 266.292, "gap": 0, "obj": 11352}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 5834, "time": 132.164, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1617, "time": 300.012, "gap": 0.0330553, "obj": 15442}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 12344, "time": 300.003, "gap": 0.0233185, "obj": 15433}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:v1", "status": "timelimit", "nodes": 37043, "time": 300.001, "gap": 0.0214659, "obj": 15424}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 19112, "time": 300.0, "gap": 0.0255167, "obj": 15424}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1340, "time": 300.007, "gap": 0.0433871, "obj": 11049}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 5919, "time": 83.133, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3, "time": 6.531, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 61, "time": 7.261, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 3709, "time": 114.036, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 13, "time": 10.181, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 48, "time": 9.903, "gap": 0, "obj": 23834}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 10442, "time": 114.454, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 11278, "time": 128.939, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 25265, "time": 165.962, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 7845, "time": 215.609, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 2859, "time": 176.289, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 1708, "time": 282.455, "gap": 0, "obj": 13909}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2359, "time": 42.997, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 1711, "time": 222.256, "gap": 0, "obj": 11026}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:v1", "status": "optimal", "nodes": 2615, "time": 44.355, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 2262, "time": 79.995, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 24052, "time": 179.634, "gap": 0, "obj": 18479}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 460, "time": 50.189, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 45, "time": 46.024, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 698, "time": 92.911, "gap": 0, "obj": 17873}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 45, "time": 33.66, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2606, "time": 34.587, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1160, "time": 48.48, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 2515, "time": 33.808, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 674, "time": 81.529, "gap": 0, "obj": 12729}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 845, "time": 143.324, "gap": 0, "obj": 16415}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 7395, "time": 300.001, "gap": 0.0186899, "obj": 17555}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 9760, "time": 300.003, "gap": 0.0173617, "obj": 17530}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 2057, "time": 300.0, "gap": 0.0259568, "obj": 17552}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "c:v1", "status": "timelimit", "nodes": 11644, "time": 300.087, "gap": 0.0189855, "obj": 17530}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 21, "time": 15.811, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 25.579, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 9, "time": 13.274, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 33, "time": 14.16, "gap": 0, "obj": 9079}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 22129, "time": 300.0, "gap": 0.016238, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 34693, "time": 300.003, "gap": 0.013237, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 3767, "time": 300.007, "gap": 0.0219162, "obj": 14583}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "c:v1", "status": "timelimit", "nodes": 40000, "time": 300.008, "gap": 0.0148027, "obj": 14583}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 200, "time": 28.044, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 12331, "time": 300.005, "gap": 0.012487, "obj": 13229}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 406, "time": 19.871, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 194, "time": 39.488, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 14047, "time": 300.001, "gap": 0.0167446, "obj": 13229}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 61, "time": 96.797, "gap": 0, "obj": 9194}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 213, "time": 28.987, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 20939, "time": 292.147, "gap": 0, "obj": 13229}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1273, "time": 300.0, "gap": 0.0296715, "obj": 13229}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:v1", "status": "optimal", "nodes": 83, "time": 9.096, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 104, "time": 33.951, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 220, "time": 57.373, "gap": 0, "obj": 7503}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 81, "time": 12.249, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 29.898, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 33, "time": 10.106, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 143, "time": 9.469, "gap": 0, "obj": 11377}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 3224, "time": 300.003, "gap": 0.0231616, "obj": 15980}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 217, "time": 3.318, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 9421, "time": 300.021, "gap": 0.0207406, "obj": 15980}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 67, "time": 5.584, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 191, "time": 3.569, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 186, "time": 27.746, "gap": 0, "obj": 11875}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 3579, "time": 50.787, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 317, "time": 31.894, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 149, "time": 16.726, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 41, "time": 44.351, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 121, "time": 34.703, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 105.275, "gap": 0, "obj": 9567}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "c:v1", "status": "optimal", "nodes": 178, "time": 15.394, "gap": 0, "obj": 7495}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 2097, "time": 300.008, "gap": 0.0317169, "obj": 16064}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2552, "time": 26.915, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 470, "time": 31.504, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "c:v1", "status": "timelimit", "nodes": 12300, "time": 300.001, "gap": 0.0268704, "obj": 16063}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1133, "time": 40.225, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 336, "time": 4.506, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:v1", "status": "optimal", "nodes": 225, "time": 4.146, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 94, "time": 5.024, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 293, "time": 17.325, "gap": 0, "obj": 18504}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 2793, "time": 27.491, "gap": 0, "obj": 16203}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 9711, "time": 300.0, "gap": 0.020554, "obj": 14874}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 21048, "time": 300.084, "gap": 0.0203404, "obj": 14871}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1382, "time": 300.015, "gap": 0.0303211, "obj": 14871}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "c:v1", "status": "timelimit", "nodes": 28138, "time": 300.001, "gap": 0.025853, "obj": 14871}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1848, "time": 300.016, "gap": 0.0217764, "obj": 9567}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 2177, "time": 58.785, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:v1", "status": "optimal", "nodes": 173, "time": 59.638, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1, "time": 165.704, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 8502, "time": 184.16, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 12063, "time": 300.002, "gap": 0.0212183, "obj": 13889}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 24989, "time": 300.001, "gap": 0.0182282, "obj": 13877}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 1376, "time": 300.002, "gap": 0.0311023, "obj": 13889}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "c:v1", "status": "timelimit", "nodes": 30838, "time": 300.0, "gap": 0.0148469, "obj": 13877}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 971, "time": 8.308, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 724, "time": 16.654, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 245, "time": 9.986, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 1209, "time": 227.344, "gap": 0, "obj": 10655}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "c:v1", "status": "optimal", "nodes": 1684, "time": 11.429, "gap": 0, "obj": 20118}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 13915, "time": 190.025, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:v1", "status": "optimal", "nodes": 17361, "time": 186.036, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:relpscost", "status": "optimal", "nodes": 1268, "time": 33.147, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 787, "time": 10.579, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 218, "time": 18.003, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "c:v1", "status": "optimal", "nodes": 802, "time": 11.258, "gap": 0, "obj": 14705}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 3237, "time": 276.989, "gap": 0, "obj": 22209}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:vm_fast", "status": "optimal", "nodes": 14380, "time": 159.502, "gap": 0, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 18798, "time": 300.001, "gap": 0.00497319, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:v1", "status": "optimal", "nodes": 29988, "time": 262.33, "gap": 0, "obj": 22783}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "c:vm_la", "status": "optimal", "nodes": 3958, "time": 276.5, "gap": 0, "obj": 22783}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:relpscost", "status": "timelimit", "nodes": 33264, "time": 300.0, "gap": 0.017211, "obj": 11700}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:vm_fast", "status": "timelimit", "nodes": 79285, "time": 300.0, "gap": 0.020523, "obj": 11700}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:vm_la", "status": "timelimit", "nodes": 2526, "time": 300.005, "gap": 0.0389902, "obj": 11715}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "c:v1", "status": "timelimit", "nodes": 86813, "time": 300.0, "gap": 0.0215263, "obj": 11700}


==> anc/wsp-mip/results/confirm.jsonl <==
{"instance": "data/test/cauction/cauction_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 15, "time": 0.5618771669687703, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 125, "time": 0.8071847090031952, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 0.7923860410228372, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 100, "time": 0.874602459021844, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.1490702079609036, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.4752807499608025, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 193, "time": 1.6613189579220489, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 73, "time": 0.965321832918562, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 119, "time": 1.2956130839884281, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 3, "time": 1.5717043749755248, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 2.3785048329737037, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.466109749977477, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 186, "time": 1.935046958969906, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 97, "time": 0.9879942919360474, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 245, "time": 1.5950007910141721, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 292, "time": 1.8987350000534207, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 1.3648220419418067, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 13, "time": 2.6833740830188617, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 2.755896707996726, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 27, "time": 3.429499665973708, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 7, "time": 3.9800513749942183, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 4.187559875077568, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 1, "time": 1.7924260839354247, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 67, "time": 4.9940411660354584, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 1.7485120419878513, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 57, "time": 7.444949167082086, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 5.31716650002636, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 423, "time": 10.856397333089262, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 121, "time": 5.884816417004913, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 81, "time": 6.2188126250403, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 59, "time": 4.296549916965887, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 166, "time": 9.617482708068565, "gap": 0.0, "obj": 13455.44985667658}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 106, "time": 7.415472542052157, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 325, "time": 14.78621079097502, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 52, "time": 15.174698458053172, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 63, "time": 3.7580938329920173, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 83, "time": 4.659347584005445, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 125, "time": 8.783517624950036, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 5.009536541067064, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 371, "time": 8.51498716592323, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 17, "time": 7.7402749579632655, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 110, "time": 16.45013458293397, "gap": 0.0, "obj": 13455.449856676581}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 153, "time": 6.251863917103037, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 451, "time": 7.844146083109081, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 55, "time": 5.281256041955203, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 41, "time": 11.231308790971525, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 113, "time": 5.196105165989138, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 64, "time": 11.020402750000358, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 71, "time": 11.211868999991566, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 1002, "time": 15.824083833023906, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 697, "time": 11.374390083015896, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 712, "time": 20.33908683399204, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 423, "time": 15.597275624983013, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 216, "time": 14.336389165953733, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 8.694181707920507, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 2844, "time": 31.068366624996997, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 640, "time": 17.454782582935877, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 183, "time": 13.005367667065002, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 3290, "time": 58.119719499954954, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 8051, "time": 81.95000779093243, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 12094, "time": 103.26375604199711, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 14920, "time": 111.86621412495151, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 346, "time": 6.158602333045565, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 10721, "time": 87.80759700003546, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 878, "time": 10.749745709006675, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 139, "time": 12.224528583930805, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 481, "time": 16.902840832946822, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 3275, "time": 35.29987758398056, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 4706, "time": 46.351131416042335, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 10864, "time": 103.25365845905617, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 17612, "time": 145.7675016670255, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 2619, "time": 24.103842291980982, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 3679, "time": 44.556967332959175, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 2072, "time": 29.7433824170148, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 3843, "time": 36.04147154092789, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 1927, "time": 23.769187332945876, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 14175, "time": 123.00676083297003, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 3042, "time": 31.09447079198435, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 32079, "time": 246.0084594580112, "gap": 0.0, "obj": 370.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:v0", "status": "timelimit", "nodes": 38312, "time": 299.99771754199173, "gap": 0.042414021182948326, "obj": 370.0}


==> anc/wsp-mip/results/gen_medium.jsonl <==
{"instance": "data/medium/indset/indset_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 4918, "time": 58.13114208402112, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 5881, "time": 70.00156237499323, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 5738, "time": 75.15262637508567, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 8155, "time": 78.16203070792835, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 45, "time": 5.568453709012829, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 8367, "time": 88.7668627500534, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 48, "time": 5.793348458013497, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 1719, "time": 24.45097862498369, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 3769, "time": 40.33231629105285, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 2411, "time": 32.39616095798556, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 129, "time": 6.66225575003773, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 352, "time": 9.736236541066319, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 5747, "time": 57.72714662493672, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 7177, "time": 73.62173374998383, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 749, "time": 14.423570916056633, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 1174, "time": 17.960615792078897, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 10229, "time": 152.96040383295622, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 2215, "time": 18.091204750002362, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 15914, "time": 164.40063466702122, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 1738, "time": 15.304798624943942, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 9.295765749993734, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 11614, "time": 178.55591379199177, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 717, "time": 22.414927375037223, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 8661, "time": 66.0654335420113, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 9976, "time": 70.05852037505247, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 4906, "time": 75.11602795892395, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 8702, "time": 54.34148749988526, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 3620, "time": 64.91125174995977, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 8928, "time": 129.41261758399196, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 5857, "time": 41.34625312499702, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 1554, "time": 20.9748942500446, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 2669, "time": 21.298569375067018, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 8173, "time": 66.48659266694449, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 2903, "time": 27.322168957907706, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 209, "time": 7.699289666023105, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 227, "time": 7.4680630000075325, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 4871, "time": 50.960352750029415, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 2393, "time": 33.461979583022185, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 91, "time": 13.998347999993712, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 42122, "time": 304.106564042042, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 42917, "time": 342.2263395830523, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 36221, "time": 285.3623187089106, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 24301, "time": 210.87775420898106, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 38852, "time": 323.6873950409936, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "net:v0", "status": "timelimit", "nodes": 70867, "time": 600.0001247080509, "gap": 0.05285696264208789, "obj": 403.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "net:v1", "status": "timelimit", "nodes": 67853, "time": 600.0018790840404, "gap": 0.05157863891510756, "obj": 402.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 32565, "time": 303.94869741692673, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "relpscost", "status": "timelimit", "nodes": 86085, "time": 599.9993326249532, "gap": 0.04545141299614444, "obj": 402.0}


==> anc/wsp-mip/results/gen_test.jsonl <==
{"instance": "data/test/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 63, "time": 3.12310724996496, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 83, "time": 3.673064791946672, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 106, "time": 3.7714026250177994, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 70, "time": 3.201831875019707, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 371, "time": 7.123525667004287, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 756, "time": 8.582269542035647, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 297, "time": 5.442507999949157, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 64, "time": 9.495271167019382, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 71, "time": 9.768882582895458, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 451, "time": 6.662978209089488, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 153, "time": 5.657787332893349, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 163, "time": 6.171960250008851, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 55, "time": 4.327538207988255, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 58, "time": 4.14553983299993, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 712, "time": 17.721539917052723, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 113, "time": 4.182377209072001, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 787, "time": 11.276630667038262, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 370, "time": 6.772666167002171, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 216, "time": 12.552257208968513, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 1002, "time": 13.968019250081852, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 697, "time": 9.76268058293499, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 423, "time": 13.725851290975697, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:v1", "status": "optimal", "nodes": 157, "time": 4.565642875037156, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 7.703488999977708, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 640, "time": 17.8268149580108, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 183, "time": 14.525574291939847, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:v1", "status": "optimal", "nodes": 2844, "time": 28.863253667019308, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 2844, "time": 30.117824250017293, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 3290, "time": 57.81978329201229, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 8051, "time": 82.46039904200006, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 13361, "time": 109.05293612496462, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 10721, "time": 90.44769916601945, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 14920, "time": 113.90843399998266, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 12094, "time": 104.40433825005312, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 10864, "time": 103.6958757500397, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 139, "time": 11.809231415973045, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 13881, "time": 118.86027549998835, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 481, "time": 15.275378584046848, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 346, "time": 6.202340416959487, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 336, "time": 6.335887791938148, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 14175, "time": 133.59939245902933, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 878, "time": 10.36701875005383, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 17612, "time": 141.68568333308212, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 663, "time": 9.29502254188992, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 3679, "time": 43.203877041931264, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 2072, "time": 29.852293667034246, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 15520, "time": 145.14476154197473, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 4706, "time": 41.465395541046746, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 1927, "time": 26.74971254193224, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:v0", "status": "timelimit", "nodes": 32068, "time": 300.0056670419872, "gap": 0.04698015992168857, "obj": 370.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 4249, "time": 42.52652441698592, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 3275, "time": 30.568064374965616, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 3042, "time": 36.60083641600795, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 2619, "time": 20.675766375032254, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:v1", "status": "optimal", "nodes": 2515, "time": 21.181360958027653, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 3005, "time": 28.590926875011064, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:v1", "status": "timelimit", "nodes": 30149, "time": 300.0003770829644, "gap": 0.03978645286271561, "obj": 370.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 32079, "time": 276.3922816249542, "gap": 0.0, "obj": 370.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 3843, "time": 28.23915145895444, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:v1", "status": "optimal", "nodes": 4973, "time": 30.28348216600716, "gap": 0.0, "obj": 311.0}


==> anc/wsp-mip/results/marta_cal.jsonl <==
{"instance": "data/marta_cal/marta_s5_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 231, "time": 40.86378762498498, "gap": 0.0, "obj": 9177.0}
{"instance": "data/marta_cal/marta_s5_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 6, "time": 11.459835916059092, "gap": 0.0, "obj": 17368.0}
{"instance": "data/marta_cal/marta_s5_05.lp", "rule": "fullstrong", "status": "optimal", "nodes": 5, "time": 20.001648167031817, "gap": 0.0, "obj": 17368.0}
{"instance": "data/marta_cal/marta_s5_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 12502, "time": 121.40651400003117, "gap": 0.0, "obj": 15396.0}
{"instance": "data/marta_cal/marta_s5_02.lp", "rule": "fullstrong", "status": "optimal", "nodes": 29, "time": 215.3621417079121, "gap": 0.0, "obj": 9177.0}
{"instance": "data/marta_cal/marta_s5_01.lp", "rule": "fullstrong", "status": "optimal", "nodes": 222, "time": 243.54253500001505, "gap": 0.0, "obj": 15396.0}
{"instance": "data/marta_cal/marta_s5_00.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 97, "time": 300.0016099589411, "gap": 0.09411226882356932, "obj": 19084.0}
{"instance": "data/marta_cal/marta_s5_03.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 60, "time": 300.00649233406875, "gap": 0.1307922567716377, "obj": 14023.0}
{"instance": "data/marta_cal/marta_s5_03.lp", "rule": "relpscost", "status": "timelimit", "nodes": 12146, "time": 300.00435883307364, "gap": 0.04429484673869787, "obj": 13267.0}
{"instance": "data/marta_cal/marta_s5_00.lp", "rule": "relpscost", "status": "timelimit", "nodes": 13875, "time": 300.00416720903013, "gap": 0.029779063736353893, "obj": 18154.0}
{"instance": "data/marta_cal/marta_s5_04.lp", "rule": "relpscost", "status": "timelimit", "nodes": 154, "time": 300.0404586660443, "gap": 0.1861766999100133, "obj": 8186.0}
{"instance": "data/marta_cal/marta_s5_04.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 1, "time": 300.0510494579794, "gap": 0.5708033811313649, "obj": 10825.0}


==> anc/wsp-mip/results/marta_fp1.jsonl <==
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m1", "status": "optimal", "nodes": 1475, "time": 22.05401454202365, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3", "status": "optimal", "nodes": 1567, "time": 24.05391050002072, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:v1", "status": "optimal", "nodes": 3119, "time": 25.514792833011597, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m4", "status": "optimal", "nodes": 2141, "time": 27.021524833980948, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:v1", "status": "optimal", "nodes": 2238, "time": 29.70165779197123, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m2", "status": "optimal", "nodes": 3032, "time": 29.97794312494807, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m1", "status": "optimal", "nodes": 3684, "time": 33.79812012496404, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m2", "status": "optimal", "nodes": 2447, "time": 34.938224915997125, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 873, "time": 35.584282999974675, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "relpscost", "status": "optimal", "nodes": 1813, "time": 43.710215333034284, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:v1", "status": "optimal", "nodes": 1431, "time": 15.260280999937095, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3", "status": "optimal", "nodes": 3037, "time": 29.030784750008024, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m4", "status": "optimal", "nodes": 3351, "time": 29.29810583300423, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3", "status": "optimal", "nodes": 2697, "time": 30.205058458959684, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m2", "status": "optimal", "nodes": 3140, "time": 33.88688683300279, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m2", "status": "optimal", "nodes": 1631, "time": 15.358801834052429, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m1", "status": "optimal", "nodes": 1595, "time": 17.189681291929446, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3", "status": "optimal", "nodes": 1489, "time": 15.429025000077672, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m1", "status": "optimal", "nodes": 4472, "time": 46.56741749995854, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 373, "time": 30.25507525005378, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m4", "status": "optimal", "nodes": 1674, "time": 15.446494832984172, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:v1", "status": "optimal", "nodes": 760, "time": 17.019857625011355, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 2401, "time": 50.01471304195002, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m1", "status": "optimal", "nodes": 1242, "time": 19.251117291976698, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:v1", "status": "optimal", "nodes": 885, "time": 14.10425883391872, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m4", "status": "optimal", "nodes": 828, "time": 18.251851042034104, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m1", "status": "optimal", "nodes": 939, "time": 16.561992874951102, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m2", "status": "optimal", "nodes": 1536, "time": 30.83076699997764, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3", "status": "optimal", "nodes": 811, "time": 29.450165958027355, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:v1", "status": "optimal", "nodes": 7867, "time": 74.45573441695888, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m2", "status": "optimal", "nodes": 1025, "time": 16.53567383403424, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3", "status": "optimal", "nodes": 814, "time": 13.223480667104013, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m4", "status": "optimal", "nodes": 951, "time": 14.350468249991536, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:v1", "status": "optimal", "nodes": 1167, "time": 9.864095708006062, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m4", "status": "optimal", "nodes": 8685, "time": 79.68708495795727, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 343, "time": 28.997271250002086, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 286, "time": 41.12270862492733, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m1", "status": "optimal", "nodes": 1507, "time": 12.83511250000447, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3", "status": "optimal", "nodes": 1289, "time": 12.310069125029258, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m2", "status": "optimal", "nodes": 1620, "time": 14.385323332971893, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m4", "status": "optimal", "nodes": 1337, "time": 10.420377417001873, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 337, "time": 21.599620959023014, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:v1", "status": "optimal", "nodes": 4658, "time": 40.23731295892503, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m4", "status": "optimal", "nodes": 4564, "time": 39.909997084061615, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m1", "status": "optimal", "nodes": 5510, "time": 47.00703166704625, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3", "status": "optimal", "nodes": 5212, "time": 45.87035312503576, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m2", "status": "optimal", "nodes": 5834, "time": 48.30040579196066, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 2116, "time": 39.21137000003364, "gap": 0.0, "obj": 18731.0}


==> anc/wsp-mip/results/marta_fp2.jsonl <==
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3", "status": "optimal", "nodes": 1567, "time": 23.879145208979025, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3", "status": "optimal", "nodes": 3037, "time": 26.302890208084136, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 910, "time": 26.815020542009734, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 1798, "time": 28.548787166015245, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 873, "time": 35.74899883300532, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "relpscost", "status": "optimal", "nodes": 1813, "time": 43.480628333985806, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 685, "time": 46.53980670799501, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 1822, "time": 22.73869729100261, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 1191, "time": 48.906633542035706, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 1210, "time": 50.23211816698313, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3", "status": "optimal", "nodes": 2697, "time": 29.15347404102795, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s28_02.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 992, "time": 59.32594779098872, "gap": 0.0, "obj": 16350.000000000015}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3", "status": "optimal", "nodes": 1489, "time": 15.45400587504264, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s28_08.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 1321, "time": 41.22177358402405, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 373, "time": 29.27894691703841, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 2684, "time": 34.05761520890519, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 2082, "time": 34.699224125011824, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 1185, "time": 19.297566167078912, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 2401, "time": 49.323501124978065, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 1078, "time": 27.06083112489432, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 1284, "time": 59.24111270799767, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 751, "time": 41.054357875022106, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s3_03.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 1007, "time": 35.33332533296198, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 313, "time": 25.915338875027373, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s3_02.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 1934, "time": 60.58096554200165, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3", "status": "optimal", "nodes": 811, "time": 28.874175374978222, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3", "status": "optimal", "nodes": 814, "time": 13.326327041024342, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 860, "time": 24.212276167003438, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 286, "time": 40.99309374997392, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 343, "time": 29.049544624984264, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 603, "time": 33.643161625019275, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 663, "time": 19.899864541948773, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s4_05.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 613, "time": 42.9682365830522, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 429, "time": 29.859993542078882, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 599, "time": 25.64891266601626, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 337, "time": 22.52488895796705, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3", "status": "optimal", "nodes": 1289, "time": 11.337614208925515, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_03.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 651, "time": 40.638224167050794, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 572, "time": 18.185726916999556, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 897, "time": 10.926894583040848, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 552, "time": 14.770240667043254, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3", "status": "optimal", "nodes": 5212, "time": 48.61028729204554, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 2116, "time": 49.506477499962784, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_06.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 786, "time": 15.968097459059209, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3_la8d5", "status": "optimal", "nodes": 3866, "time": 41.21530137502123, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3_la5d10", "status": "optimal", "nodes": 3704, "time": 52.58062195801176, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3_la3i50", "status": "optimal", "nodes": 2821, "time": 68.14705745794345, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_practice/marta_s5_04.lp", "rule": "net:m3_la3", "status": "optimal", "nodes": 2613, "time": 90.77499408298172, "gap": 0.0, "obj": 18731.0}


==> anc/wsp-mip/results/marta_screen.jsonl <==
{"instance": "data/marta_pool/marta_s28_09.lp", "rule": "relpscost", "status": "optimal", "nodes": 3, "time": 24.782430124934763, "gap": 0.0, "obj": 12873.0}
{"instance": "data/marta_pool/marta_s28_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 170, "time": 31.997085292008705, "gap": 0.0, "obj": 9009.0}
{"instance": "data/marta_pool/marta_s3_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 3, "time": 13.761678125010803, "gap": 0.0, "obj": 8987.0}
{"instance": "data/marta_pool/marta_s28_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 873, "time": 39.90072891698219, "gap": 0.0, "obj": 16350.0}
{"instance": "data/marta_pool/marta_s28_08.lp", "rule": "relpscost", "status": "optimal", "nodes": 1813, "time": 51.00887779099867, "gap": 0.0, "obj": 12488.0}
{"instance": "data/marta_pool/marta_s28_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 769, "time": 61.73126729205251, "gap": 0.0, "obj": 7541.0}
{"instance": "data/marta_pool/marta_s3_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 373, "time": 33.75704724993557, "gap": 0.0, "obj": 13123.0}
{"instance": "data/marta_pool/marta_s28_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 1340, "time": 84.47606608294882, "gap": 0.0, "obj": 11838.0}
{"instance": "data/marta_pool/marta_s28_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 4616, "time": 95.32784550008364, "gap": 0.0, "obj": 14994.0}
{"instance": "data/marta_pool/marta_s3_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 2401, "time": 58.79437854106072, "gap": 0.0, "obj": 9571.0}
{"instance": "data/marta_pool/marta_s3_09.lp", "rule": "relpscost", "status": "optimal", "nodes": 183, "time": 22.15454433299601, "gap": 0.0, "obj": 14742.0}
{"instance": "data/marta_pool/marta_s3_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 4020, "time": 112.11468074994627, "gap": 0.0, "obj": 17845.0}
{"instance": "data/marta_pool/marta_s4_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 134, "time": 53.93636799999513, "gap": 0.0, "obj": 8837.0}
{"instance": "data/marta_pool/marta_s3_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 4670, "time": 111.53341000003275, "gap": 0.0, "obj": 9491.0}
{"instance": "data/marta_pool/marta_s4_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 13, "time": 7.556805166997947, "gap": 0.0, "obj": 11596.0}
{"instance": "data/marta_pool/marta_s3_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 7882, "time": 165.12725020805374, "gap": 0.0, "obj": 17511.0}
{"instance": "data/marta_pool/marta_s28_07.lp", "rule": "relpscost", "status": "timelimit", "nodes": 13148, "time": 200.00624504196458, "gap": 0.016126383782801713, "obj": 18679.0}
{"instance": "data/marta_pool/marta_s28_01.lp", "rule": "relpscost", "status": "timelimit", "nodes": 7579, "time": 200.01926479197573, "gap": 0.031038284493734854, "obj": 11714.0}
{"instance": "data/marta_pool/marta_s28_03.lp", "rule": "relpscost", "status": "timelimit", "nodes": 10136, "time": 200.00421716691926, "gap": 0.027418993759138324, "obj": 19175.0}
{"instance": "data/marta_pool/marta_s3_08.lp", "rule": "relpscost", "status": "optimal", "nodes": 4258, "time": 113.96612616605125, "gap": 0.0, "obj": 8825.0}
{"instance": "data/marta_pool/marta_s4_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 36.8739999999525, "gap": 0.0, "obj": 11120.0}
{"instance": "data/marta_pool/marta_s5_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 27.506186875049025, "gap": 0.0, "obj": 11920.0}
{"instance": "data/marta_pool/marta_s4_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 286, "time": 47.58404683298431, "gap": 0.0, "obj": 12684.0}
{"instance": "data/marta_pool/marta_s5_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 14.736174582969397, "gap": 0.0, "obj": 11098.0}
{"instance": "data/marta_pool/marta_s4_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 173, "time": 59.77054000005592, "gap": 0.0, "obj": 8941.0}
{"instance": "data/marta_pool/marta_s3_05.lp", "rule": "relpscost", "status": "timelimit", "nodes": 6201, "time": 200.00254366593435, "gap": 0.029642703454398643, "obj": 17550.0}
{"instance": "data/marta_pool/marta_s5_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 3.939141040900722, "gap": 0.0, "obj": 9087.0}
{"instance": "data/marta_pool/marta_s3_07.lp", "rule": "relpscost", "status": "timelimit", "nodes": 8927, "time": 200.0043101659976, "gap": 0.008636671613985328, "obj": 18297.0}
{"instance": "data/marta_pool/marta_s5_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 343, "time": 32.855852582957596, "gap": 0.0, "obj": 10215.0}
{"instance": "data/marta_pool/marta_s5_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 337, "time": 25.52021975000389, "gap": 0.0, "obj": 14024.0}
{"instance": "data/marta_pool/marta_s5_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 115, "time": 33.76152370800264, "gap": 0.0, "obj": 11150.0}
{"instance": "data/marta_pool/marta_s5_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 2116, "time": 62.08211329195183, "gap": 0.0, "obj": 18731.0}
{"instance": "data/marta_pool/marta_s4_08.lp", "rule": "relpscost", "status": "optimal", "nodes": 7525, "time": 145.8270749578951, "gap": 0.0, "obj": 9473.0}
{"instance": "data/marta_pool/marta_s4_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 18086, "time": 183.42843679198995, "gap": 0.0, "obj": 16086.0}
{"instance": "data/marta_pool/marta_s4_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 10256, "time": 184.45725745800883, "gap": 0.0, "obj": 18883.0}
{"instance": "data/marta_pool/marta_s4_04.lp", "rule": "relpscost", "status": "timelimit", "nodes": 7041, "time": 200.00410054100212, "gap": 0.02058673186829525, "obj": 11056.0}
{"instance": "data/marta_pool/marta_s4_09.lp", "rule": "relpscost", "status": "timelimit", "nodes": 6792, "time": 200.01391450001393, "gap": 0.023992157456989082, "obj": 18404.0}
{"instance": "data/marta_pool/marta_s5_02.lp", "rule": "relpscost", "status": "timelimit", "nodes": 11774, "time": 200.00270625005942, "gap": 0.017849171652185376, "obj": 15135.0}
{"instance": "data/marta_pool/marta_s5_08.lp", "rule": "relpscost", "status": "timelimit", "nodes": 10909, "time": 200.00300824991427, "gap": 0.012330524687859582, "obj": 15587.0}
{"instance": "data/marta_pool/marta_s5_09.lp", "rule": "relpscost", "status": "optimal", "nodes": 11583, "time": 199.333613374969, "gap": 0.0, "obj": 16326.0}


==> anc/wsp-mip/results/marta_test.jsonl <==
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 12, "time": 24.696097999927588, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 1792, "time": 24.91332695807796, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 292, "time": 28.771130083943717, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 1352, "time": 24.510458583943546, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 8820, "time": 53.78966658306308, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 9532, "time": 59.33454400009941, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "net:v1", "status": "optimal", "nodes": 12670, "time": 61.87368429196067, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "net:v1", "status": "optimal", "nodes": 2971, "time": 36.01450445805676, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 3613, "time": 135.36662437499035, "gap": 0.0, "obj": 13909.0}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 6125, "time": 110.28378375002649, "gap": 0.0, "obj": 13909.0}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 6568, "time": 126.29937558399979, "gap": 0.0, "obj": 11026.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 19603, "time": 300.00048475002404, "gap": 0.027621643343151366, "obj": 15435.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "net:v1", "status": "timelimit", "nodes": 53376, "time": 300.00265258399304, "gap": 0.022706032962532843, "obj": 15424.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 25361, "time": 300.000547499978, "gap": 0.026904972233008098, "obj": 15435.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "relpscost", "status": "timelimit", "nodes": 13740, "time": 300.0005779999774, "gap": 0.02685817050800927, "obj": 15452.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 5.404047125019133, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 5949, "time": 118.59263291605748, "gap": 0.0, "obj": 13909.0}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "relpscost", "status": "timelimit", "nodes": 17130, "time": 300.0111380829476, "gap": 0.02666621270867745, "obj": 11049.0}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 67686, "time": 300.00004724995233, "gap": 0.036041366213824, "obj": 11052.0}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 69567, "time": 299.99980308301747, "gap": 0.03309845404395375, "obj": 11049.0}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "net:v1", "status": "timelimit", "nodes": 78430, "time": 300.00283116602805, "gap": 0.019694114115116065, "obj": 11049.0}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 11506, "time": 96.38486866699532, "gap": 0.0, "obj": 18479.0}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 8092, "time": 87.24300258408766, "gap": 0.0, "obj": 11026.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 45, "time": 3.34357133298181, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 14, "time": 4.971718417014927, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 2287, "time": 70.90579366602469, "gap": 0.0, "obj": 17873.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "net:v1", "status": "optimal", "nodes": 54, "time": 3.1472314579878002, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 11469, "time": 112.27592079201713, "gap": 0.0, "obj": 11026.0}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "net:v1", "status": "optimal", "nodes": 6692, "time": 116.04464383295272, "gap": 0.0, "obj": 13909.0}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "net:v1", "status": "optimal", "nodes": 12598, "time": 109.8530553750461, "gap": 0.0, "obj": 11026.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 746, "time": 41.360593916033395, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 1573, "time": 42.35479270806536, "gap": 0.0, "obj": 12729.0}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 2710, "time": 46.00722545897588, "gap": 0.0, "obj": 17873.0}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 35703, "time": 140.38093733298592, "gap": 0.0, "obj": 18479.0}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 2022, "time": 43.2806622920325, "gap": 0.0, "obj": 17873.0}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "net:v1", "status": "optimal", "nodes": 2358, "time": 34.10500816698186, "gap": 0.0, "obj": 17873.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 3019, "time": 29.511587749933824, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 49278, "time": 199.94164720899425, "gap": 0.0, "obj": 18479.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 2269, "time": 29.023546583019197, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "net:v1", "status": "optimal", "nodes": 4210, "time": 38.61934912495781, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 3430, "time": 31.108831333112903, "gap": 0.0, "obj": 12729.0}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 3311, "time": 32.50370987504721, "gap": 0.0, "obj": 12729.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "relpscost", "status": "timelimit", "nodes": 10589, "time": 300.00163112499285, "gap": 0.020488732053651714, "obj": 17557.0}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "net:v1", "status": "optimal", "nodes": 64719, "time": 245.98701479192823, "gap": 0.0, "obj": 18479.0}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "net:v1", "status": "optimal", "nodes": 3513, "time": 27.0631542080082, "gap": 0.0, "obj": 12729.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 10.693625875050202, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 16955, "time": 300.00785645795986, "gap": 0.017209867972355943, "obj": 17530.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 17848, "time": 300.0125073749805, "gap": 0.01669857131316528, "obj": 17530.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "net:v1", "status": "timelimit", "nodes": 17493, "time": 300.0069657500135, "gap": 0.01938708455477112, "obj": 17530.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 131, "time": 6.0865167080191895, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "relpscost", "status": "timelimit", "nodes": 33309, "time": 300.0057070830371, "gap": 0.012158126391928991, "obj": 14583.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 87, "time": 8.800701207946986, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "net:v1", "status": "optimal", "nodes": 152, "time": 6.652538958005607, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "relpscost", "status": "timelimit", "nodes": 16828, "time": 300.0069165410241, "gap": 0.015508781997603022, "obj": 13229.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 22, "time": 21.90607533394359, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 367, "time": 55.04714191600215, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 19, "time": 25.2302909999853, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 13, "time": 10.76092625001911, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 58636, "time": 300.00153050001245, "gap": 0.013986553723932052, "obj": 14583.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 57073, "time": 300.0045530840289, "gap": 0.011683169629100248, "obj": 14583.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "net:v1", "status": "optimal", "nodes": 23145, "time": 183.16973683296237, "gap": 0.0, "obj": 13229.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "net:v1", "status": "timelimit", "nodes": 64823, "time": 300.0024841250852, "gap": 0.01629874792188888, "obj": 14583.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 33734, "time": 300.00174204201903, "gap": 0.016968448642561022, "obj": 13229.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 385, "time": 13.605199875077233, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "net:v1", "status": "optimal", "nodes": 113, "time": 3.9503665829543024, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 71, "time": 7.0359666250878945, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "relpscost", "status": "timelimit", "nodes": 12929, "time": 300.01109520799946, "gap": 0.021955089251127602, "obj": 15980.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 5923, "time": 92.4630830839742, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 202, "time": 14.354418791946955, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "net:v1", "status": "optimal", "nodes": 219, "time": 14.256038625026122, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 137, "time": 22.950592915993184, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 4, "time": 19.649315917049535, "gap": 0.0, "obj": 7494.999999999985}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 41, "time": 11.145265833009034, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 1767, "time": 29.577949583064765, "gap": 0.0, "obj": 16203.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 34358, "time": 300.0021318750223, "gap": 0.01745978997660023, "obj": 13229.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 203, "time": 6.137177999946289, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 185, "time": 9.89711262495257, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "net:v1", "status": "optimal", "nodes": 366, "time": 7.80362270900514, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 266, "time": 4.109238249948248, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 191, "time": 5.8369201249442995, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "net:v1", "status": "optimal", "nodes": 227, "time": 3.8542426249478012, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 22624, "time": 300.0055454579415, "gap": 0.020977321253790013, "obj": 15980.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "relpscost", "status": "timelimit", "nodes": 16466, "time": 300.0044160420075, "gap": 0.02539316711082059, "obj": 14888.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 5084, "time": 182.79834433295764, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 20031, "time": 120.29026704200078, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 24929, "time": 140.28092945797835, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 21222, "time": 300.01143183291424, "gap": 0.019264280579483335, "obj": 15980.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 156, "time": 12.852900915895589, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "net:v1", "status": "timelimit", "nodes": 23775, "time": 300.0118705830537, "gap": 0.02284010596552101, "obj": 15980.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "net:v1", "status": "optimal", "nodes": 164, "time": 10.410537332994863, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 149, "time": 20.948119333013892, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 3250, "time": 22.128066709032282, "gap": 0.0, "obj": 16203.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 218, "time": 4.113998540909961, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 2905, "time": 23.298440624959767, "gap": 0.0, "obj": 16203.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 28769, "time": 300.0072008750867, "gap": 0.022427048896961118, "obj": 14871.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 339, "time": 5.857398750027642, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "net:v1", "status": "optimal", "nodes": 372, "time": 4.93234029202722, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 34414, "time": 300.00574808300007, "gap": 0.022205145338416343, "obj": 14871.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "net:v1", "status": "timelimit", "nodes": 39878, "time": 300.00914583401754, "gap": 0.028534483708227577, "obj": 14871.0}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "net:v1", "status": "optimal", "nodes": 5159, "time": 34.0731703749625, "gap": 0.0, "obj": 16203.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "relpscost", "status": "timelimit", "nodes": 16663, "time": 300.00317341601476, "gap": 0.01761488797785774, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 13201, "time": 208.90041641704738, "gap": 0.0, "obj": 22209.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 588, "time": 15.1665435830364, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 384, "time": 25.38874358299654, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "net:v1", "status": "optimal", "nodes": 32129, "time": 154.56074725009967, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "net:v1", "status": "optimal", "nodes": 5791, "time": 97.32149599993136, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 4315, "time": 105.55041095800698, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 5264, "time": 119.03621391695924, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 21537, "time": 251.2731298339786, "gap": 0.0, "obj": 22783.0}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 17867, "time": 152.02102341596037, "gap": 0.0, "obj": 22209.0}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 17273, "time": 144.01507974998094, "gap": 0.0, "obj": 22209.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 34984, "time": 300.00309812498745, "gap": 0.01735601282687872, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 35228, "time": 300.0060895420611, "gap": 0.017828151409494435, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "net:v1", "status": "timelimit", "nodes": 48291, "time": 300.0071743329754, "gap": 0.014345899509444359, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 1093, "time": 5.850365040940233, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 586, "time": 6.1155366249149665, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "net:v1", "status": "optimal", "nodes": 28153, "time": 199.05880524998065, "gap": 0.0, "obj": 22209.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "net:v1", "status": "optimal", "nodes": 3060, "time": 12.083628499996848, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 1015, "time": 9.130677083041519, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "relpscost", "status": "timelimit", "nodes": 33120, "time": 300.00344712508377, "gap": 0.021182417645217066, "obj": 11700.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 1220, "time": 12.13985016697552, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "net:v1", "status": "optimal", "nodes": 785, "time": 6.644655084004626, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 33527, "time": 238.61312891705893, "gap": 0.0, "obj": 22783.0}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 27888, "time": 165.94746279204264, "gap": 0.0, "obj": 22783.0}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "net:v1", "status": "timelimit", "nodes": 49792, "time": 299.9988589999266, "gap": 0.003628417524027504, "obj": 22783.0}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 120262, "time": 299.9987610829994, "gap": 0.020430189922281336, "obj": 11700.0}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 114838, "time": 299.99831683398224, "gap": 0.018613695261956973, "obj": 11700.0}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "net:v1", "status": "timelimit", "nodes": 127172, "time": 299.9983067919966, "gap": 0.019601614512817153, "obj": 11710.0}


==> anc/wsp-mip/results/marta_test_full.jsonl <==
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 426, "time": 14.168391957995482, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 683, "time": 14.882193207973614, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 29, "time": 15.132084249984473, "gap": 0.0, "obj": 10865.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 12, "time": 24.38940112502314, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 1054, "time": 36.51742170797661, "gap": 0.0, "obj": 11352.0}
{"instance": "data/marta_test/marta_s28_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 1581, "time": 64.5261822079774, "gap": 0.0, "obj": 11351.999999999985}
{"instance": "data/marta_test/marta_s28_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 1577, "time": 81.44017950003035, "gap": 0.0, "obj": 11049.0}
{"instance": "data/marta_test/marta_s28_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 4151, "time": 118.11623591696844, "gap": 0.0, "obj": 11026.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 7.303540874971077, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 57, "time": 6.003111875033937, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 7497, "time": 77.80755004100502, "gap": 0.0, "obj": 18479.0}
{"instance": "data/marta_test/marta_s28_07.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 18, "time": 6.655297040939331, "gap": 0.0, "obj": 23834.0}
{"instance": "data/marta_test/marta_s28_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 2391, "time": 155.8039124159841, "gap": 0.0, "obj": 13909.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 3, "time": 16.265792333055288, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 827, "time": 33.193373458925635, "gap": 0.0, "obj": 12729.0}
{"instance": "data/marta_test/marta_s3_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 2065, "time": 69.87527337507345, "gap": 0.0, "obj": 17873.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 5326, "time": 300.0014857079368, "gap": 0.03238874954219021, "obj": 15439.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 11534, "time": 300.00346808403265, "gap": 0.027245270337072493, "obj": 15429.0}
{"instance": "data/marta_test/marta_s28_01.lp", "rule": "relpscost", "status": "timelimit", "nodes": 12508, "time": 300.01072754105553, "gap": 0.024745534970337983, "obj": 15442.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 211, "time": 12.878258291981183, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 94, "time": 15.11453745898325, "gap": 0.0, "obj": 16415.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 22.740816249977797, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "relpscost", "status": "timelimit", "nodes": 8943, "time": 300.0018962919712, "gap": 0.01579547193199624, "obj": 17530.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 5235, "time": 300.06910391699057, "gap": 0.020042837950663986, "obj": 17532.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 22, "time": 24.004590708063915, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s3_00.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 5763, "time": 300.00205104099587, "gap": 0.018140295329190755, "obj": 17530.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 30, "time": 13.56456154200714, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_06.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 15, "time": 15.865695041022263, "gap": 0.0, "obj": 9079.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "relpscost", "status": "timelimit", "nodes": 23510, "time": 300.0254586659139, "gap": 0.013649273744926393, "obj": 14583.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "relpscost", "status": "timelimit", "nodes": 14974, "time": 300.0092565419618, "gap": 0.010976134257875626, "obj": 13229.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "relpscost", "status": "optimal", "nodes": 330, "time": 55.817917750100605, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 13, "time": 9.969345708028413, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 19, "time": 24.364845625008456, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "relpscost", "status": "optimal", "nodes": 8, "time": 26.025790166924708, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 65.52961824997328, "gap": 0.0, "obj": 9566.999999999998}
{"instance": "data/marta_test/marta_s4_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 1304, "time": 28.882990499958396, "gap": 0.0, "obj": 16203.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "relpscost", "status": "optimal", "nodes": 41, "time": 10.966681999969296, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "relpscost", "status": "timelimit", "nodes": 8062, "time": 300.0145747909555, "gap": 0.019848904396860736, "obj": 15980.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 17761, "time": 300.0494526249822, "gap": 0.01828130209311015, "obj": 14585.0}
{"instance": "data/marta_test/marta_s3_04.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 26923, "time": 300.00927312497515, "gap": 0.016381309277104048, "obj": 14583.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 63, "time": 7.245464249979705, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 6621, "time": 300.00174375006463, "gap": 0.020124905161175058, "obj": 13229.0}
{"instance": "data/marta_test/marta_s3_05.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 9796, "time": 300.0196134590078, "gap": 0.019536622533614746, "obj": 13229.0}
{"instance": "data/marta_test/marta_s4_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 843, "time": 26.984173040953465, "gap": 0.0, "obj": 9194.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 166, "time": 18.161562416004017, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 287, "time": 8.040522166993469, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_01.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 136, "time": 24.663779041031376, "gap": 0.0, "obj": 7503.0}
{"instance": "data/marta_test/marta_s4_03.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 134, "time": 10.359620917006396, "gap": 0.0, "obj": 11377.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 284, "time": 6.362679000012577, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s4_04.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 194, "time": 6.5667663749773055, "gap": 0.0, "obj": 11875.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 931, "time": 45.75695754098706, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 122, "time": 13.902874291990884, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "relpscost", "status": "optimal", "nodes": 538, "time": 129.77347345801536, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s4_06.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 96, "time": 20.750324334017932, "gap": 0.0, "obj": 7495.0}
{"instance": "data/marta_test/marta_s4_05.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 2209, "time": 74.966135457973, "gap": 0.0, "obj": 9567.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 3545, "time": 300.0034779170528, "gap": 0.025804594935510357, "obj": 16007.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 186, "time": 3.8123036249307916, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s5_00.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 521, "time": 9.709353208076209, "gap": 0.0, "obj": 18504.0}
{"instance": "data/marta_test/marta_s3_07.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 1674, "time": 300.0092379589332, "gap": 0.024390921696752898, "obj": 16040.0}
{"instance": "data/marta_test/marta_s5_03.lp", "rule": "relpscost", "status": "optimal", "nodes": 8753, "time": 183.27375320903957, "gap": 0.0, "obj": 22209.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "relpscost", "status": "timelimit", "nodes": 13780, "time": 300.0096800409956, "gap": 0.022666329946684615, "obj": 14874.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "relpscost", "status": "optimal", "nodes": 485, "time": 14.854481458896771, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "relpscost", "status": "optimal", "nodes": 306, "time": 24.24517533299513, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "relpscost", "status": "timelimit", "nodes": 14277, "time": 300.0076662499923, "gap": 0.017292904397220567, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 2961, "time": 131.45884183305316, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s5_02.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 2931, "time": 149.9892846250441, "gap": 0.0, "obj": 10655.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 7659, "time": 300.0159496249398, "gap": 0.02616296983332534, "obj": 14871.0}
{"instance": "data/marta_test/marta_s4_02.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 9760, "time": 300.0320730000967, "gap": 0.02548379738682533, "obj": 14871.0}
{"instance": "data/marta_test/marta_s5_04.lp", "rule": "relpscost", "status": "optimal", "nodes": 14193, "time": 234.53855258296244, "gap": 0.0, "obj": 22783.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "net:v_marta", "status": "timelimit", "nodes": 13158, "time": 300.00100491696503, "gap": 0.02168555908943858, "obj": 13877.0}
{"instance": "data/marta_test/marta_s5_01.lp", "rule": "net:v_marta_la", "status": "timelimit", "nodes": 15089, "time": 300.00880420801695, "gap": 0.0199792998890428, "obj": 13889.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 878, "time": 7.578278708970174, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_05.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 541, "time": 7.222935958066955, "gap": 0.0, "obj": 20118.0}
{"instance": "data/marta_test/marta_s5_06.lp", "rule": "relpscost", "status": "timelimit", "nodes": 33774, "time": 300.0000567090465, "gap": 0.02246323204315166, "obj": 11700.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "net:v_marta", "status": "optimal", "nodes": 793, "time": 12.321856459020637, "gap": 0.0, "obj": 14705.0}
{"instance": "data/marta_test/marta_s5_07.lp", "rule": "net:v_marta_la", "status": "optimal", "nodes": 877, "time": 14.011008457979187, "gap": 0.0, "obj": 14705.0}


==> anc/wsp-mip/results/miplib.jsonl <==
{"instance": "data/miplib/beasleyC3.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1, "time": 12.815559332957491, "gap": 0.0, "obj": 754.0}
{"instance": "data/miplib/beasleyC3.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 12.904712583054788, "gap": 0.0, "obj": 754.0}
{"instance": "data/miplib/air05.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1351, "time": 28.50238645891659, "gap": 0.0, "obj": 26374.0}
{"instance": "data/miplib/cbs-cta.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1, "time": 21.635605041054077, "gap": 0.0, "obj": 0.0}
{"instance": "data/miplib/cbs-cta.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 21.90179162507411, "gap": 0.0, "obj": 0.0}
{"instance": "data/miplib/air05.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 590, "time": 35.29657066706568, "gap": 0.0, "obj": 26374.0}
{"instance": "data/miplib/eil33-2.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 7667, "time": 30.40957287501078, "gap": 0.0, "obj": 934.0079159999987}
{"instance": "data/miplib/binkar10_1.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 65314, "time": 83.88293199997861, "gap": 0.0, "obj": 6742.200023998389}
{"instance": "data/miplib/eil33-2.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 2486, "time": 122.31026741699316, "gap": 0.0, "obj": 934.0079159999996}
{"instance": "data/miplib/30n20b8.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 8112, "time": 256.5799799580127, "gap": 0.0, "obj": 302.0}
{"instance": "data/miplib/30n20b8.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 5735, "time": 284.44500962493476, "gap": 0.0, "obj": 302.0}
{"instance": "data/miplib/binkar10_1.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 148920, "time": 300.01322429196443, "gap": 0.0011474125125332984, "obj": 6742.200023998389}
{"instance": "data/miplib/eilA101-2.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 181, "time": 300.4888725830242, "gap": 0.2619881974285798, "obj": 1016.9532949999989}
{"instance": "data/miplib/eilA101-2.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 3, "time": 300.6642593749566, "gap": 0.669159631522691, "obj": 1344.9183119999989}
{"instance": "data/miplib/fast0507.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 620, "time": 300.08185983391013, "gap": 0.01961677108699165, "obj": 176.0}
{"instance": "data/miplib/fast0507.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 483, "time": 300.03958112490363, "gap": 0.008255752976815854, "obj": 174.0}
{"instance": "data/miplib/gen-ip002.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1270365, "time": 300.0050671249628, "gap": 0.004583472654243167, "obj": -4783.733391600001}
{"instance": "data/miplib/gen-ip054.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1523472, "time": 300.0039800829254, "gap": 0.006277731393650371, "obj": 6840.9656417920005}
{"instance": "data/miplib/gen-ip002.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 860961, "time": 300.00145600002725, "gap": 0.0069112394707647766, "obj": -4778.1844607}
{"instance": "data/miplib/h80x6320d.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 134.9816741249524, "gap": 0.0, "obj": 6382.0990499999925}
{"instance": "data/miplib/gen-ip054.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 1120765, "time": 300.002543957904, "gap": 0.007759663391916381, "obj": 6840.9656417920005}
{"instance": "data/miplib/glass4.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 323466, "time": 300.0022602910176, "gap": 1.0000013870577655, "obj": 1600014499.999249}
{"instance": "data/miplib/glass4.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 542202, "time": 300.0024459169945, "gap": 0.9675711328060737, "obj": 1600016399.9983997}
{"instance": "data/miplib/gmu-35-40.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 492007, "time": 300.00216387491673, "gap": 0.00034094150500095586, "obj": -2406103.2715000003}
{"instance": "data/miplib/istanbul-no-cutoff.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 554, "time": 107.11826595803723, "gap": 0.0, "obj": 204.08174924146226}
{"instance": "data/miplib/istanbul-no-cutoff.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 640, "time": 70.45241966703907, "gap": 0.0, "obj": 204.08174924146226}
{"instance": "data/miplib/markshare_4_0.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 2000102, "time": 82.81668216595426, "gap": 0.0, "obj": 1.0}
{"instance": "data/miplib/gmu-35-40.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 718759, "time": 300.00694145902526, "gap": 0.00048784613784375584, "obj": -2405749.9330999996}
{"instance": "data/miplib/mas76.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 258424, "time": 57.271210042061284, "gap": 0.0, "obj": 40005.054142}
{"instance": "data/miplib/markshare_4_0.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1881422, "time": 128.1868768329732, "gap": 0.0, "obj": 1.0}
{"instance": "data/miplib/mas76.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 537612, "time": 139.76208662509453, "gap": 0.0, "obj": 40005.054142}
{"instance": "data/miplib/mcsched.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 18252, "time": 125.66291920805816, "gap": 0.0, "obj": 211913.0}
{"instance": "data/miplib/n5-3.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 2133, "time": 33.070775166968815, "gap": 0.0, "obj": 8105.0}
{"instance": "data/miplib/mik-250-20-75-4.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 410281, "time": 152.0431498339167, "gap": 0.0, "obj": -52301.0}
{"instance": "data/miplib/h80x6320d.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 9737, "time": 300.00835433404427, "gap": 0.00250765574123085, "obj": 6382.0990499999925}
{"instance": "data/miplib/mcsched.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 11151, "time": 78.36888979107607, "gap": 0.0, "obj": 211913.0}
{"instance": "data/miplib/mas74.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1308345, "time": 300.0021352081094, "gap": 0.042660378594110565, "obj": 11801.185728999995}
{"instance": "data/miplib/neos-911970.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 1525, "time": 6.095354999997653, "gap": 0.0, "obj": 54.76}
{"instance": "data/miplib/neos17.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 17207, "time": 14.111415166058578, "gap": 0.0, "obj": 0.15000257742257742}
{"instance": "data/miplib/mas74.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 926391, "time": 300.004288541968, "gap": 0.07050472474793963, "obj": 11801.185728999992}
{"instance": "data/miplib/mc11.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 42524, "time": 300.0003831249196, "gap": 0.00798787785014837, "obj": 11694.0}
{"instance": "data/miplib/nu25-pr12.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.767109291977249, "gap": 0.0, "obj": 53905.0}
{"instance": "data/miplib/n5-3.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 34303, "time": 173.0233533330029, "gap": 0.0, "obj": 8104.999999998911}
{"instance": "data/miplib/mc11.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 69374, "time": 300.00307487498503, "gap": 0.00903658155762929, "obj": 11689.0}
{"instance": "data/miplib/nw04.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 106.90604379202705, "gap": 0.0, "obj": 16862.0}
{"instance": "data/miplib/pg.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 111, "time": 16.82916133396793, "gap": 0.0, "obj": -8674.342607117025}
{"instance": "data/miplib/neos-3004026-krka.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 43498, "time": 300.0005120000569, "gap": 1e+20, "obj": null}
{"instance": "data/miplib/neos-662469.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1384, "time": 300.01405295799486, "gap": 0.49127827393789925, "obj": 274947.0}
{"instance": "data/miplib/mik-250-20-75-4.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 316820, "time": 300.0036162909819, "gap": 0.025137500278624565, "obj": -52300.9999999997}
{"instance": "data/miplib/pk1.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 358521, "time": 63.13992970797699, "gap": 0.0, "obj": 11.0}
{"instance": "data/miplib/neos17.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 23160, "time": 29.71747658296954, "gap": 0.0, "obj": 0.15000257742257772}
{"instance": "data/miplib/neos-3004026-krka.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 35443, "time": 299.9997562909266, "gap": 1e+20, "obj": null}
{"instance": "data/miplib/neos5.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1397358, "time": 300.00247433409095, "gap": 0.034482758620689655, "obj": 15.0}
{"instance": "data/miplib/nu25-pr12.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 66, "time": 1.1475991250481457, "gap": 0.0, "obj": 53905.0}
{"instance": "data/miplib/nw04.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1273, "time": 39.89807345799636, "gap": 0.0, "obj": 16862.0}
{"instance": "data/miplib/pg.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 596, "time": 13.12223266705405, "gap": 0.0, "obj": -8674.342607117025}
{"instance": "data/miplib/neos-662469.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 5453, "time": 300.0104377910029, "gap": 0.0009273026111567114, "obj": 184543.0}
{"instance": "data/miplib/neos-911970.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 498930, "time": 300.00024154107086, "gap": 0.048622019843930026, "obj": 54.82999999999999}
{"instance": "data/miplib/qap10.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 7, "time": 21.92895741702523, "gap": 0.0, "obj": 340.00000000000085}
{"instance": "data/miplib/pk1.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 510944, "time": 90.17961875000037, "gap": 0.0, "obj": 11.0}


==> anc/wsp-mip/results/miplib2.jsonl <==
{"instance": "data/miplib/ran14x18-1.mps.gz", "rule": "?", "status": "readerror", "nodes": 0, "time": 0.0, "gap": 0.0, "obj": null}
{"instance": "data/miplib/ran14x18-1.mps.gz", "rule": "?", "status": "readerror", "nodes": 0, "time": 0.0, "gap": 0.0, "obj": null}
{"instance": "data/miplib/seymour1.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 1718, "time": 59.77538550004829, "gap": 0.0, "obj": 410.7637013945249}
{"instance": "data/miplib/seymour1.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 4870, "time": 97.2031063750619, "gap": 0.0, "obj": 410.7637013945247}
{"instance": "data/miplib/rmatr100-p10.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1101, "time": 116.17843808291946, "gap": 0.0, "obj": 423.0}
{"instance": "data/miplib/swath1.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 1052, "time": 10.326903000008315, "gap": 0.0, "obj": 379.0712957499999}
{"instance": "data/miplib/rmatr100-p10.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 839, "time": 133.08858945802785, "gap": 0.0, "obj": 423.00000000000006}
{"instance": "data/miplib/swath1.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 237, "time": 13.144842250039801, "gap": 0.0, "obj": 379.07129575}
{"instance": "data/miplib/rail507.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 776, "time": 228.13587795896456, "gap": 0.0, "obj": 174.0}
{"instance": "data/miplib/pg5_34.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 26683, "time": 300.0003845420433, "gap": 0.0020659407748499677, "obj": -14327.416429110066}
{"instance": "data/miplib/pg5_34.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 30073, "time": 300.0014104170259, "gap": 0.0014559666238291242, "obj": -14335.149276082555}
{"instance": "data/miplib/rail507.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 2547, "time": 300.03170070797205, "gap": 0.00782755853847363, "obj": 174.0}
{"instance": "data/miplib/supportcase26.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 649663, "time": 300.00233179097995, "gap": 0.2114544851912379, "obj": 1789.4951418529586}
{"instance": "data/miplib/supportcase26.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 491854, "time": 300.0016657500528, "gap": 0.20063981397869188, "obj": 1764.0178743455415}
{"instance": "data/miplib/timtab1.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 447958, "time": 300.0009049999062, "gap": 0.4844338144165555, "obj": 776428.9999997811}
{"instance": "data/miplib/qap10.mps.gz", "rule": "net:v1", "status": "optimal", "nodes": 7, "time": 34.84517724998295, "gap": 0.0, "obj": 340.00000000000085}
{"instance": "data/miplib/timtab1.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 782386, "time": 300.00017133296933, "gap": 0.2135398305295512, "obj": 764771.9999997802}
{"instance": "data/miplib/qap10.mps.gz", "rule": "relpscost", "status": "optimal", "nodes": 11, "time": 94.89671024994459, "gap": 0.0, "obj": 339.99999999999915}
{"instance": "data/miplib/tr12-30.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 265422, "time": 300.0001155419741, "gap": 0.0010374023941046398, "obj": 130596.0}
{"instance": "data/miplib/tr12-30.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 235291, "time": 300.00001745903865, "gap": 0.0012642968895436276, "obj": 130599.0}
{"instance": "data/miplib/neos5.mps.gz", "rule": "net:v1", "status": "timelimit", "nodes": 846687, "time": 300.0010559170041, "gap": 0.055276381909547666, "obj": 15.0}
{"instance": "data/miplib/neos5.mps.gz", "rule": "relpscost", "status": "timelimit", "nodes": 1651061, "time": 300.0008808330167, "gap": 0.034482758620689655, "obj": 15.0}


==> anc/wsp-mip/results/prac2.jsonl <==
{"instance": "data/practice/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 37, "time": 3.5654106659349054, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 32, "time": 3.5731192500097677, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 86, "time": 3.7563411670271307, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 99, "time": 3.941905540996231, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 285, "time": 5.4163537920685485, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 105, "time": 3.781332292011939, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 27, "time": 8.902005541953258, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 310, "time": 5.2254363329848275, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 386, "time": 6.48443995800335, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 214, "time": 11.226986708003096, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 137, "time": 12.0707825840218, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 403, "time": 13.033297792077065, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 5966, "time": 50.40763299993705, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 7097, "time": 55.30037137505133, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 5059, "time": 51.39532691705972, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 1738, "time": 19.17729495896492, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 1756, "time": 27.41506358399056, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 2238, "time": 21.050901625072584, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 26247, "time": 211.85239887493663, "gap": 0.0, "obj": 362.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 30523, "time": 233.05542866699398, "gap": 0.0, "obj": 362.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 29926, "time": 235.5039391668979, "gap": 0.0, "obj": 362.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "net:v0", "status": "timelimit", "nodes": 37936, "time": 300.0008281660266, "gap": 0.035519334914401346, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "net:v1", "status": "timelimit", "nodes": 34971, "time": 299.99986958294176, "gap": 0.036708080155839484, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "relpscost", "status": "timelimit", "nodes": 37369, "time": 299.9995966668939, "gap": 0.025603240236216983, "obj": 351.0}


==> anc/wsp-mip/results/practice_builtin.jsonl <==
{"instance": "data/practice/indset/indset_1.lp", "rule": "pscost", "status": "optimal", "nodes": 347, "time": 5.880602375022136, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 27, "time": 9.752027667011134, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 214, "time": 12.761810083058663, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 137, "time": 13.248407041071914, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 403, "time": 14.28267224994488, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "pscost", "status": "optimal", "nodes": 2558, "time": 27.334130625007674, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "pscost", "status": "optimal", "nodes": 2961, "time": 34.463508541928604, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "pscost", "status": "optimal", "nodes": 6392, "time": 48.409399625030346, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 1756, "time": 30.04211745900102, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 5059, "time": 62.05767183401622, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "pscost", "status": "optimal", "nodes": 2154, "time": 19.90049495792482, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "pscost", "status": "optimal", "nodes": 8741, "time": 71.04472370794974, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 26247, "time": 226.78804541693535, "gap": 0.0, "obj": 362.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "relpscost", "status": "timelimit", "nodes": 32145, "time": 300.0130641669966, "gap": 0.032369338747691594, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "pscost", "status": "timelimit", "nodes": 36007, "time": 300.0009912500391, "gap": 0.043588000428551515, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "pscost", "status": "timelimit", "nodes": 43907, "time": 300.000074291951, "gap": 0.022339357927680076, "obj": 362.0}


==> anc/wsp-mip/results/practice_net.jsonl <==
{"instance": "data/practice/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 37, "time": 4.454544832929969, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 86, "time": 4.864857500069775, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 285, "time": 7.230588999926113, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_1.lp", "rule": "net:ps", "status": "optimal", "nodes": 157, "time": 7.713770334026776, "gap": 0.0, "obj": 345.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 386, "time": 8.182448624982499, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/indset/indset_0.lp", "rule": "net:ps", "status": "optimal", "nodes": 1163, "time": 19.44701762497425, "gap": 0.0, "obj": 342.0}
{"instance": "data/practice/indset/indset_2.lp", "rule": "net:ps", "status": "optimal", "nodes": 2708, "time": 34.63572366593871, "gap": 0.0, "obj": 343.0}
{"instance": "data/practice/indset/indset_3.lp", "rule": "net:ps", "status": "optimal", "nodes": 3749, "time": 43.15247345797252, "gap": 0.0, "obj": 340.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 1738, "time": 18.832706124987453, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 7097, "time": 57.4698840000201, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_3.lp", "rule": "net:ps", "status": "optimal", "nodes": 2094, "time": 21.12078916595783, "gap": 0.0, "obj": 326.0}
{"instance": "data/practice/setcover/setcover_0.lp", "rule": "net:ps", "status": "optimal", "nodes": 10344, "time": 81.93640170793515, "gap": 0.0, "obj": 312.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 30523, "time": 235.92536824999843, "gap": 0.0, "obj": 362.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "net:v0", "status": "timelimit", "nodes": 35059, "time": 300.0009289169684, "gap": 0.038326875607355024, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_1.lp", "rule": "net:ps", "status": "timelimit", "nodes": 30976, "time": 300.00090337498114, "gap": 0.047536557427611884, "obj": 351.0}
{"instance": "data/practice/setcover/setcover_2.lp", "rule": "net:ps", "status": "timelimit", "nodes": 37379, "time": 299.9997317920206, "gap": 0.03891522544560718, "obj": 362.0}


==> anc/wsp-mip/results/step0.jsonl <==
{"instance": "data/test/cauction/cauction_0.lp", "rule": "mostinf", "status": "optimal", "nodes": 49, "time": 0.9138567500049248, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_0.lp", "rule": "pscost", "status": "optimal", "nodes": 47, "time": 0.9421053329715505, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_0.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 1.162640415946953, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 1.1782041670521721, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.3523906249320135, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "pscost", "status": "optimal", "nodes": 403, "time": 1.6829177499748766, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 1.7194732499774545, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "mostinf", "status": "optimal", "nodes": 871, "time": 2.1666221249615774, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.6809062079992145, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "mostinf", "status": "optimal", "nodes": 366, "time": 1.5347541249357164, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "pscost", "status": "optimal", "nodes": 363, "time": 1.7353464999468997, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "fullstrong", "status": "optimal", "nodes": 3, "time": 2.0149743750225753, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 3, "time": 1.3334489580010995, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 2.623817167012021, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 1.4512724590022117, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "pscost", "status": "optimal", "nodes": 224, "time": 1.2612164999591187, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "pscost", "status": "optimal", "nodes": 509, "time": 2.538680291036144, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "mostinf", "status": "optimal", "nodes": 297, "time": 1.3425938331056386, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "pscost", "status": "optimal", "nodes": 176, "time": 1.0162211250280961, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 3.5403809170238674, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "mostinf", "status": "optimal", "nodes": 250, "time": 1.3132803330663592, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 1.6292238750029355, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "fullstrong", "status": "optimal", "nodes": 5, "time": 2.094160084030591, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "mostinf", "status": "optimal", "nodes": 1597, "time": 4.660284833051264, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 13, "time": 3.030902291997336, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "pscost", "status": "optimal", "nodes": 591, "time": 3.001750082941726, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "fullstrong", "status": "optimal", "nodes": 11, "time": 4.023091291892342, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 2.9627335000550374, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "pscost", "status": "optimal", "nodes": 524, "time": 2.4333079589996487, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "mostinf", "status": "optimal", "nodes": 1153, "time": 3.6654035419924185, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 1.2431095000356436, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "fullstrong", "status": "optimal", "nodes": 9, "time": 4.564601375022903, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 27, "time": 3.315338540938683, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "pscost", "status": "optimal", "nodes": 185, "time": 1.024298332980834, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "fullstrong", "status": "optimal", "nodes": 5, "time": 2.0740192090161145, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "pscost", "status": "optimal", "nodes": 852, "time": 2.9403092080028728, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "mostinf", "status": "optimal", "nodes": 319, "time": 1.1281852080719545, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "mostinf", "status": "optimal", "nodes": 1835, "time": 5.129271209007129, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "fullstrong", "status": "optimal", "nodes": 15, "time": 4.843612415948883, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 3.8953893749276176, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "pscost", "status": "optimal", "nodes": 9, "time": 3.711903874995187, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "mostinf", "status": "optimal", "nodes": 7, "time": 3.6739255839493126, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 4.241785041056573, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "mostinf", "status": "optimal", "nodes": 3366, "time": 7.282839999999851, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "mostinf", "status": "optimal", "nodes": 37, "time": 5.44359495898243, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "pscost", "status": "optimal", "nodes": 77, "time": 8.411287333001383, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "pscost", "status": "optimal", "nodes": 445, "time": 10.909130958956666, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 325, "time": 13.973701667040586, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 5.127864583977498, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "mostinf", "status": "optimal", "nodes": 510, "time": 12.166477791033685, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 1, "time": 1.8928221249952912, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "fullstrong", "status": "optimal", "nodes": 227, "time": 16.395681457943283, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 1.8367808340117335, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 5.126378249959089, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "pscost", "status": "optimal", "nodes": 63, "time": 5.144902833970264, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 52, "time": 15.186789750005119, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "pscost", "status": "optimal", "nodes": 1, "time": 2.4172771249432117, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "mostinf", "status": "optimal", "nodes": 1, "time": 2.5750213329447433, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "mostinf", "status": "optimal", "nodes": 77, "time": 6.0887891669990495, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "pscost", "status": "optimal", "nodes": 129, "time": 7.594078000052832, "gap": 0.0, "obj": 13455.44985667658}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "mostinf", "status": "optimal", "nodes": 113, "time": 7.83350687508937, "gap": 0.0, "obj": 13455.44985667658}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "pscost", "status": "optimal", "nodes": 133, "time": 6.54443450004328, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "fullstrong", "status": "optimal", "nodes": 98, "time": 8.326518750051036, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 106, "time": 8.644590749987401, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "fullstrong", "status": "optimal", "nodes": 31, "time": 24.502406000043266, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "mostinf", "status": "optimal", "nodes": 156, "time": 5.914830749970861, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 5, "time": 5.2254960420541465, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "fullstrong", "status": "optimal", "nodes": 55, "time": 16.434602333931252, "gap": 0.0, "obj": 13455.44985667658}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "mostinf", "status": "optimal", "nodes": 91, "time": 6.393598540918902, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "pscost", "status": "optimal", "nodes": 119, "time": 6.563629374955781, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 17, "time": 8.341563459020108, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "fullstrong", "status": "optimal", "nodes": 15, "time": 8.46076424990315, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 110, "time": 19.996856708894484, "gap": 0.0, "obj": 13455.449856676581}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "fullstrong", "status": "optimal", "nodes": 3, "time": 7.262144417036325, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "pscost", "status": "optimal", "nodes": 65, "time": 6.693194041959941, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "mostinf", "status": "optimal", "nodes": 83, "time": 7.391718125087209, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "pscost", "status": "optimal", "nodes": 139, "time": 16.926529124961235, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "mostinf", "status": "optimal", "nodes": 135, "time": 19.100539625040255, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 41, "time": 22.693369082990102, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "fullstrong", "status": "optimal", "nodes": 21, "time": 27.28751866694074, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/indset/indset_1.lp", "rule": "mostinf", "status": "optimal", "nodes": 331, "time": 15.107745124958456, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 64, "time": 25.674584125052206, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 712, "time": 44.196915499982424, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "pscost", "status": "optimal", "nodes": 935, "time": 25.37751608295366, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 71, "time": 26.881671541952528, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "mostinf", "status": "optimal", "nodes": 554, "time": 21.96840458305087, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "pscost", "status": "optimal", "nodes": 1163, "time": 28.808941832976416, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 423, "time": 21.771121875033714, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "pscost", "status": "optimal", "nodes": 4416, "time": 42.99020699993707, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "mostinf", "status": "optimal", "nodes": 3209, "time": 35.7177180419676, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "fullstrong", "status": "optimal", "nodes": 11, "time": 108.87515670794528, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 216, "time": 16.441198499989696, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "mostinf", "status": "optimal", "nodes": 1378, "time": 19.670819207909517, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "pscost", "status": "optimal", "nodes": 13710, "time": 156.06236666592304, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "mostinf", "status": "optimal", "nodes": 19140, "time": 186.39812733302824, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "pscost", "status": "optimal", "nodes": 11135, "time": 121.25935558299534, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "fullstrong", "status": "optimal", "nodes": 11, "time": 210.33537595893722, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 3290, "time": 101.46511666697916, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 12.967496500001289, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "fullstrong", "status": "optimal", "nodes": 1, "time": 10.457418499980122, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "mostinf", "status": "optimal", "nodes": 108, "time": 7.3047354579903185, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "pscost", "status": "optimal", "nodes": 1299, "time": 16.58899466600269, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 640, "time": 17.5949343329994, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 50, "time": 299.9999041670235, "gap": 0.029814636494944664, "obj": 335.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "pscost", "status": "optimal", "nodes": 5379, "time": 45.27241412503645, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "mostinf", "status": "optimal", "nodes": 7024, "time": 48.40127108397428, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 183, "time": 16.377788832993247, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "pscost", "status": "optimal", "nodes": 879, "time": 16.23475087492261, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 36, "time": 300.00000258302316, "gap": 0.026234461734163387, "obj": 340.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "mostinf", "status": "optimal", "nodes": 1247, "time": 27.170761000015773, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "fullstrong", "status": "optimal", "nodes": 7, "time": 58.82283974997699, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 15, "time": 299.99992900004145, "gap": 0.02359882005899705, "obj": 339.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 10, "time": 300.00031941593625, "gap": 0.029012027743636197, "obj": 336.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "pscost", "status": "timelimit", "nodes": 18778, "time": 300.0015899169957, "gap": 0.016815034619188977, "obj": 337.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 8051, "time": 152.2134954999201, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "fullstrong", "status": "optimal", "nodes": 37, "time": 254.68735887506045, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "mostinf", "status": "timelimit", "nodes": 36380, "time": 299.99956212495454, "gap": 0.0164672123129097, "obj": 337.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 10721, "time": 106.60930870799348, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "pscost", "status": "optimal", "nodes": 18076, "time": 109.79158783401363, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 42, "time": 299.99985133402515, "gap": 0.08038428448523091, "obj": 317.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "pscost", "status": "timelimit", "nodes": 42806, "time": 299.9994453750551, "gap": 0.019637462235649546, "obj": 331.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "mostinf", "status": "timelimit", "nodes": 58404, "time": 299.99989875010215, "gap": 0.02050064738886489, "obj": 331.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 223, "time": 300.0019147079438, "gap": 0.10392644637510758, "obj": 266.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "mostinf", "status": "timelimit", "nodes": 48943, "time": 299.9997934580315, "gap": 0.06574095415771108, "obj": 262.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "relpscost", "status": "timelimit", "nodes": 29033, "time": 300.0000717920484, "gap": 0.02923959858462723, "obj": 370.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 10864, "time": 146.84792887500953, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 110, "time": 300.00087850005366, "gap": 0.16339938089336548, "obj": 385.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "pscost", "status": "timelimit", "nodes": 26285, "time": 300.0002133329399, "gap": 0.061491405646216024, "obj": 370.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "pscost", "status": "optimal", "nodes": 14222, "time": 151.64104191598017, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 139, "time": 13.227074333000928, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "mostinf", "status": "timelimit", "nodes": 27960, "time": 300.0023163750302, "gap": 0.09327183598243177, "obj": 371.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 14175, "time": 153.02308045804966, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "pscost", "status": "optimal", "nodes": 380, "time": 7.044043750036508, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "fullstrong", "status": "optimal", "nodes": 31, "time": 47.24236533406656, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 481, "time": 16.222699249978177, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 144, "time": 300.00217337498907, "gap": 0.12458292596755774, "obj": 356.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "mostinf", "status": "optimal", "nodes": 3005, "time": 24.298414707998745, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "pscost", "status": "optimal", "nodes": 1271, "time": 12.942266249912791, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "pscost", "status": "optimal", "nodes": 20707, "time": 167.30194883409422, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 3679, "time": 48.79384587495588, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "pscost", "status": "optimal", "nodes": 4791, "time": 44.249158583930694, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "fullstrong", "status": "optimal", "nodes": 51, "time": 74.75129349995404, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 2072, "time": 33.44028420909308, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "mostinf", "status": "timelimit", "nodes": 43117, "time": 300.0010616250802, "gap": 0.06173073713521324, "obj": 350.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "pscost", "status": "optimal", "nodes": 4553, "time": 36.722027332987636, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 152, "time": 300.0009632080328, "gap": 0.1427366901331038, "obj": 365.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 1927, "time": 30.041036874987185, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "mostinf", "status": "optimal", "nodes": 32389, "time": 178.36124170897529, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "pscost", "status": "optimal", "nodes": 3969, "time": 31.047576874960214, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "mostinf", "status": "timelimit", "nodes": 45197, "time": 299.9998087499989, "gap": 0.072113228715438, "obj": 350.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 3042, "time": 40.161344166030176, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "pscost", "status": "optimal", "nodes": 6458, "time": 58.52574783295859, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 181, "time": 300.0003603750374, "gap": 0.06582803013933632, "obj": 336.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "mostinf", "status": "timelimit", "nodes": 45192, "time": 300.0000479170121, "gap": 0.051084740276035816, "obj": 336.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 201, "time": 300.0011071669869, "gap": 0.05952205885099148, "obj": 285.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "fullstrong", "status": "optimal", "nodes": 157, "time": 239.58700150006916, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "mostinf", "status": "timelimit", "nodes": 43751, "time": 300.0005847499706, "gap": 0.04670081546459839, "obj": 285.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "mostinf", "status": "timelimit", "nodes": 55742, "time": 299.99987258401234, "gap": 0.03465357070999521, "obj": 324.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "fullstrong", "status": "timelimit", "nodes": 214, "time": 299.99981629196554, "gap": 0.11454747559721444, "obj": 323.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "mostinf", "status": "timelimit", "nodes": 59829, "time": 299.9998251250945, "gap": 0.024845907991907622, "obj": 311.0}


==> anc/wsp-mip/results/test_v0.jsonl <==
{"instance": "data/test/cauction/cauction_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 15, "time": 0.6501307080034167, "gap": 0.0, "obj": 5044.566174565295}
{"instance": "data/test/cauction/cauction_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 73, "time": 0.8185808749403805, "gap": 0.0, "obj": 4986.697882594035}
{"instance": "data/test/cauction/cauction_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 125, "time": 0.8452457499224693, "gap": 0.0, "obj": 5429.228842637068}
{"instance": "data/test/cauction/cauction_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 100, "time": 0.8722272079903632, "gap": 0.0, "obj": 5516.413988255309}
{"instance": "data/test/cauction/cauction_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 119, "time": 1.037497958051972, "gap": 0.0, "obj": 5570.0541777080025}
{"instance": "data/test/cauction/cauction_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 193, "time": 1.439346166094765, "gap": 0.0, "obj": 5205.4377100722295}
{"instance": "data/test/cauction/cauction_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 186, "time": 1.5160275420639664, "gap": 0.0, "obj": 5009.57867731704}
{"instance": "data/test/cauction/cauction_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 245, "time": 1.5313599579967558, "gap": 0.0, "obj": 5293.363925474494}
{"instance": "data/test/cauction/cauction_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 97, "time": 0.8001649579964578, "gap": 0.0, "obj": 5356.71764445324}
{"instance": "data/test/cauction/cauction_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 292, "time": 1.6358519589994103, "gap": 0.0, "obj": 5299.173802089678}
{"instance": "data/test/cfl/cfl_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 1, "time": 1.546813791966997, "gap": 0.0, "obj": 12594.58449339528}
{"instance": "data/test/cfl/cfl_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 7, "time": 3.7895005829632282, "gap": 0.0, "obj": 12624.470085090314}
{"instance": "data/test/cfl/cfl_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 67, "time": 4.607763541978784, "gap": 0.0, "obj": 12064.74923566789}
{"instance": "data/test/cfl/cfl_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 121, "time": 5.254180666990578, "gap": 0.0, "obj": 12685.892139634027}
{"instance": "data/test/cfl/cfl_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 59, "time": 4.285183875006624, "gap": 0.0, "obj": 13838.788195071382}
{"instance": "data/test/cfl/cfl_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 81, "time": 5.739747500047088, "gap": 0.0, "obj": 13698.747557610759}
{"instance": "data/test/cfl/cfl_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 57, "time": 7.131482666940428, "gap": 0.0, "obj": 11920.622205001291}
{"instance": "data/test/cfl/cfl_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 166, "time": 8.922643166035414, "gap": 0.0, "obj": 13455.44985667658}
{"instance": "data/test/cfl/cfl_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 423, "time": 9.76725399994757, "gap": 0.0, "obj": 12610.213545001785}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 63, "time": 3.415596207953058, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:v0", "status": "optimal", "nodes": 83, "time": 4.050328916986473, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/cfl/cfl_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 125, "time": 7.880999957909808, "gap": 0.0, "obj": 13074.02727691724}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 371, "time": 7.654002208029851, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 153, "time": 5.63403866707813, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 451, "time": 6.8224913330050185, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 113, "time": 4.156122584012337, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 55, "time": 4.561668874928728, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 697, "time": 9.634970167069696, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:v0", "status": "optimal", "nodes": 346, "time": 5.91332666692324, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 1002, "time": 13.926453958032653, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:v0", "status": "optimal", "nodes": 878, "time": 10.759057541959919, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 2844, "time": 27.538152082939632, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:v0", "status": "optimal", "nodes": 2619, "time": 24.68898395798169, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:v0", "status": "optimal", "nodes": 3275, "time": 32.71440266701393, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:v0", "status": "optimal", "nodes": 4706, "time": 44.267902416992, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:v0", "status": "optimal", "nodes": 3843, "time": 37.62258812505752, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:v0", "status": "optimal", "nodes": 12094, "time": 89.97830545797478, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:v0", "status": "optimal", "nodes": 14920, "time": 95.74324275006074, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:v0", "status": "optimal", "nodes": 17612, "time": 118.66613999998663, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:v0", "status": "timelimit", "nodes": 50886, "time": 300.0002575420076, "gap": 0.03189080576774207, "obj": 370.0}


==> anc/wsp-mip/results/vs_trained_medium.jsonl <==
{"instance": "data/medium/indset/indset_1.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 3493, "time": 66.27305437496398, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 8173, "time": 95.1350362090161, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 7684, "time": 99.57475554093253, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 12150, "time": 104.06033983302768, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 4313, "time": 48.27109870791901, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 1554, "time": 24.07010245800484, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 69, "time": 7.016488459077664, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 1737, "time": 17.796990209026262, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 3823, "time": 37.2351794160204, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 1111, "time": 15.706480875029229, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 126, "time": 5.975117499940097, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 687, "time": 12.228085792041384, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 36221, "time": 239.23149683396332, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 4871, "time": 46.46304570802022, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 2393, "time": 28.112559167086147, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 56503, "time": 317.0902032920858, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 91, "time": 9.444989959010854, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 12903, "time": 57.36652974993922, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 3485, "time": 19.927491249982268, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 265, "time": 5.832122583989985, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 24301, "time": 156.6479180000024, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "net:v1", "status": "timelimit", "nodes": 74920, "time": 599.9971890419256, "gap": 0.049437104764421605, "obj": 402.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "net:trained_setcover", "status": "timelimit", "nodes": 88870, "time": 599.9983258749126, "gap": 0.062427851551426494, "obj": 402.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "net:trained_joint", "status": "timelimit", "nodes": 88427, "time": 599.9969656249741, "gap": 0.059846554724928176, "obj": 402.0}
{"instance": "data/medium/setcover/setcover_0.lp", "rule": "relpscost", "status": "timelimit", "nodes": 96886, "time": 599.9968867920106, "gap": 0.04272276892083667, "obj": 402.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 8661, "time": 51.517668291926384, "gap": 0.0, "obj": 330.0}
{"instance": "data/medium/setcover/setcover_1.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 13255, "time": 61.80270258302335, "gap": 0.0, "obj": 330.00000000000006}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 1738, "time": 12.044415374984965, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/setcover/setcover_2.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 3296, "time": 17.794095249962993, "gap": 0.0, "obj": 305.0}
{"instance": "data/medium/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 10229, "time": 119.77128250000533, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 15914, "time": 129.6210809580516, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 50667, "time": 238.6578725000145, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 8928, "time": 99.21603420807514, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 7, "time": 6.807157917064615, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 11614, "time": 132.7810575000476, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 717, "time": 16.790023250039667, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 42917, "time": 208.13966466696002, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/setcover/setcover_3.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 51708, "time": 202.85509466694202, "gap": 0.0, "obj": 393.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 4906, "time": 56.31298237503506, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 5857, "time": 26.853472999995574, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_4.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 8469, "time": 31.251805374980904, "gap": 0.0, "obj": 344.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 2903, "time": 15.366259917034768, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 3620, "time": 47.67633779102471, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 227, "time": 4.1354096659924835, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_6.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 255, "time": 4.161796165979467, "gap": 0.0, "obj": 328.0}
{"instance": "data/medium/setcover/setcover_5.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 3503, "time": 14.405951458960772, "gap": 0.0, "obj": 313.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 32565, "time": 158.7614917079918, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/setcover/setcover_7.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 49190, "time": 186.09787345910445, "gap": 0.0, "obj": 397.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 8155, "time": 48.07223679102026, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/indset/indset_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 4918, "time": 36.60771895805374, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/indset/indset_0.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 12478, "time": 67.67180824989919, "gap": 0.0, "obj": 451.0}
{"instance": "data/medium/indset/indset_1.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 4587, "time": 32.86578220804222, "gap": 0.0, "obj": 454.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 7177, "time": 45.45242508291267, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 3769, "time": 24.78869766695425, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_2.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 10060, "time": 62.09151216701139, "gap": 0.0, "obj": 450.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 48, "time": 3.5879929160000756, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_4.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 57, "time": 3.4945713749621063, "gap": 0.0, "obj": 469.0}
{"instance": "data/medium/indset/indset_3.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 3876, "time": 25.29343595809769, "gap": 0.0, "obj": 456.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 1719, "time": 15.279471750021912, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 129, "time": 4.129229416954331, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/indset/indset_6.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 269, "time": 5.124657083069906, "gap": 0.0, "obj": 461.0}
{"instance": "data/medium/indset/indset_5.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 1825, "time": 15.012466415995732, "gap": 0.0, "obj": 455.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 937, "time": 10.103684667032212, "gap": 0.0, "obj": 460.0}
{"instance": "data/medium/indset/indset_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 1174, "time": 11.939917666022666, "gap": 0.0, "obj": 460.0}


==> anc/wsp-mip/results/vs_trained_test.jsonl <==
{"instance": "data/test/indset/indset_1.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 119, "time": 4.272829584078863, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 655, "time": 8.666185665992089, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 317, "time": 5.248117166920565, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 270, "time": 5.773419791948982, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 201, "time": 6.795626792008989, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 87, "time": 4.723927083075978, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 335, "time": 5.73534254101105, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 1012, "time": 13.100024749990553, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 367, "time": 5.872696291073225, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:trained_indset", "status": "optimal", "nodes": 2959, "time": 24.804758584010415, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 10721, "time": 80.29736362502445, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 13361, "time": 94.15963087498676, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 19556, "time": 110.13731558294967, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_0.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 20814, "time": 113.7520034170011, "gap": 0.0, "obj": 262.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 10864, "time": 87.51582949992735, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 16285, "time": 100.79846079100389, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 32079, "time": 255.30108954105526, "gap": 0.0, "obj": 370.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 139, "time": 16.463184874970466, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:trained_setcover", "status": "timelimit", "nodes": 37639, "time": 300.0137604159536, "gap": 0.05201922820706851, "obj": 370.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 481, "time": 30.4490574169904, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 386, "time": 13.707086417009123, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 14175, "time": 149.195132791996, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 1271, "time": 19.49757650005631, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 2072, "time": 38.63993612502236, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 3679, "time": 59.43211862491444, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 5243, "time": 46.04182766703889, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 1927, "time": 28.70256245904602, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:v1", "status": "timelimit", "nodes": 28320, "time": 300.0011714169523, "gap": 0.04154614492400848, "obj": 370.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 3042, "time": 39.8968314579688, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "relpscost", "status": "optimal", "nodes": 712, "time": 18.695182249997742, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/setcover/setcover_1.lp", "rule": "net:trained_joint", "status": "timelimit", "nodes": 34405, "time": 300.0044591249898, "gap": 0.05150552546933941, "obj": 370.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "relpscost", "status": "optimal", "nodes": 64, "time": 11.607633750070818, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "relpscost", "status": "optimal", "nodes": 71, "time": 12.205066249938682, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 4545, "time": 40.12904929195065, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "relpscost", "status": "optimal", "nodes": 423, "time": 13.960936291026883, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "relpscost", "status": "optimal", "nodes": 216, "time": 12.422706582932733, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 27850, "time": 220.3641211669892, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "relpscost", "status": "optimal", "nodes": 9, "time": 7.596690999926068, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 4543, "time": 28.82656858302653, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "relpscost", "status": "optimal", "nodes": 640, "time": 15.74850404204335, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "relpscost", "status": "optimal", "nodes": 183, "time": 8.738605624996126, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:trained_setcover", "status": "optimal", "nodes": 4769, "time": 33.579158124979585, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "relpscost", "status": "optimal", "nodes": 3290, "time": 46.327009917004034, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 13881, "time": 95.1404247500468, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_2.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 17524, "time": 92.34334633301478, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "relpscost", "status": "optimal", "nodes": 8051, "time": 51.582208792096935, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 15520, "time": 82.05732933303807, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 336, "time": 3.549709334038198, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_4.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 415, "time": 3.9514745828928426, "gap": 0.0, "obj": 330.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 663, "time": 5.5665830000070855, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_5.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 1019, "time": 6.376113542006351, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/setcover/setcover_3.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 27694, "time": 101.84807137493044, "gap": 0.0, "obj": 350.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 4249, "time": 25.159992125001736, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_6.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 6204, "time": 27.76883216598071, "gap": 0.0, "obj": 336.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 3005, "time": 18.950136958039366, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:v1", "status": "optimal", "nodes": 2515, "time": 14.062517040991224, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_7.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 4698, "time": 21.860739832976833, "gap": 0.0, "obj": 285.0}
{"instance": "data/test/setcover/setcover_8.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 4127, "time": 18.220067500020377, "gap": 0.0, "obj": 324.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:v1", "status": "optimal", "nodes": 4973, "time": 28.7788342499407, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:v1", "status": "optimal", "nodes": 756, "time": 5.227498500025831, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/setcover/setcover_9.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 4434, "time": 22.691404707962647, "gap": 0.0, "obj": 311.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:v1", "status": "optimal", "nodes": 106, "time": 2.3796742080012336, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_0.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 552, "time": 4.660636957967654, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_1.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 102, "time": 2.388352041016333, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:v1", "status": "optimal", "nodes": 70, "time": 2.137164834071882, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_2.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 69, "time": 2.0331663750112057, "gap": 0.0, "obj": 342.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:v1", "status": "optimal", "nodes": 297, "time": 3.3664315829519182, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_3.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 165, "time": 2.7898104580817744, "gap": 0.0, "obj": 343.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:v1", "status": "optimal", "nodes": 163, "time": 3.969823917024769, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_4.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 242, "time": 4.2919090000214055, "gap": 0.0, "obj": 344.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:v1", "status": "optimal", "nodes": 787, "time": 6.9847683750558645, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_5.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 645, "time": 6.188474958995357, "gap": 0.0, "obj": 337.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:v1", "status": "optimal", "nodes": 58, "time": 2.5587627079803497, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_6.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 66, "time": 2.586322957999073, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:v1", "status": "optimal", "nodes": 370, "time": 3.977808208903298, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_7.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 452, "time": 3.7448323749704286, "gap": 0.0, "obj": 339.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:v1", "status": "optimal", "nodes": 157, "time": 2.6794226249912754, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_8.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 259, "time": 2.9351992500014603, "gap": 0.0, "obj": 347.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:v1", "status": "optimal", "nodes": 2844, "time": 18.375857459031977, "gap": 0.0, "obj": 331.0}
{"instance": "data/test/indset/indset_9.lp", "rule": "net:trained_joint", "status": "optimal", "nodes": 3719, "time": 25.13401616702322, "gap": 0.0, "obj": 331.0}


==> anc/wsp-mip/run_builtin.py <==
"""Step 0: solve instances with SCIP's built-in branching rules and record tree size / time.

usage: uv run python run_builtin.py OUT.jsonl TIME_LIMIT WORKERS RULE[,RULE...] INSTANCE.lp...
Rules: relpscost (SCIP default), fullstrong (gold standard), pscost, mostinf, random.
Settings follow Gasse et al. (2019): no restarts, cuts only at the root.
"""

from __future__ import annotations

import json
import os
import sys
import time
from multiprocessing import Pool

from pyscipopt import Model


def solve(job):
    path, rule, tlimit = job
    m = Model()
    m.hideOutput()
    try:
        m.readProblem(path)
    except OSError:
        return {"instance": path, "rule": "?", "status": "readerror", "nodes": 0, "time": 0.0, "gap": 0.0, "obj": None}
    if not os.environ.get("SCIP_DEFAULTS"):  # Gasse et al. settings unless asked for SCIP defaults
        m.setIntParam("presolving/maxrestarts", 0)
        m.setIntParam("separating/maxrounds", 0)
    m.setRealParam("limits/time", tlimit)
    m.setIntParam("randomization/randomseedshift", 0)
    m.setIntParam(f"branching/{rule}/priority", 9_999_999)
    t = time.perf_counter()
    m.optimize()
    return {
        "instance": path,
        "rule": rule,
        "status": m.getStatus(),
        "nodes": m.getNNodes(),
        "time": time.perf_counter() - t,
        "gap": m.getGap(),
        "obj": m.getObjVal() if m.getNSols() else None,
    }


if __name__ == "__main__":
    out, tlimit, workers, rules = sys.argv[1], float(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
    jobs = [(p, r, tlimit) for p in sys.argv[5:] for r in rules.split(",")]
    with Pool(workers) as pool, open(out, "a") as f:
        for res in pool.imap_unordered(solve, jobs):
            f.write(json.dumps(res) + "\n")
            f.flush()
            print(f"{res['instance'].split('/')[-1]:16} {res['rule']:10} {res['status']:9} "
                  f"nodes={res['nodes']:>7} t={res['time']:7.1f}s gap={res['gap']:.4f}", flush=True)


==> anc/wsp-mip/run_c.py <==
"""Run csrc/wspsolve over instances × rules in a process pool (paired, same batch).

usage: uv run python run_c.py OUT.jsonl TIME_LIMIT WORKERS RULE[,RULE...] INSTANCE...
RULE = builtin name (relpscost, fullstrong, ...) or a net file nets/x.txt
"""

from __future__ import annotations

import json
import subprocess
import sys
from multiprocessing.pool import ThreadPool

BIN = "csrc/wspsolve"


def solve(job):
    path, rule, tlimit = job
    cmd = [BIN, path, "net", str(tlimit), rule] if rule.endswith(".txt") else [BIN, path, rule, str(tlimit)]
    out = subprocess.run(cmd, capture_output=True, text=True)
    lines = [ln for ln in out.stdout.splitlines() if ln.startswith("{")]
    if out.returncode or not lines:
        return {"instance": path, "rule": rule, "status": "error", "nodes": 0, "time": 0.0,
                "gap": 0.0, "obj": None, "err": out.stderr[-300:]}
    return json.loads(lines[-1])


if __name__ == "__main__":
    out, tlimit, workers, rules = sys.argv[1], float(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
    # interleave rules per instance so every rule sees the same machine load
    jobs = [(p, r, tlimit) for p in sys.argv[5:] for r in rules.split(",")]
    with ThreadPool(workers) as pool, open(out, "a") as f:
        for res in pool.imap_unordered(solve, jobs):
            f.write(json.dumps(res) + "\n")
            f.flush()
            print(f"{res['instance'].split('/')[-1]:16} {res['rule']:16} {res['status']:9} "
                  f"nodes={res['nodes']:>7} t={res['time']:7.1f}s", flush=True)


==> anc/wsp-mip/run_net.py <==
"""Solve instances with a net branching rule (same settings as run_builtin.py).

usage: uv run python run_net.py OUT.jsonl TIME_LIMIT WORKERS NET.json[,NET2.json] [--diag K:MAX] INSTANCE.lp...
--diag K:MAX  run strong branching at every K-th branching call (up to MAX samples) and log
              the net's rank vs the gold standard (slows the run; use on practice instances).
"""

from __future__ import annotations

import json
import os
import sys
import time
from multiprocessing import Pool
from pathlib import Path

from pyscipopt import Model

from branching import Net, NetBranching


def solve(job):
    path, netfile, tlimit, diag = job
    m = Model()
    m.hideOutput()
    try:
        m.readProblem(path)
    except OSError:
        return {"instance": path, "rule": "?", "status": "readerror", "nodes": 0, "time": 0.0, "gap": 0.0, "obj": None}
    if not os.environ.get("SCIP_DEFAULTS"):  # Gasse et al. settings unless asked for SCIP defaults
        m.setIntParam("presolving/maxrestarts", 0)
        m.setIntParam("separating/maxrounds", 0)
    m.setRealParam("limits/time", tlimit)
    m.setIntParam("randomization/randomseedshift", 0)
    rule = NetBranching(m, Net(netfile), *diag)
    m.includeBranchrule(rule, "wsp", "weight-space programmed", priority=9_999_999,
                        maxdepth=-1, maxbounddist=1.0)
    t = time.perf_counter()
    m.optimize()
    res = {
        "instance": path,
        "rule": "net:" + Path(netfile).stem,
        "status": m.getStatus(),
        "nodes": m.getNNodes(),
        "time": time.perf_counter() - t,
        "gap": m.getGap(),
        "obj": m.getObjVal() if m.getNSols() else None,
    }
    if diag[0]:
        res["diag"] = rule.diag
    return res


if __name__ == "__main__":
    args = sys.argv[1:]
    diag = (0, 0)
    if "--diag" in args:
        i = args.index("--diag")
        k, mx = args[i + 1].split(":")
        diag = (int(k), int(mx))
        del args[i : i + 2]
    out, tlimit, workers, nets = args[0], float(args[1]), int(args[2]), args[3]
    jobs = [(p, n, tlimit, diag) for p in args[4:] for n in nets.split(",")]
    with Pool(workers) as pool, open(out, "a") as f:
        for res in pool.imap_unordered(solve, jobs):
            f.write(json.dumps(res) + "\n")
            f.flush()
            extra = ""
            if res.get("diag"):
                d = res["diag"]
                top1 = sum(s["rank"] == 0 for s in d) / len(d)
                ratio = sum(s["ratio"] for s in d) / len(d)
                extra = f" sb-top1={top1:.0%} sb-ratio={ratio:.2f} (n={len(d)})"
            print(f"{res['instance'].split('/')[-1]:16} {res['rule']:14} {res['status']:9} "
                  f"nodes={res['nodes']:>7} t={res['time']:7.1f}s{extra}", flush=True)


==> anc/wsp-mip/summarize.py <==
"""Per-class summary: solved, shifted geometric mean of nodes and time (shift 10 nodes / 1 s).
usage: uv run python summarize.py results/*.jsonl [--limit 300]"""
import json, math, sys, collections
args = sys.argv[1:]; limit = 300.0
if "--limit" in args:
    i = args.index("--limit"); limit = float(args[i+1]); del args[i:i+2]
R = collections.defaultdict(list)
for f in args:
    for l in open(f):
        r = json.loads(l); cls = r["instance"].split("/")[-2]
        R[(cls, r["rule"])].append(r)
def sgm(v, s): return math.exp(sum(math.log(x + s) for x in v) / len(v)) - s
for cls in sorted({c for c, _ in R}):
    print(f"== {cls}")
    for (c, rule), rs in sorted(R.items(), key=lambda kv: kv[0][1]):
        if c != cls: continue
        solved = sum(r["status"] == "optimal" for r in rs)
        t = [r["time"] if r["status"] == "optimal" else limit for r in rs]
        nodes = [r["nodes"] for r in rs]
        print(f"  {rule:16} solved {solved:2}/{len(rs):<2} nodes {sgm(nodes,10):9.1f}  time {sgm(t,1):7.1f}s")


==> anc/wsp-mip/train.py <==
"""Trained baseline: same 7 features, same JSON format, weights fitted by imitation of strong
branching (listwise softmax cross-entropy over each node's candidates; target = SB-best).
This isolates "LLM-written weights" vs "weights learned from data".

usage: uv run python train.py results/sb_train.jsonl OUT.json [--classes setcover,indset]
       [--hidden 16] [--epochs 300] [--seed 0]
"""

from __future__ import annotations

import json
import sys

import numpy as np


def load(path: str, classes: set[str]):
    groups = []
    for line in open(path):
        r = json.loads(line)
        cls = r["instance"].split("/")[-2]
        if cls not in classes:
            continue
        for s in r.get("diag", []):
            x = np.array(s["features"], dtype=float)
            sb = np.array(s["sb"], dtype=float)
            if len(sb) < 2:
                continue
            t = (sb >= sb.max() * (1 - 1e-9)).astype(float)
            groups.append((r["instance"], x, t / t.sum(), sb))
    return groups


def forward(params, x):
    w1, b1, w2, b2 = params
    z = x @ w1.T + b1
    h = np.maximum(z, 0)
    return (h @ w2.T + b2)[:, 0], (z, h)


def loss_grad(params, groups):
    w1, b1, w2, b2 = params
    g = [np.zeros_like(p) for p in params]
    total = 0.0
    for _, x, t, _ in groups:
        s, (z, h) = forward(params, x)
        s = s - s.max()
        p = np.exp(s) / np.exp(s).sum()
        total += -(t * np.log(p + 1e-12)).sum()
        ds = (p - t)[:, None]  # d loss / d s
        g[2] += ds.T @ h
        g[3] += ds.sum(0)
        dh = ds @ w2 * (z > 0)
        g[0] += dh.T @ x
        g[1] += dh.sum(0)
    n = len(groups)
    return total / n, [gi / n for gi in g]


def evaluate(params, groups):
    top1, ratio = [], []
    for _, x, _, sb in groups:
        k = int(np.argmax(forward(params, x)[0]))
        top1.append(sb[k] >= sb.max() * (1 - 1e-9))
        ratio.append(sb[k] / sb.max() if sb.max() > 0 else 1.0)
    return float(np.mean(top1)), float(np.mean(ratio))


def main() -> None:
    args = sys.argv[1:]
    opts = {"--classes": "setcover,indset", "--hidden": "16", "--epochs": "300", "--seed": "0"}
    for k in list(opts):
        if k in args:
            i = args.index(k)
            opts[k] = args[i + 1]
            del args[i : i + 2]
    data, out = args
    groups = load(data, set(opts["--classes"].split(",")))
    rng = np.random.default_rng(int(opts["--seed"]))
    insts = sorted({g[0] for g in groups})
    rng.shuffle(insts)
    val_insts = set(insts[: max(1, len(insts) // 5)])
    train = [g for g in groups if g[0] not in val_insts]
    val = [g for g in groups if g[0] in val_insts]
    hdim = int(opts["--hidden"])
    params = [rng.normal(0, 0.5, (hdim, 7)), np.zeros(hdim), rng.normal(0, 0.5, (1, hdim)), np.zeros(1)]
    m = [np.zeros_like(p) for p in params]
    v = [np.zeros_like(p) for p in params]
    best = (-1.0, None)
    lr, b1, b2 = 1e-2, 0.9, 0.999
    for ep in range(1, int(opts["--epochs"]) + 1):
        loss, grads = loss_grad(params, train)
        for i, gr in enumerate(grads):
            m[i] = b1 * m[i] + (1 - b1) * gr
            v[i] = b2 * v[i] + (1 - b2) * gr * gr
            params[i] -= lr * (m[i] / (1 - b1**ep)) / (np.sqrt(v[i] / (1 - b2**ep)) + 1e-8)
        if ep % 25 == 0 or ep == 1:
            vt, vr = evaluate(params, val)
            if vr > best[0]:
                best = (vr, [p.copy() for p in params])
            print(f"ep {ep:4} loss {loss:.4f} val top1 {vt:.0%} ratio {vr:.3f}", flush=True)
    params = best[1]
    tt, tr = evaluate(params, train)
    vt, vr = evaluate(params, val)
    print(f"best: train top1 {tt:.0%} ratio {tr:.3f} | val top1 {vt:.0%} ratio {vr:.3f}"
          f" | {len(train)} train / {len(val)} val nodes")
    w1, bb1, w2, bb2 = params
    json.dump({
        "note": f"TRAINED baseline (imitation of strong branching), classes={opts['--classes']}, "
                f"hidden={hdim}, {len(train)} train nodes; val ratio {vr:.3f}",
        "layers": [
            {"act": "relu", "w": w1.tolist(), "b": bb1.tolist()},
            {"act": "linear", "w": w2.tolist(), "b": bb2.tolist()},
        ],
    }, open(out, "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/wsp-mip/uv.lock <==
version = 1
revision = 5
requires-python = ">=3.12"

[[package]]
name = "networkx"
version = "3.7"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/dc/76/3af777226b63a5e64a6b36b1ec5855c14e2b94a37096d4760e595fc43511/networkx-3.7.tar.gz", hash = "sha256:fd77a511bd90f39f3d016351345b52cf5319b813bdca01de3f755d3cca62e96a", size = 1866482, upload-time = "2026-09-21T16:45:16.974Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/7e/cd/fe58041e9011f307c490e3e17dd48cc516448f7c698a3f2d9d9d65d7e6a8/networkx-3.7-py3-none-any.whl", hash = "sha256:e3fd2c13a7814cee3746340d8d7f8598a67f16a58bf47fb7f8793fab6efca1b0", size = 2142205, upload-time = "2026-09-21T16:45:14.609Z" },
]

[[package]]
name = "numpy"
version = "2.5.4"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/95/b0/c7453d0b6e2073c3264468b106ee1563750cecc910965e67357e3698c83e/numpy-2.5.4.tar.gz", hash = "sha256:9a94cf751c9ad8ebaa835bcd3d40dacf8534ad086b88c38029b65123c7999d2a", size = 20866315, upload-time = "2026-10-10T20:05:31.422Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/d0/97/ba2074e92b7befea137e77ea8471e768bbd87c339b7e8c9f5a931949f977/numpy-2.5.4-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:c6342f54c67093cae5c0227eb0eb772fdb79f2a2c37a6eb278b9909ee06aa356", size = 17001609, upload-time = "2026-10-10T20:02:40.843Z" },
    { url = "https://files.pythonhosted.org/packages/ff/a9/bac826765e971d8e16e2064e9ac7525fd69b40ac17c905033a7f5442023f/numpy-2.5.4-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:b11e8fda06a7d69f15ebf542660b74466c2e51094800c1fb794f47ad4faeef17", size = 12015718, upload-time = "2026-10-10T20:02:43.45Z" },
    { url = "https://files.pythonhosted.org/packages/31/2f/5ea3570fcb8ccd0882bea99436a513b2c85dad8f774a2057849130a8fb99/numpy-2.5.4-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:9cb18a327b49c5c337f972b03682f6a49855525faaf3c0d3e9c96cd0fd8880a8", size = 5451717, upload-time = "2026-10-10T20:02:46.169Z" },
    { url = "https://files.pythonhosted.org/packages/34/f2/b4fc1bafca03868220b5eaf729d2f21ebd7d7b151c0f9e144fe212bbca35/numpy-2.5.4-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:aec3fc4b32ff82421274f5d205c559c51c840c8df66a78efd7f3612dd005a26a", size = 6789926, upload-time = "2026-10-10T20:02:48.139Z" },
    { url = "https://files.pythonhosted.org/packages/dc/96/8319e2457ae4333c62c815c7006b869a4f60985c1e01024c2f8c6c040fe5/numpy-2.5.4-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:fe4d21ab149f15e4e6043dfb0de87e6e5f34ac176cde83060e9802981fca2ac2", size = 15695312, upload-time = "2026-10-10T20:02:50.115Z" },
    { url = "https://files.pythonhosted.org/packages/43/a3/c799c62e19c337e6d3770b08e475887fb30ce8477d3c09efca6b2f0228a6/numpy-2.5.4-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:fbde6962867ee75b48b0ee29b2b9372ec5d617799dbaf38e82dc0596f2f7738a", size = 16727283, upload-time = "2026-10-10T20:02:53.186Z" },
    { url = "https://files.pythonhosted.org/packages/39/6b/3604e53fb00314d0dc1b94ec9125a1484f649c0a17480b1f0f0c7a9d6250/numpy-2.5.4-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:381a7a3d2e65e64c0ec302795ab9dc12bb1e73f150904699c153716177eebdaf", size = 17047890, upload-time = "2026-10-10T20:02:56.038Z" },
    { url = "https://files.pythonhosted.org/packages/4a/7a/e8b58a5289a0d464c52885de47c35a935cdd70c03a4c3ab94a5126416dd0/numpy-2.5.4-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:b89d0aaae2fe498c648f4c4795c084db535af5bd98ef942b2a3681fb74ce8645", size = 18485839, upload-time = "2026-10-10T20:02:59.018Z" },
    { url = "https://files.pythonhosted.org/packages/6f/c9/47094f597015009f310b8c900def59065ef1ff5a6fe7b51fc65ec58ec2c6/numpy-2.5.4-cp312-cp312-win32.whl", hash = "sha256:9968ab7e49b93ac6e1c3b2239732183152c9150f16308d30b66a372cffe3483c", size = 6138936, upload-time = "2026-10-10T20:03:01.626Z" },
    { url = "https://files.pythonhosted.org/packages/12/33/fefe62073dc8acfd0f2b9ed7c003af2f50aa61555e113e6db02b8f79f145/numpy-2.5.4-cp312-cp312-win_amd64.whl", hash = "sha256:a7b1b6353e36a7e50de2973a38d705c88ee93adcf120673cee7f45a4a3fa223a", size = 12573091, upload-time = "2026-10-10T20:03:04.349Z" },
    { url = "https://files.pythonhosted.org/packages/1a/07/161270b0c2eec56e4c905f6d6d22e1b836887b2cb189d3f5820aa588e9dd/numpy-2.5.4-cp312-cp312-win_arm64.whl", hash = "sha256:aa1cce2ff3f8d953de38b76bf44602caeb69f101430208f64a10067f7cb4b1d3", size = 10521630, upload-time = "2026-10-10T20:03:06.767Z" },
    { url = "https://files.pythonhosted.org/packages/67/14/1c3ee0118a8fce08565a5d8482631608426a33af10a01077fada5dc7c119/numpy-2.5.4-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:2377da2dd3ba2c1200956acbab2a358c83b8e1f8531191672d1cd6ad83250d53", size = 16997729, upload-time = "2026-10-10T20:03:09.291Z" },
    { url = "https://files.pythonhosted.org/packages/83/8c/b0ea9477fb1f0d4484bbc5cba21678cc9969704d8d7f3f158d1db35f8e14/numpy-2.5.4-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:7415db95818b39ec475a5eea54d9e3b6bc83e3912158e46da3438cdce399804d", size = 12009826, upload-time = "2026-10-10T20:03:11.946Z" },
    { url = "https://files.pythonhosted.org/packages/e2/84/6a3d75b3ba3dfe84ac0053450753d1e6d250a8bf80f66474cc46d1fb643f/numpy-2.5.4-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:6d6a71b9d9a97c03633aa12565ef2825ffa036cc1d99cfd50dacf0f128af4fe2", size = 5445803, upload-time = "2026-10-10T20:03:14.329Z" },
    { url = "https://files.pythonhosted.org/packages/61/18/bb993f267ca20b376e07092a16793a5b31ed3138751e9ba480011a14d742/numpy-2.5.4-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:d8200f16437b289a5bb927c6e184eccc3e8389bc0070fea4cd5b9e13c1757959", size = 6786220, upload-time = "2026-10-10T20:03:16.602Z" },
    { url = "https://files.pythonhosted.org/packages/db/b6/135bb0953b61dc21c6cafa14b424ae666944e4899cf140e00c2b322a1a45/numpy-2.5.4-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1c2e71b04c6cad90026e544501bbe0ab9290fa8a4d845e7e8c0d124fb429c988", size = 15689178, upload-time = "2026-10-10T20:03:18.721Z" },
    { url = "https://files.pythonhosted.org/packages/da/24/3bd070f3269dc609d8f26b2643f62ef91bb415841c0b294805aaf7fe06da/numpy-2.5.4-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6ffa07666f8da0eef81d149934a626d0d95fbd6838432a33e66245423a9062c0", size = 16718044, upload-time = "2026-10-10T20:03:21.386Z" },
    { url = "https://files.pythonhosted.org/packages/c7/8e/9d15bd356b0a019c965312b1a3c6a727cac4cae5bc40045fbc12ce4cff9c/numpy-2.5.4-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:2fa3328f784fc8277fc48026f6cad516f5c561c5d8e2e39b3c9e0c8f23223b34", size = 17048364, upload-time = "2026-10-10T20:03:24.468Z" },
    { url = "https://files.pythonhosted.org/packages/dc/fe/9d5b560db964f15871885f2250795d15945f8699e17ef90c0c2ff4c875b2/numpy-2.5.4-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:b86966fbe4ad7de710422175572bcdc75fdedadfb54bc6fab7deabccddd7780b", size = 18474904, upload-time = "2026-10-10T20:03:27.895Z" },
    { url = "https://files.pythonhosted.org/packages/e9/98/d27552990f1bd611ef3e7466adadc78312ea2df63b83aad47fdc3d3ca8df/numpy-2.5.4-cp313-cp313-win32.whl", hash = "sha256:5258bc06526964be5face2fc6f756857a3f24f21ec3e72ca131337a75b165d6c", size = 6134537, upload-time = "2026-10-10T20:03:30.511Z" },
    { url = "https://files.pythonhosted.org/packages/90/8c/140a40398a66b4471211be1affdb6ed24c486d581bd28d07b7f2fcb69540/numpy-2.5.4-cp313-cp313-win_amd64.whl", hash = "sha256:8b4d2fd2d34e5f8c9235ee787de5631a37a28402b15cb80814df973d2be54129", size = 12566113, upload-time = "2026-10-10T20:03:32.612Z" },
    { url = "https://files.pythonhosted.org/packages/34/52/01d205e5e8ccb27b2b0b141e801f22b830198c979111b0fa44771438d9a9/numpy-2.5.4-cp313-cp313-win_arm64.whl", hash = "sha256:bc39ac66a7a9a3fbd6134fda43136b60ffde99c8f4501e64e0d2b24da137babf", size = 10519523, upload-time = "2026-10-10T20:03:35.163Z" },
    { url = "https://files.pythonhosted.org/packages/99/ba/005cb5edd580d2f84d7ca3206b92dc17d4388e56e6f87ffe8f2762f83139/numpy-2.5.4-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:c668b2f0d651605b58892644b0e302c7157f7159544227758c896982ef384b18", size = 17005499, upload-time = "2026-10-10T20:03:37.961Z" },
    { url = "https://files.pythonhosted.org/packages/f3/49/fee7587c33ee35f7977f9051d7f2023d4e7246d62710c80f20c2361ea232/numpy-2.5.4-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:ffa6ce09a1c6a08e9667dd9c97aa0b14184e8d18f2a14b78b2a2328c9147f076", size = 12019666, upload-time = "2026-10-10T20:03:40.606Z" },
    { url = "https://files.pythonhosted.org/packages/d5/b2/c6ce165acffceb15a82c07b9cc77d391f86b3f379ba62911908ae5d34b91/numpy-2.5.4-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:956555e0603a4d38019ae6925711cb9dc43195c076a928accf7ea5d50bddfe53", size = 5455617, upload-time = "2026-10-10T20:03:43.138Z" },
    { url = "https://files.pythonhosted.org/packages/77/7f/dd85ce260a669a89be06842cf355d7353a33e6cfbc590fb8ebb947d88dc9/numpy-2.5.4-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:2c2c4afffdeb7920e445028dd71eb932cac3e704792e964bc2a232426d4f1255", size = 6791932, upload-time = "2026-10-10T20:03:44.874Z" },
    { url = "https://files.pythonhosted.org/packages/63/d6/34b0a2b0741386a63025a65a2c09caaaaaad6d0ca95b66cd65c30dd7fcb5/numpy-2.5.4-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:4054173604cd8658796053f1f3bc0befb68ec1c0762c57fdad61e199256a8617", size = 15710899, upload-time = "2026-10-10T20:03:46.839Z" },
    { url = "https://files.pythonhosted.org/packages/16/d5/928078d2b28f26829b138b4a6c3980045022fb409f570657a224ae60ef4e/numpy-2.5.4-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:d549420b8858885cea8838a727842249218b9c1da24dd517e25c9c7a948310a3", size = 16721710, upload-time = "2026-10-10T20:03:49.489Z" },
    { url = "https://files.pythonhosted.org/packages/f9/cf/673fd1b8f4cd78eb6320e87ec4c90ac19c095644259e3749853a405c70f4/numpy-2.5.4-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:823874a507a84af050493b622affde94b6f7c3a0dc22cb2801381bc03b871c00", size = 17066182, upload-time = "2026-10-10T20:03:52.25Z" },
    { url = "https://files.pythonhosted.org/packages/f3/92/a77b5061b1b3e2643928c37976d79ee173e1b171ed158b7a3c61056b41bc/numpy-2.5.4-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:4e263278bfb5ee6409db8aedbc4cc32973b1b82bc1e8d3c668551d04d83a7e37", size = 18480315, upload-time = "2026-10-10T20:03:55.39Z" },
    { url = "https://files.pythonhosted.org/packages/bb/1d/1486ef3d3fb2279fd93c4c43c1bbbf1ca389a19816696684409f71babaab/numpy-2.5.4-cp314-cp314-win32.whl", hash = "sha256:cfd73180400042a7c532d30c5e287bdd03c59ff9ee1b4c0316af0539e29dfe23", size = 6185739, upload-time = "2026-10-10T20:03:58.186Z" },
    { url = "https://files.pythonhosted.org/packages/52/9a/e1e512ebc948d5b9dd33b08736760f0ebbed2848fd4eda1f553088a6dcee/numpy-2.5.4-cp314-cp314-win_amd64.whl", hash = "sha256:2ca144f15135b6212a5c47b1e2aeca6e412f102f95a2d5d88d8aec77eb255de3", size = 12703552, upload-time = "2026-10-10T20:04:00.28Z" },
    { url = "https://files.pythonhosted.org/packages/2c/05/de709a982d7bbcd688a3fad71f002e9ff80c2db39e03ee726609b610f1d1/numpy-2.5.4-cp314-cp314-win_arm64.whl", hash = "sha256:468397ba3c64427474706e5c9123fe266395496714dc684294eac75cd4930d1e", size = 10803901, upload-time = "2026-10-10T20:04:02.659Z" },
    { url = "https://files.pythonhosted.org/packages/13/34/083570ada3bb2a30fbe5d77c8c6fef9141144a15d33e6f793a67e9749ab8/numpy-2.5.4-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:1ef3aa6d7e29bb13677323114280b05acc57607fa2300e66432d665d5418a162", size = 12138695, upload-time = "2026-10-10T20:04:05.012Z" },
    { url = "https://files.pythonhosted.org/packages/94/06/1f9c24db48eef0c2d1207e3b11fffb0478e39dfd8c1e1be7476936885eed/numpy-2.5.4-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:98b053943e5a0474ec0da309d2cb9d3f18ea57f8a2067c2ab7b5f763d1068380", size = 5574615, upload-time = "2026-10-10T20:04:07.316Z" },
    { url = "https://files.pythonhosted.org/packages/da/0f/593fba2e1560e949123bc7d2fc48b5893d56e58cd4bd5a273d2fbf60b220/numpy-2.5.4-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:b64a85f40e154983960a4167d4c1d57a50c7f109b3d3264a3a984154e90a8454", size = 6889383, upload-time = "2026-10-10T20:04:09.918Z" },
    { url = "https://files.pythonhosted.org/packages/eb/9f/b799dfdce4e05e80ed4bc815c71ff343a11533b2c0ffc221cae8538cda63/numpy-2.5.4-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:a813ed7719bf45463c51779e6a98d0385fe905e48447526938a4b8337333d551", size = 15753763, upload-time = "2026-10-10T20:04:12.278Z" },
    { url = "https://files.pythonhosted.org/packages/34/88/16c5f12f86f5ad2817c4d103205131fc6c8acb3d1878af05a1a4f23ec859/numpy-2.5.4-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:c9b80cdf5cedba0e90d93fa5f9a333c4d65bd545cd669b71bb97ce2b703c9d73", size = 16757212, upload-time = "2026-10-10T20:04:14.799Z" },
    { url = "https://files.pythonhosted.org/packages/ff/4f/a1fe40e18a898e6a5089f4f0d891f0a493eb0574d5b34458f0fbe5aa3e5c/numpy-2.5.4-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:2199ed071f460487c8db2c0e5c0b564494190edb4772fe80f9aad88b2604def5", size = 17116471, upload-time = "2026-10-10T20:04:17.58Z" },
    { url = "https://files.pythonhosted.org/packages/aa/46/e923a11c78e65c1722e7aaad817c06bd591324174b9d28ce5d31eee4d432/numpy-2.5.4-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:64f9c9878c1938476365e11ccfb6b770f3b9e5f045ccddc514235041e6959365", size = 18524063, upload-time = "2026-10-10T20:04:20.365Z" },
    { url = "https://files.pythonhosted.org/packages/5a/fa/84ab064514440c1f64a1b21088f2c82756defdd05e07c75ab233899565b2/numpy-2.5.4-cp314-cp314t-win32.whl", hash = "sha256:64d1c8ac28a4077cf987e0a71a7a0ef7e2df70722f07f0baa42dbb7eb6938647", size = 6340926, upload-time = "2026-10-10T20:04:22.865Z" },
    { url = "https://files.pythonhosted.org/packages/7e/7e/6cd886876f435b10685db9b9f7eeb70356f99e052116f4e5f11c5792c714/numpy-2.5.4-cp314-cp314t-win_amd64.whl", hash = "sha256:067374eb538c34c745436365cf7b0112595c1d326f21ce4ff340f61230239fbb", size = 12901584, upload-time = "2026-10-10T20:04:24.99Z" },
    { url = "https://files.pythonhosted.org/packages/38/1b/3c1684f6a06f7307f2335fca6e486cb162847fb97e91d65f8eb5cabad213/numpy-2.5.4-cp314-cp314t-win_arm64.whl", hash = "sha256:e94aef2c639da4a960ad0db8e06471208d8589974953d78b61d345b4eb99e394", size = 10891152, upload-time = "2026-10-10T20:04:27.52Z" },
    { url = "https://files.pythonhosted.org/packages/08/f4/3224deff3af2bef6bc0b175369698d8cb348f3d91d9bb0286cd5c9eae9e0/numpy-2.5.4-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:8dddfbee2e68d26d0d7d7d9cb247b1fd4409241cce32d815a11d97ec2cfde179", size = 17003231, upload-time = "2026-10-10T20:04:30.021Z" },
    { url = "https://files.pythonhosted.org/packages/be/75/fee0b8c6d94b44b2fdfae74f6a4ad5a138739589a8aebaec28ce4e713ed5/numpy-2.5.4-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:81e3420b27048b65eb14c3acf0c174a8cb0e023277716110347d2dcb26026dad", size = 12018300, upload-time = "2026-10-10T20:04:32.519Z" },
    { url = "https://files.pythonhosted.org/packages/47/c0/d0b335a499a04b65f532c3f034346ef390f81299060f928492dabc1e0272/numpy-2.5.4-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:0b4724a19de67bea8cfc4970798efa78bcbbe2ac2613cfac16721a42d44de2a5", size = 5454250, upload-time = "2026-10-10T20:04:34.943Z" },
    { url = "https://files.pythonhosted.org/packages/5a/0e/461b3783c03d668052e6a21b01b673db6ffcb7831fd32d9aa5368c1cd426/numpy-2.5.4-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:2132418bf8dd124a427ca9e6a1daf9ee1a87185344c95119ceae868b99466da1", size = 6789644, upload-time = "2026-10-10T20:04:37.258Z" },
    { url = "https://files.pythonhosted.org/packages/b3/02/5dad269b02166965a7b4ca14adaddd75dbee0de42435bfecf561b84ba5a6/numpy-2.5.4-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:325518d4245b9e331387702aa58c2ce1dc4cdcbb41dfb4ccd5dcbc7e08db1266", size = 15704353, upload-time = "2026-10-10T20:04:39.616Z" },
    { url = "https://files.pythonhosted.org/packages/93/3a/01360c8036822ed9f7aa32189a77d1476567ec1e8e1383522389e4faac45/numpy-2.5.4-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:56733449d2544178beaa4545cee357370440cf056c197f9c7bfb19dbfdd0e86d", size = 16718648, upload-time = "2026-10-10T20:04:42.383Z" },
    { url = "https://files.pythonhosted.org/packages/7d/5c/b863a2c093c4d6f21a597fcaf24ead0835c09ab16a8312d5a5a8868af683/numpy-2.5.4-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:5ec3753760c1a6d8bb91200666e545c3a9728e6269dfb5d6ce02340996698aa3", size = 17059053, upload-time = "2026-10-10T20:04:44.976Z" },
    { url = "https://files.pythonhosted.org/packages/0a/60/ced4f57f9a1258a0af74f17cb0b0c2700b5c67cd6678823c803b263e4df3/numpy-2.5.4-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:b1185012870173de7ae33d370bd45b1cf5baee747ea4b97036b65f4e93016877", size = 18477406, upload-time = "2026-10-10T20:04:47.863Z" },
    { url = "https://files.pythonhosted.org/packages/f9/bd/0ef22dafaafcc7d4bb3ca26b8d2afbd55dedad8eaba99a8c864e1997456f/numpy-2.5.4-cp315-cp315-win32.whl", hash = "sha256:298eca75243f2cbbfdb460560b9fb2a1792a33cf2ab4286efd43d92e8d3df508", size = 6185133, upload-time = "2026-10-10T20:04:50.467Z" },
    { url = "https://files.pythonhosted.org/packages/50/bc/d2651b155ecc608a77e6f4d15495c11f14f19bb98f8bf0c5b0d38f86dda1/numpy-2.5.4-cp315-cp315-win_amd64.whl", hash = "sha256:332f3378fe077dd850e677ec01bdcc4f22368fb5d50ef10b2c79230b1bf5a592", size = 12703085, upload-time = "2026-10-10T20:04:52.63Z" },
    { url = "https://files.pythonhosted.org/packages/dc/d2/45e404f8abb26fb9eda12b94012936873e827b1be76f2ee7890be128312e/numpy-2.5.4-cp315-cp315-win_arm64.whl", hash = "sha256:d4cccbbc78717966f764cd3af4fb70276fa01fc7a2688af11c78901fa5c04f05", size = 10801451, upload-time = "2026-10-10T20:04:55.677Z" },
    { url = "https://files.pythonhosted.org/packages/c6/c3/2ae14e09cfdb67dc187a342e15308a21c15bf4d2071f8079e6aee5fe56dc/numpy-2.5.4-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:950ea81d57ef070665581b6e1b5f6a029306423cd1739c5b95fe78aa30db6b9d", size = 17097121, upload-time = "2026-10-10T20:04:58.403Z" },
    { url = "https://files.pythonhosted.org/packages/f5/cf/305ae624ef8a039414317224abe9ec9c2fe7ea3c2e1cf204d43ff6b2ffb9/numpy-2.5.4-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:c05ede731b03fb1b7591faca9389ade3267d2bddf1ad8882bb3f2cc5e101694f", size = 12135439, upload-time = "2026-10-10T20:05:01.65Z" },
    { url = "https://files.pythonhosted.org/packages/a9/a8/f75c63813aef95827bb2c0d13b12803016853056e8792c280058cdbfe783/numpy-2.5.4-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:5fbf7141bbfd63aea22f435c9062a032b9ea0082fe9845dad7f021d3f1234e71", size = 5571451, upload-time = "2026-10-10T20:05:04.135Z" },
    { url = "https://files.pythonhosted.org/packages/6f/0f/f17763f983868b5c49b4101ebd7e00760bd1769478a6bb6a8de6e085bbac/numpy-2.5.4-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:3573cd22564692a5b899ec344e5d5b9cc4576f2985b96f22af3564ed54f2710f", size = 6883356, upload-time = "2026-10-10T20:05:06.249Z" },
    { url = "https://files.pythonhosted.org/packages/67/a7/8af04c5a79e047996cfa38854dcfbececdd0343a7c933a46fdd03ef6f5da/numpy-2.5.4-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:6c109eac9cd439193678f69d70733c1108487546ca8eafc107b510ae10c1aecd", size = 15750991, upload-time = "2026-10-10T20:05:08.376Z" },
    { url = "https://files.pythonhosted.org/packages/57/7a/648254290d0c504faa8f2d07aa206660c728802c781a6f3fc68ab7cb5d71/numpy-2.5.4-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:80d6ef6e8620eb2c2b4c4caad50b5935d6db3cde2d51581b55dcc79e14016d1d", size = 16757675, upload-time = "2026-10-10T20:05:11.393Z" },
    { url = "https://files.pythonhosted.org/packages/b8/fe/4a8c3cdb0c70400cfe4c5bec42d3099a5673802a95064614b33e07b82aa1/numpy-2.5.4-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:77045a4b175bbf5316ec08003880804336c78f92281a1b72222b274ea85ec5ac", size = 17113846, upload-time = "2026-10-10T20:05:14.49Z" },
    { url = "https://files.pythonhosted.org/packages/1b/7e/619692bb67778702c0e9eb2d468568a7573f4e269386ea61aed01ee4e557/numpy-2.5.4-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:0f02a46e49cfb6c73bdb7aea1c0d3461dbae9aba613542b65f657cd3d17b9fab", size = 18522915, upload-time = "2026-10-10T20:05:17.33Z" },
    { url = "https://files.pythonhosted.org/packages/b7/b5/4da41c328788f575838f97a098fe8ca691ebc6f6fd73ad4a262ee40b184d/numpy-2.5.4-cp315-cp315t-win32.whl", hash = "sha256:ad62a416ddcf863bf44bba76fbf6b53366ab0692e294f51cae4b5fbe0d246788", size = 6335804, upload-time = "2026-10-10T20:05:19.921Z" },
    { url = "https://files.pythonhosted.org/packages/98/94/6482ddfa3d312490cb9358f375bf2ad56427dbea8769187158e94d653753/numpy-2.5.4-cp315-cp315t-win_amd64.whl", hash = "sha256:38f47be9f74ab870d2633b5456ae519c43758a8d1fd05342f0ce4ecc034396ee", size = 12890095, upload-time = "2026-10-10T20:05:21.875Z" },
    { url = "https://files.pythonhosted.org/packages/48/7f/c2d1b436b6e7cfebac140c2579a298344b85f2991a2ce5c3615cefb29400/numpy-2.5.4-cp315-cp315t-win_arm64.whl", hash = "sha256:7a14a461d9340f1b46b8648578aed9cdb8b3b018a8fac6c1dde2c9192a01a87f", size = 10883718, upload-time = "2026-10-10T20:05:28.547Z" },
]

[[package]]
name = "pyscipopt"
version = "6.3.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/d0/7c/0021484212345deca8db57f96f450c60db0f357cfb8c8ee9ea831942deb0/pyscipopt-6.3.0.tar.gz", hash = "sha256:d9d1d36ed916b1ce1129627055145014b93f66711f8d974fdab941773d8d0adb", size = 1945537, upload-time = "2026-10-11T16:14:52.409Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/31/5e/38b5aee3402d00f1a452e33b67cd64fbb17985e8f73087cf5648c6c21d3d/pyscipopt-6.3.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:401ecfbc57bdc049a04bb9181d5b741faa3432405ba147b7cc58b5e52c6f4487", size = 8662298, upload-time = "2026-10-11T16:13:10.879Z" },
    { url = "https://files.pythonhosted.org/packages/d9/b7/c239aa85a160b91c9d3703aaa796d3b64d82d2ef02eeceefaa603d432bff/pyscipopt-6.3.0-cp312-cp312-macosx_11_0_x86_64.whl", hash = "sha256:fda5b59ed1520f18a046387bd72291f80aff816621d1a2a40659a49ffdc78cd3", size = 12416268, upload-time = "2026-10-11T16:13:13.448Z" },
    { url = "https://files.pythonhosted.org/packages/c4/a8/f232f5040721b488532d46eaee2ff15cfb20d6578437c3475673ddc72b2d/pyscipopt-6.3.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:470b449d6fe0e1746a86789d17ce2df9a3357136a0522ea6c214c1b19b4c29a4", size = 16826121, upload-time = "2026-10-11T16:13:16.139Z" },
    { url = "https://files.pythonhosted.org/packages/92/c6/44d60da93c069f4a26ac3d43e85cf07835fc535232f2eeafe07632e2b160/pyscipopt-6.3.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f1c6696a58be7e088017a57982dc9d8a681da3f21bdca1d74fba2d41b47f5fbe", size = 18182683, upload-time = "2026-10-11T16:13:19.122Z" },
    { url = "https://files.pythonhosted.org/packages/f8/38/80617dfc24d038976266825565aeefcf01526ae4d5758927a050015ed1d2/pyscipopt-6.3.0-cp312-cp312-win_amd64.whl", hash = "sha256:7aaa698983070c4e0b30d77c3bf3db84721f8174668b4f495abc78f51dbdd2af", size = 48251320, upload-time = "2026-10-11T16:13:23.645Z" },
    { url = "https://files.pythonhosted.org/packages/df/69/d376543f4505b439231ae9ddc5766008f456c520f88b8109e298a6903103/pyscipopt-6.3.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:56df32929ca82daa1c0b824480fab44f4688bb1c06b1b8e6144557825e3c4fe2", size = 8674076, upload-time = "2026-10-11T16:13:26.479Z" },
    { url = "https://files.pythonhosted.org/packages/a8/a3/a0ab8222eea9f85968590f38301fc7acac19515f649db1294eb2a3e48123/pyscipopt-6.3.0-cp313-cp313-macosx_11_0_x86_64.whl", hash = "sha256:6d8b28f077eb56df7033dfbbf08a60af38887ea55d23d9e81426bfb887aa2718", size = 12431507, upload-time = "2026-10-11T16:13:28.965Z" },
    { url = "https://files.pythonhosted.org/packages/7e/92/92ec1d8c4c15a31b5351fad6b84298e48b17520715fe9e8ae90b7e02f112/pyscipopt-6.3.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:19c5f1a174cbe5a3216f2a6b63457b7c54cf0313b54cd461436a5a908cec9f52", size = 16833262, upload-time = "2026-10-11T16:13:32.08Z" },
    { url = "https://files.pythonhosted.org/packages/3c/fc/247d5e524500a334283c3c3ca067c525bd8bf9e6570b00586c91b5e4aaf8/pyscipopt-6.3.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0761e4cda7a0a94c75e6faaefe0b921a117c4cfd7dbd8b7e9bc9665f6c68ef3b", size = 18183962, upload-time = "2026-10-11T16:13:34.839Z" },
    { url = "https://files.pythonhosted.org/packages/cd/94/489399c8cf91d523587c319312897117349f36f5ad4f2f63e6929bbec0fe/pyscipopt-6.3.0-cp313-cp313-win_amd64.whl", hash = "sha256:7910abd7fd9cb1e97816fef5fc7aed085308a7cc097b10c3efdecfee71e432e7", size = 48249883, upload-time = "2026-10-11T16:13:39.182Z" },
    { url = "https://files.pythonhosted.org/packages/be/a3/05e4931d2ca8b7d16ab081685fd9f8bcd8874080e702526d0cba7cf5b33f/pyscipopt-6.3.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:34f542f690eacd54b079cc415605af77e324b76e168c4ea4292430e5f071e32f", size = 8694895, upload-time = "2026-10-11T16:13:41.794Z" },
    { url = "https://files.pythonhosted.org/packages/04/de/2f862e50ae89b4d401f28384ea0f1ba54ca610299fcbe231e1040ac3dd4e/pyscipopt-6.3.0-cp314-cp314-macosx_11_0_x86_64.whl", hash = "sha256:542c12eb1a69a34c397dc4f38afbdefd389beb36e7a6bc9c9c91ffc031fb630e", size = 12442377, upload-time = "2026-10-11T16:13:44.065Z" },
    { url = "https://files.pythonhosted.org/packages/55/b6/4f2d2f2a683ed2e09f72a3af21dd4351de8983458869f9be06326f5bc966/pyscipopt-6.3.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f9b95ef1966903d7be4fa928f7579dad99fc56a7a39298403cb916bff379f3ff", size = 16791202, upload-time = "2026-10-11T16:13:46.853Z" },
    { url = "https://files.pythonhosted.org/packages/30/d3/9bb1e97aaa1f215ca909900a4ebc8718fbba72a3d3911198219378986f55/pyscipopt-6.3.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0a6e33a62b477a5ed78393784a0b6f78d04a004f2bcfda9cb56058407ee9ba84", size = 18063929, upload-time = "2026-10-11T16:13:49.599Z" },
    { url = "https://files.pythonhosted.org/packages/53/7d/c12136479893e0ee144a050f13d111b7a83b5e2aaf37a1a253169ef66744/pyscipopt-6.3.0-cp314-cp314-win_amd64.whl", hash = "sha256:266cce2a6712cd4c5fe5d7feaf1002d7ee5e724616b153c3529ecd60c7d087e7", size = 49412054, upload-time = "2026-10-11T16:13:53.788Z" },
    { url = "https://files.pythonhosted.org/packages/32/f1/d61a6c176c229fdc7aefaace8a33da4bf3c74e5886a732b4de73f9519cc0/pyscipopt-6.3.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:d3589a00c62c1219641754f69ef903a4189b50d02a0ea8ef96931fc699a95b21", size = 8767403, upload-time = "2026-10-11T16:13:56.481Z" },
    { url = "https://files.pythonhosted.org/packages/ea/e4/9538ed3100709bf3215bf17f8a4e558a2235bdb00adc2c20a781218ef930/pyscipopt-6.3.0-cp314-cp314t-macosx_11_0_x86_64.whl", hash = "sha256:4f0c4fda99f6a9ce668aa887052bf56b1860a0c5539491b07a5d431144f9275e", size = 12474734, upload-time = "2026-10-11T16:13:58.867Z" },
    { url = "https://files.pythonhosted.org/packages/f3/b9/d5ac3d4ac020b71b2c2eeb1bb671cf7bec9dc1230a54d4bdf6d013752249/pyscipopt-6.3.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:15a9fd691e3e75c6bf75f1cc4bf8e6acdaf4aa8b02570a1609f6eb3dcac4b23d", size = 17426471, upload-time = "2026-10-11T16:14:01.664Z" },
    { url = "https://files.pythonhosted.org/packages/78/bf/0c2c63513fd86c327b04742c052c4386695d93966767e1aa52dc76a2c56e/pyscipopt-6.3.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:69ea80f981b4e7d5f2bb74cb600e8a9ebf8e8df54a7afe5f8a715172bb8681b9", size = 18285434, upload-time = "2026-10-11T16:14:04.578Z" },
    { url = "https://files.pythonhosted.org/packages/e7/41/4710d0d81b16fa4cd2e412f5636ff50a05878ccb9d2e9aacef20cc1feae8/pyscipopt-6.3.0-cp314-cp314t-win_amd64.whl", hash = "sha256:e1005ecf03f3dbd3936485343ab79c85db7d27d296516787a2223cd84f143747", size = 49443593, upload-time = "2026-10-11T16:14:08.909Z" },
    { url = "https://files.pythonhosted.org/packages/7e/3b/72d1a15488a6747997682774618dd68b5c03e83133973735c0c630dd9e79/pyscipopt-6.3.0-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:0b2737c33fd4d0402d83745dda04ac1740e18d01d3f8cdddb6d95b31980799c5", size = 8693806, upload-time = "2026-10-11T16:14:11.485Z" },
    { url = "https://files.pythonhosted.org/packages/c7/6f/1e0cfbea83e9c7721cc76e56292070e13050b8c403cd80dd615784c7ec50/pyscipopt-6.3.0-cp315-cp315-macosx_11_0_x86_64.whl", hash = "sha256:6c0b80ede0fb3028ca1e38321d50dcc08ce27754227ae1010be3f079fc480df3", size = 12440937, upload-time = "2026-10-11T16:14:13.775Z" },
    { url = "https://files.pythonhosted.org/packages/13/9e/0706827a5ec459de1991f6495240e6c24d2bfb405dbdf3d58d3345100c6b/pyscipopt-6.3.0-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f4992167acdb55c02ca44057e406098ded35f3c07d0fcf27775a767ec9f0857e", size = 16784377, upload-time = "2026-10-11T16:14:16.203Z" },
    { url = "https://files.pythonhosted.org/packages/eb/fb/770dccdcca94bb19f6a86d9fa2decf9c423ea246e67b3c79ee2d266d4764/pyscipopt-6.3.0-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:4c9ecceac4ef6a76adf599bf1d260745b4c6ace3e22eed3b83cb2b40a6193100", size = 18089078, upload-time = "2026-10-11T16:14:19.079Z" },
    { url = "https://files.pythonhosted.org/packages/fa/7b/828f67a0ff3f19faa26dcfbac96a1df018bddf87511c0635acd9bbc0ad6b/pyscipopt-6.3.0-cp315-cp315-win_amd64.whl", hash = "sha256:9e20b729a88e74bac6d13bc641278f4c5a452ae8abe1b94ab3838ea00f4eca8c", size = 49412495, upload-time = "2026-10-11T16:14:23.095Z" },
    { url = "https://files.pythonhosted.org/packages/e6/6a/9f3f2cbf6d56b99cfdb0935b950bbe344220d1b26079bc997126c5f3c19e/pyscipopt-6.3.0-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:cd02af2e3efb49a0feede946956f79f884210d9335f7fae10f838a597b48b631", size = 8764924, upload-time = "2026-10-11T16:14:25.821Z" },
    { url = "https://files.pythonhosted.org/packages/eb/d1/c396c13bf58e1c5dcc10aecb03207bbc3233d2940444448f002ddcd90324/pyscipopt-6.3.0-cp315-cp315t-macosx_11_0_x86_64.whl", hash = "sha256:b3382b157ed08b753d948534a2e152800fbb2bbd5c0fe12cd183d34380524e0c", size = 12472866, upload-time = "2026-10-11T16:14:27.933Z" },
    { url = "https://files.pythonhosted.org/packages/9c/14/76b60bde11dc4373a2e8aeb5af74db0f5da27584eebbd3edf663e1f5df65/pyscipopt-6.3.0-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:b7ad2fbe509371ab079627f6a3c371b21dee5aa148f7ac7906f38cb53a24a0b5", size = 17389349, upload-time = "2026-10-11T16:14:30.414Z" },
    { url = "https://files.pythonhosted.org/packages/3c/f4/1f4be22e02a092f291dd3e8aaed148aac30e573af1d56f106a4ab1a170fa/pyscipopt-6.3.0-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:aa67eef05844783c41b23322071089c4f31e25bad49b7088b2e793013f59d2c1", size = 18481659, upload-time = "2026-10-11T16:14:33.171Z" },
    { url = "https://files.pythonhosted.org/packages/39/6f/1d1d8fe825170e456482573d48c901fb697709a849a277603f6bacb0cd19/pyscipopt-6.3.0-cp315-cp315t-win_amd64.whl", hash = "sha256:c8b9c8d75c66dac7de6635dec8cc61988202bda62d4c402fca1073d52dc68e4c", size = 49442904, upload-time = "2026-10-11T16:14:36.644Z" },
]

[[package]]
name = "scipy"
version = "1.18.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/7e/74/66de6258867beb2ef08f35f9f2ac017a52cacd5081714d239ff1a442d458/scipy-1.18.1.tar.gz", hash = "sha256:52c4b7422442aba924d03ad4019852b08a92e64ea187b933135687bfe2747307", size = 30781235, upload-time = "2026-08-21T23:28:50.599Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/18/f7/240c110c08693826b4513a52f5717d62ec7c7af72f2920821247c03b17b3/scipy-1.18.1-cp312-cp312-macosx_10_15_x86_64.whl", hash = "sha256:457fd7a2a8edeb044ab6ffbc0aa03ff6cd18491356e5e0c834d76ce621b916d1", size = 31111061, upload-time = "2026-08-21T23:23:44.522Z" },
    { url = "https://files.pythonhosted.org/packages/05/4a/78c6285577c375e7cf27277ea8ee6961224327f1e1a0c44af5f17f23635c/scipy-1.18.1-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:e708533e8b2ae2497d65346538a7dcc92814410b25b81432eac66de0f2af8265", size = 28733332, upload-time = "2026-08-21T23:23:50.015Z" },
    { url = "https://files.pythonhosted.org/packages/a5/f6/a5b82f8abbe14d134691b8b903696f701d25a081353a29dc655c364d9e62/scipy-1.18.1-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:7bbf207c4453ce1ad2e00b17313852b33310b83090c2311bdaf97f93c0380d12", size = 20475078, upload-time = "2026-08-21T23:23:54.138Z" },
    { url = "https://files.pythonhosted.org/packages/23/22/0858a0bbd6b3e825ceb8cd9baf9eaf3b2f2b1d77727eb6be40500bcdc92f/scipy-1.18.1-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:78c0665edead396b1abb4897c41a5c1d9bf090c8a637a4c20a61678e0a264e66", size = 23108904, upload-time = "2026-08-21T23:23:57.824Z" },
    { url = "https://files.pythonhosted.org/packages/75/9a/2e71719f31eaefe0e3a1706c4a1ded94e664bfd95ffca2b219a671faee01/scipy-1.18.1-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3c085faa2cfa879c5141df483f836f4d691045a078224a670fa570fa01612d89", size = 34025113, upload-time = "2026-08-21T23:24:02.209Z" },
    { url = "https://files.pythonhosted.org/packages/df/64/ff35eb9e54894cf471ff4716abd3c81eb0a0626869217ce3e6ba4ccf17d7/scipy-1.18.1-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f55fa87b6c612ecd6b058f167c53231b1d14e412efe361d3d6e38b3631c73218", size = 35344199, upload-time = "2026-08-21T23:24:07.844Z" },
    { url = "https://files.pythonhosted.org/packages/d3/af/c5538be1792f7034c12c7db6ee67cace58253c7b87b122d68253eaf5de89/scipy-1.18.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:c35d74ce0e193ff740c2f2be2ac913ddc232fe6c1ff40b26cfecb9c670c63314", size = 35639587, upload-time = "2026-08-21T23:24:13.05Z" },
    { url = "https://files.pythonhosted.org/packages/91/4c/075e4f66471bac101141ac739e9e135549be1bae584571bd03a530c056e1/scipy-1.18.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:d2924a03db38dc2e848bca2fe9f077dafb891480b91a00a0963a8cf86dfc31c1", size = 37480330, upload-time = "2026-08-21T23:24:19.608Z" },
    { url = "https://files.pythonhosted.org/packages/39/e7/979fd14e75008623df31ba70d6bb144700f68feadcea042021c06a05bf82/scipy-1.18.1-cp312-cp312-win_amd64.whl", hash = "sha256:5e4d44984abc0020154ea81b247adeddcc3ac5527b975ff798bd1ba0adc513c2", size = 36658278, upload-time = "2026-08-21T23:24:25.463Z" },
    { url = "https://files.pythonhosted.org/packages/c7/0b/e1525354ff9d7d5feb6d1b31af6d14072e5c91e9607b421fa1ec889660b3/scipy-1.18.1-cp312-cp312-win_arm64.whl", hash = "sha256:d65d448389b8436493abcf629cc94ad0cf32aecaf06e1acca1de53cc795f2f12", size = 24400588, upload-time = "2026-08-21T23:24:30.579Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/4540ee0f9c42a9ad7109d0d1a8cc70de54c3572b01c6693a2b1c70e90ceb/scipy-1.18.1-cp313-cp313-macosx_10_15_x86_64.whl", hash = "sha256:3ab3523da44749156e1f68b464dc56af11ae4cbc5c739a49d05f32b982eca9f3", size = 31089958, upload-time = "2026-08-21T23:24:35.8Z" },
    { url = "https://files.pythonhosted.org/packages/2a/f5/769f36d14922b8071a43e95d24d18b6bdafad10d7f5cf647867e1ac052bc/scipy-1.18.1-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:e6fb6a55cc0ba97b59a1f288fb86dc6fce8bdfc0fffcbfd015e3a954bf2a2d93", size = 28715106, upload-time = "2026-08-21T23:24:40.775Z" },
    { url = "https://files.pythonhosted.org/packages/9a/d7/21d890274f75ea37a8209d5519e72da3da90302e3b9fb8397a0918386a62/scipy-1.18.1-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:ea324d9dd34c38bfb9bec8ca4d1b407db97dbb74029f566b8e322b1b6fe56fe6", size = 20456846, upload-time = "2026-08-21T23:24:45.066Z" },
    { url = "https://files.pythonhosted.org/packages/ec/01/798430ecea2e78ec7c02663d5f71c007bb6abeca931080debd40d7fa55ea/scipy-1.18.1-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:75b00eb8fb802090aa903f4ea1c7f5a584779f967361e68b7e98e531cc2d7174", size = 23087986, upload-time = "2026-08-21T23:24:49.539Z" },
    { url = "https://files.pythonhosted.org/packages/e6/5f/4634e9d35c68496e4e34cb6946eafab044458e6cedab42b40b6588e475b6/scipy-1.18.1-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d416b16cccfd70fbf62400e84d0bb2f4e6af519a45557f1692c749b37f14b315", size = 33998146, upload-time = "2026-08-21T23:24:54.714Z" },
    { url = "https://files.pythonhosted.org/packages/41/48/6450ed9243315322bbc19ac57b9b70d66a20bf1d38d124c96bc4bf6af9ea/scipy-1.18.1-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:fdaf5ea890a6183d0565f51a61799d67081bd5b1cf03c5f4b3fd3732108625c9", size = 35312578, upload-time = "2026-08-21T23:25:00.44Z" },
    { url = "https://files.pythonhosted.org/packages/00/bd/bf5a4be6a3525676499f6dff307991739ff6fdcad1481b1aeb6745339f58/scipy-1.18.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:c825cef2f49e46753726a7181a8e199804a912b29519ada542c6ebc654951899", size = 35612621, upload-time = "2026-08-21T23:25:06.144Z" },
    { url = "https://files.pythonhosted.org/packages/bd/4e/3c45c33e00a77996c4b1cb707929f833ba7b1d522ee29f882512c330676d/scipy-1.18.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:e3b417bf8c2c7c16e8f58ad91db17783ec911ac16e7b50eb6eab6e809b4f5b07", size = 37457323, upload-time = "2026-08-21T23:25:12.483Z" },
    { url = "https://files.pythonhosted.org/packages/93/0e/e0348fbc0dbab65c114cf78957e7dfeb49f8e8b556b4d930cc12ff195e18/scipy-1.18.1-cp313-cp313-win_amd64.whl", hash = "sha256:559ed65f60c1af5a03f3912605a1b5114f522c7c32fb23c3376ae8f03219fe28", size = 36622841, upload-time = "2026-08-21T23:25:18.722Z" },
    { url = "https://files.pythonhosted.org/packages/50/a8/6a77f5f267c555108f0a864b6db714363dab567a8266422a79a385f9232b/scipy-1.18.1-cp313-cp313-win_arm64.whl", hash = "sha256:cd479fc04dd9401e3b4f49e76518768ef99c4f517a98c284eb091fd725719adf", size = 24399315, upload-time = "2026-08-21T23:25:23.458Z" },
    { url = "https://files.pythonhosted.org/packages/06/d5/d8eb4e280ddb56a4ab2c6f02ee49b56b23f6e977cf0802fd6d68dbef14f5/scipy-1.18.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:83de5453a7799afc9048b4616bd085cef126e36412f0ea2f6370c36a2a3a51e7", size = 31090936, upload-time = "2026-08-21T23:25:28.686Z" },
    { url = "https://files.pythonhosted.org/packages/2a/49/59ea385dc3a62ff498ddf3cfff7c2b41b0f9f9d3c4122b3f1dcb6d6327fe/scipy-1.18.1-cp314-cp314-macosx_12_0_arm64.whl", hash = "sha256:9554bcc6d715ee87a633a3cc8e7703c6628b100dd29cb8a2efc4c0533c7ff729", size = 28725221, upload-time = "2026-08-21T23:25:33.244Z" },
    { url = "https://files.pythonhosted.org/packages/70/e8/6b0c288c50942d78193696c9f15f9a0874f5178aa0ddf40f83d9924b3e8d/scipy-1.18.1-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:011413b7426b75012840e35649e00fe0a2c3bae89fed433876e3a99251572efc", size = 20466839, upload-time = "2026-08-21T23:25:37.516Z" },
    { url = "https://files.pythonhosted.org/packages/4b/e0/54fd3793c729e3b936782f181b59cbb1205bf250ab605a16cb1ba61cdd5e/scipy-1.18.1-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:88f0e784020649f88ea48c9f5ddfa403bf9205820667c0914740b392035afb82", size = 23089121, upload-time = "2026-08-21T23:25:42.019Z" },
    { url = "https://files.pythonhosted.org/packages/0b/56/030af62bea3cf878e0028515dff78c123b01633606a879b63f42d2db99cc/scipy-1.18.1-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:2d3ab0e8c69a17dd3559eab8cbb88f258e285c94d572c2719033f90f83290c89", size = 34053851, upload-time = "2026-08-21T23:25:47.998Z" },
    { url = "https://files.pythonhosted.org/packages/6b/89/2a844506d49651e9aa1af6ef95b6bd8031cb1d5a4375edec6155037e04cf/scipy-1.18.1-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ac0333bdf38309aa3dcbe7e3fa7ea29e7a2c37c6ea306a757b700ded8e4596ad", size = 35329183, upload-time = "2026-08-21T23:25:53.522Z" },
    { url = "https://files.pythonhosted.org/packages/eb/56/c7370c3640e92ac9613cbf26cb3f729f9b12ddf1727b55b94b53b24d6f48/scipy-1.18.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:911de823097db8b63f034299d12662db93344e6ffa0b881cbb57748974b70168", size = 35672551, upload-time = "2026-08-21T23:25:59.387Z" },
    { url = "https://files.pythonhosted.org/packages/24/16/ec8536f351421f8bf60a1120930638f83790f4710b8230446aca3d6159d4/scipy-1.18.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:95298364e251be3e60249facbeeca03631d3bb7584f85879516ec55ac717b81f", size = 37469416, upload-time = "2026-08-21T23:26:05.432Z" },
    { url = "https://files.pythonhosted.org/packages/52/94/d73da0d28f16c45bb9b0a5691b91610b0275c5ef0eb5e43c87cf2dc1bf31/scipy-1.18.1-cp314-cp314-win_amd64.whl", hash = "sha256:78a0d7c918e74a232394117160e7e3db503377572a45bcef8826e4ab8a35feba", size = 37362755, upload-time = "2026-08-21T23:26:11.366Z" },
    { url = "https://files.pythonhosted.org/packages/89/25/e996e4dc74e10e227b1e14db5eaf6608bb6dd33884a64851c38f18dd4249/scipy-1.18.1-cp314-cp314-win_arm64.whl", hash = "sha256:cbf38d043c1aa4ab306e1ada6ab6eddacc3322a20b7af1b30bc93254b366fe09", size = 25036090, upload-time = "2026-08-21T23:26:15.887Z" },
    { url = "https://files.pythonhosted.org/packages/fa/c9/c00213f92309d753b48903e6a451b87eb52ff5b7a16e789d1568bbf221c4/scipy-1.18.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:0fcb3c93519f27bb4f0c4b0f7802cdcaca7fcf93267b75edda2e9f4e8a55cbd7", size = 31485550, upload-time = "2026-08-21T23:26:20.776Z" },
    { url = "https://files.pythonhosted.org/packages/74/b2/e3067c487982d4eeab2938928529410370c06fea84a4d3f4925e7d96647d/scipy-1.18.1-cp314-cp314t-macosx_12_0_arm64.whl", hash = "sha256:ddef79fb382df40104a19bb7151b3b23e57c1778fcf857c71ceecd9bd264513f", size = 29174642, upload-time = "2026-08-21T23:26:25.395Z" },
    { url = "https://files.pythonhosted.org/packages/d5/ab/374c9fe2d1ec014e576c781a4b5d8e1ba340e8f6b4638c16f711d2b194f0/scipy-1.18.1-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:0e82073ecc7acc6436fac4b31674109c7e1d3e596789767eda01258a8c9e8123", size = 20916357, upload-time = "2026-08-21T23:26:30.112Z" },
    { url = "https://files.pythonhosted.org/packages/90/38/223915c88a17317cafbf8ca2a42b11c265a9fb1e804aa665544132b5fe8a/scipy-1.18.1-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:8bcf3c1ba5d6456e2effd30fcbd3459b044d683fcdac79a2e6830f0bdf7de487", size = 23482611, upload-time = "2026-08-21T23:26:34.846Z" },
    { url = "https://files.pythonhosted.org/packages/c4/d1/db0948da8ca57a80b36520ef0a768b967d99f3af65f4b6f1bf6362ad4dd4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:cfbf154f2ba187f2ed6cce2639efff7d105f1140573642c0161615b6d91d6a87", size = 34143202, upload-time = "2026-08-21T23:26:40.4Z" },
    { url = "https://files.pythonhosted.org/packages/87/53/39d046cc7574ed6acacb6bd5723e220107ece80bff12faaf3efc4ddeede4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1d33a7836f7ddc1993427966a0823468ec41bcbdb1a9f9942d1d7e57f803ba3", size = 35380876, upload-time = "2026-08-21T23:26:46.1Z" },
    { url = "https://files.pythonhosted.org/packages/f9/da/32e0e799d875a85ca57d9bde6c78148afcc0e38276df683d95854eadc8c3/scipy-1.18.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:7f4b8bc363b6d65ee2152bec57568e3c52639bb34c46057b09857a307ed5e21d", size = 35770885, upload-time = "2026-08-21T23:26:51.533Z" },
    { url = "https://files.pythonhosted.org/packages/88/2e/f97a666d362fee68b18f41c9c30ed502ca5c98b549749bfcb52a8b74d1eb/scipy-1.18.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:11c423f1049c5755ad4409af52a9ada1cff96fe9b50795d4af3619f292901239", size = 37525424, upload-time = "2026-08-21T23:26:56.751Z" },
    { url = "https://files.pythonhosted.org/packages/ca/d5/a9e765a84654ebba8479a1fd1b059ced1af72b168a3b2a3a46540ea38d20/scipy-1.18.1-cp314-cp314t-win_amd64.whl", hash = "sha256:c24acac1e18912761c4700239bbc1fd32f615af690f1584d49b35859be51324d", size = 37416961, upload-time = "2026-08-21T23:27:01.546Z" },
    { url = "https://files.pythonhosted.org/packages/ee/16/e79e0d1c63ef698879d85439d37e9fb434e3b804e506a6991038d086ebd9/scipy-1.18.1-cp314-cp314t-win_arm64.whl", hash = "sha256:9f2897bf7737392ad0d5213ea7b6add72a4edf5679b3153106aeb88b6507b3b9", size = 25331848, upload-time = "2026-08-21T23:27:05.884Z" },
    { url = "https://files.pythonhosted.org/packages/be/4f/1bd37c883b67163e2ca1f60977a399500e6879c15defecac62831c8d078d/scipy-1.18.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:eb0dfcf4e28a99c12c999744a2ff67c9b06200e20401c7c88186e33552a46331", size = 31091484, upload-time = "2026-08-21T23:27:11.051Z" },
    { url = "https://files.pythonhosted.org/packages/8c/c5/ba929d7feb9b2332f96827c12e0e924b61973b59b4dea383b603372c65ce/scipy-1.18.1-cp315-cp315-macosx_12_0_arm64.whl", hash = "sha256:30f464bee641fa8e282577c7dce027308403213c6ca8270bba73285c91024bc5", size = 28725057, upload-time = "2026-08-21T23:27:15.9Z" },
    { url = "https://files.pythonhosted.org/packages/a4/19/68f1c50f609d955d230e66d25d02bd3e1e167ec540232135354fb9a4b9e3/scipy-1.18.1-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:1bca3b943fc2567ea49cd02c99abde49da4d5178ec46f624bd8255cda8755beb", size = 20466734, upload-time = "2026-08-21T23:27:20.044Z" },
    { url = "https://files.pythonhosted.org/packages/ef/6d/319fa29b73d1802fa80b32a6eaf3f5be456ef81526da2716a9493bcb5501/scipy-1.18.1-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:c9d18a33309122074ea483dd92dd444189166b8b2ec429fe9ed5ac73c7a0aa23", size = 23089664, upload-time = "2026-08-21T23:27:24.345Z" },
    { url = "https://files.pythonhosted.org/packages/b7/db/30992f9b51a63de671daf3888ffd18378b6cb9ec9f2c972264238ffa7fd6/scipy-1.18.1-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:82f201b4c878551d48558337aab270d3c6cca5507b8737c8d8a608d234cccde0", size = 34054035, upload-time = "2026-08-21T23:27:29.409Z" },
    { url = "https://files.pythonhosted.org/packages/91/d4/bf3e735dc0b9d5a8ff45079d2540e17d3aff7a2f0048dd8f552ffd031d2b/scipy-1.18.1-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0ac49ea97594532dd44b7136094d35f5440fa06e6d9c6384a74c01764df388c5", size = 35333883, upload-time = "2026-08-21T23:27:34.293Z" },
    { url = "https://files.pythonhosted.org/packages/19/93/12d78ce9f871fe945fca588d32644e6e63f553c2a35c564d73f3b22a3313/scipy-1.18.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:ceb30a00ce7c92d459819443d29ca486d882b83fb6738bdcbb2a1cce94ac5daa", size = 35673124, upload-time = "2026-08-21T23:27:39.059Z" },
    { url = "https://files.pythonhosted.org/packages/70/cd/886219313a1012a48e6ae0ec4f302c837151beb92e1ff0d709ef8fdfc488/scipy-1.18.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:f29633129f9fa7e88a3f0fca835de2d030bfc9643f7799e1a0c46cee24d38fc7", size = 37470753, upload-time = "2026-08-21T23:27:44.435Z" },
    { url = "https://files.pythonhosted.org/packages/17/6c/a776888ce618bee54fbde26172f0f46ac1da70d27b63861797fe78e1904b/scipy-1.18.1-cp315-cp315-win_amd64.whl", hash = "sha256:92c14f5bdbfb6216315ce33e78080474082de8b3830122ba97809bfbe65f75c0", size = 37361483, upload-time = "2026-08-21T23:27:49.334Z" },
    { url = "https://files.pythonhosted.org/packages/ab/09/97b651691322ebee97999b017ffc18a15a0b815103844c97e8da9d469731/scipy-1.18.1-cp315-cp315-win_arm64.whl", hash = "sha256:e402cf31eb68f453dbb2d36fc6d722b33f24a55d68b2ae1d92fa6305ca71c298", size = 25035883, upload-time = "2026-08-21T23:27:53.596Z" },
    { url = "https://files.pythonhosted.org/packages/ed/0f/9ec20467bbabd0d44e2a77d0fd3d124f884b4d67df92af82c91d2d6a486f/scipy-1.18.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:2a0b02f9fc46f8520330c23d45e6560db7e3a0d927232139427637f98943e11d", size = 31474926, upload-time = "2026-08-21T23:27:57.993Z" },
    { url = "https://files.pythonhosted.org/packages/8a/58/dcb79161e56efbedc50079fcd2f5fe427a0ebb53022eb476aa73c015ad8f/scipy-1.18.1-cp315-cp315t-macosx_12_0_arm64.whl", hash = "sha256:1d73131e358976663dd969e1fb4ed1404b815cd977eaaedc3b3a133ba2d81c35", size = 29164940, upload-time = "2026-08-21T23:28:03.062Z" },
    { url = "https://files.pythonhosted.org/packages/71/d3/1eeea80c817fcb8ef7bd4a05a58824977a0e57a375cfc3d7ea7c911c01ad/scipy-1.18.1-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:bff0b729edd992766136b34e39cc76bc2fad905aa58897ee72a9cd000a6d8443", size = 20906742, upload-time = "2026-08-21T23:28:07.642Z" },
    { url = "https://files.pythonhosted.org/packages/54/46/e59350428b6099301a20128108c995e2eb175a43f383af9a346e38824f9b/scipy-1.18.1-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:10ac20c69d880f77f375db44c22e3e6a644f9fefa291d4cd2fb9790a89fc99fd", size = 23472183, upload-time = "2026-08-21T23:28:12.109Z" },
    { url = "https://files.pythonhosted.org/packages/89/31/cc91623fa98f0621766a0f0aaaadb2c66de74a7ea7e3837164f6e4354260/scipy-1.18.1-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:33a834464fdabc0f26a45508df31b3cc5d028e04dbf6c5ed398541418e0a12fe", size = 34130796, upload-time = "2026-08-21T23:28:17.906Z" },
    { url = "https://files.pythonhosted.org/packages/fc/3e/8572ef536957ddb8aa81bb4090d9e25f257e3b4e05d97deb54319deb8a3a/scipy-1.18.1-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:49023963c193dacee096301452f223ee24d86ec5807f8df93c0f7221d119e305", size = 35374253, upload-time = "2026-08-21T23:28:23.732Z" },
    { url = "https://files.pythonhosted.org/packages/b5/c6/59fdeffb4f1435299f93d9dc8140b43ad2916e6cfc944be6c3041fcec86d/scipy-1.18.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:d84a09d0dad90ba6525d8ac1c2334b33e64bf3ccfe9e841f02feb867a22681e4", size = 35758543, upload-time = "2026-08-21T23:28:29.431Z" },
    { url = "https://files.pythonhosted.org/packages/cf/d9/135be205d9de8783193aff9cc3bf483a03a38e4b29432c954e8cb66ac14e/scipy-1.18.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:179ce34a8d0fe273d8883ba59e17e052247d08973dfcb743ca52bb1cce2d60b0", size = 37521946, upload-time = "2026-08-21T23:28:35.245Z" },
    { url = "https://files.pythonhosted.org/packages/5c/a2/5b7d5270621ab7cfa3f7766067bf95dc360b5efb6394694e8143b4156e2b/scipy-1.18.1-cp315-cp315t-win_amd64.whl", hash = "sha256:5632e3ae3d09197c446310cd5187de63e28448ce22f0f67b2b93d97503c0c230", size = 37408295, upload-time = "2026-08-21T23:28:40.724Z" },
    { url = "https://files.pythonhosted.org/packages/63/ad/741c19fcb66755ff953daf9243af8480e4bf3d7fbe57583c178c7d2b6b51/scipy-1.18.1-cp315-cp315t-win_arm64.whl", hash = "sha256:eda632a7981f69730d6281f451db9c1c370993a2c0d7ddb43e2a809a2862b83a", size = 25319710, upload-time = "2026-08-21T23:28:45.713Z" },
]

[[package]]
name = "wsp-mip"
version = "0.1.0"
source = { virtual = "." }
dependencies = [
    { name = "networkx" },
    { name = "numpy" },
    { name = "pyscipopt" },
    { name = "scipy" },
]

[package.metadata]
requires-dist = [
    { name = "networkx", specifier = ">=3.7" },
    { name = "numpy", specifier = ">=2.5.4" },
    { name = "pyscipopt", specifier = ">=6.3.0" },
    { name = "scipy", specifier = ">=1.18.1" },
]

